Training with Missed Targets in Generative Recommendation: Separating Supervision from Probability Competition

Generative recommenders return a limited candidate set and may omit observed targets before reranking. A training strategy appends these missed targets to reranker training lists, although inference still ranks only original candidates. This operation simultaneously changes retrieved-target weight, adds supervision over appended targets, and makes the two groups compete for probability. An append/no-append comparison therefore cannot explain changes in returned-item rankings. We construct three matched losses that hold retrieved-target weight fixed while introducing appended-target supervision and group competition separately. The intermediate loss trains within both groups but normalizes them separately, preventing training-only targets from competing with inference candidates. Experiments with a released OneRec model and locally trained Amazon generators show that this competition can harm returned-item ranking. In four prespecified Amazon Video Games comparisons, removing it improved full-target normalized discounted cumulative gain (FT-NDCG) by 7.8--22.2\%; 95\% intervals over users and three of four intervals over training runs excluded zero. A conservative development-set rule selected appended-target training for two of three generators in one held-out category and rejected it for all three in another, avoiding a 1.7\% loss. Candidate completion should therefore be evaluated for each generator rather than applied automatically.

==> anc/AUTHORS.md <==
# Authors

- Xuesi Wang (co-first and corresponding author; independent researcher, Shanghai, China)
- Yangbin Shi (co-first author; Zhejiang University)
- Xiaolin Zheng (Zhejiang University)

This work was supported by the National Natural Science Foundation of China (Grant No. 62672438).


==> anc/DATA.md <==
# Data and checkpoint sources

The artifact distributes derived metrics, hashes, protocols, and split manifests. It does not redistribute the underlying public interaction archives or released model weights.

- **Amazon review histories:** obtain the public Amazon review data associated with McAuley et al. (SIGIR 2015) and use the preprocessing and hash-split rules recorded in the study runners and manuscript appendix. Redistribution remains governed by the source host's terms.
- **RecIF-Bench / OpenOneRec:** obtain the released tasks and checkpoints from <https://github.com/Kuaishou-OneRec/OpenOneRec>. Their original license and model terms apply.

The manuscript's OneRec roles, Amazon exclusions, Product split sizes, and checkpoint hashes are recorded in `reproducibility/`. Derived readouts are included so the numerical manuscript checks do not require downloading or retraining the models.


==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Xuesi Wang, Yangbin Shi, and Xiaolin Zheng

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.

Third-party datasets and model checkpoints are excluded from this license and
remain governed by their original terms.


==> anc/MANIFEST.json <==
{
  "artifact": "Public arXiv code artifact",
  "files": {
    "AUTHORS.md": {
      "sha256": "97976394f1d58351cd3180b6dc14172d9e58efd2587a8d32e864500f892427bd",
      "bytes": 291
    },
    "DATA.md": {
      "sha256": "0a0de8b3eb686e0f56605e806edc4734afc2464b83ceb8108f1238c1756683d7",
      "bytes": 905
    },
    "LICENSE": {
      "sha256": "88ad3287e37b368440eefc394d3568ee8e2212d8d8dc48096a8e6947ebc92f86",
      "bytes": 1219
    },
    "Makefile": {
      "sha256": "75d79ad785b19e6e7fd8c361aba500d9ce63e335e119da5fc1e554925fe28ffc",
      "bytes": 102
    },
    "README.md": {
      "sha256": "7b9e042bba295f92db4ce2fee6c102c5ff9dad9f773da1c8226f88d70cc8a476",
      "bytes": 977
    },
    "VALIDATION.json": {
      "sha256": "61469c5c2bf8d3b76428f2c406adee52f353d80bc2d475fdf9b9e6aaff44c6a1",
      "bytes": 472
    },
    "configs/www_openonerec_native_pretrained_v1.json": {
      "sha256": "c52c51e22d84bf4631c1efb6d2994a809205d5ad17434de974b15a63c7811030",
      "bytes": 6309
    },
    "configs/www_openonerec_pro_ads_native_v1.json": {
      "sha256": "c1407734ba48272d82e5f6c8126e4c297aec564e13104720130232f5d53b8101",
      "bytes": 5024
    },
    "generated/decision_gate.pdf": {
      "sha256": "b197b21052891fe4b09ec48df09c4af178ab6c73f859ee27538c1d5dbe2f1074",
      "bytes": 21862
    },
    "generated/main12_home_contrast_rows.tex": {
      "sha256": "0c0da8f1484225cabfa23b099d821bb38d3dce0f16d987f2951e7f8a13f78f19",
      "bytes": 390
    },
    "generated/main12_population_compact_rows.tex": {
      "sha256": "7bbe8275e8612f1ee837ee52425f2d81264c0b74049c49d35042e9a9dd740f76",
      "bytes": 1082
    },
    "generated/main18_attribution.pdf": {
      "sha256": "6168dd327055ed0280eccd19741ff0be4f384a4e7a35e48c1ec6545cdd48cc53",
      "bytes": 19487
    },
    "generated/main18_claim_macros.tex": {
      "sha256": "0c5a9051739058bdc7eb63c6d9cc19ac5b918ad3de1c6022b9ffe74389c23f03",
      "bytes": 173
    },
    "generated/main18_onerec_decision_rows.tex": {
      "sha256": "37556b92b835fedb13e0fa250cb93a99ea396b783c5d20a68a07de2c77cd33fc",
      "bytes": 445
    },
    "generated/main18_support_rows.tex": {
      "sha256": "33a88141436ff7d2cd86a085225b6bf043e693558fc442e4e80cb25132b9e93a",
      "bytes": 527
    },
    "generated/round22_source_task_overview.pdf": {
      "sha256": "74841310809cb9ee657b51bac0b3cd4da694c9d5a9b264ab9ebfc17e2b729758",
      "bytes": 26473
    },
    "generated/source_mass_motivation.pdf": {
      "sha256": "4a9c6ff721e2287cc18d1019bbd3e310861107c2f40ff348d428682b83d59c33",
      "bytes": 22065
    },
    "main.bbl": {
      "sha256": "f360761257a117c552be722696dcb3044684b724e0c8ed99496b7b6d93c56e02",
      "bytes": 31485
    },
    "main.pdf": {
      "sha256": "c4d6f486c1b5699b4fc61556096eced43c672bb8f5ef15e0320052a352cb22c9",
      "bytes": 630412
    },
    "main.tex": {
      "sha256": "b79eb2e8ea88e2755a6db0e1a0fd9177b8c4271719713615839cf32a0bc25e2b",
      "bytes": 4088
    },
    "references.bib": {
      "sha256": "21f72c1227c182208a971f929329881a7bd49420851143394d507ec2d7d388c5",
      "bytes": 25833
    },
    "reproducibility/main12_onerec_seeds_20260915/SEALED_PROTOCOL.md": {
      "sha256": "1b1dd8faac2580e1edd94a0d04d39f7a4c78d49d3200acac936ad4a7ba4d01b5",
      "bytes": 1331
    },
    "reproducibility/main12_onerec_seeds_20260915/readout.json": {
      "sha256": "0c1043da913c8d0887e7a421903966e5c09fcda90070f12f7fd907c06e9a3d88",
      "bytes": 6641
    },
    "reproducibility/main12_onerec_seeds_20260915/run.py": {
      "sha256": "ef3c38dc92b148ef1b50cb32929d5af045d80e69a96ea34c2cb9a7dd78c109ce",
      "bytes": 7150
    },
    "reproducibility/main12_onerec_seeds_20260915/sealed_manifest.json": {
      "sha256": "1dbe801f0de3321d1f35430db29fd7eed7467f32dd995f2937c6d2086dfe53a9",
      "bytes": 1128
    },
    "reproducibility/main12_rating_sensitivity_20260915/SEALED_PROTOCOL.md": {
      "sha256": "6170e7722a8aba8d380605a31c8681b6a1048bcfa1b9e55145f8a2aec301d3d6",
      "bytes": 1827
    },
    "reproducibility/main12_rating_sensitivity_20260915/label_summary.json": {
      "sha256": "cd39d244753cbff788aef34ccda44f0738bcfcccce63a519a508f9eea2c225cd",
      "bytes": 411
    },
    "reproducibility/main12_rating_sensitivity_20260915/readout.json": {
      "sha256": "df1fc0187e1cf41fd9c10fb0f2e1e10fdc5ddf529552074466f94b3b8e90a9d3",
      "bytes": 4968
    },
    "reproducibility/main12_rating_sensitivity_20260915/run.py": {
      "sha256": "e5af276833341fdd4efbf6be0e459a8f318cd95b5c743e98b52b2ccc769c0fb9",
      "bytes": 13489
    },
    "reproducibility/main12_rating_sensitivity_20260915/sealed_manifest.json": {
      "sha256": "da78384b3f686fc56a0231775c4734f0d89dc8e137b008c28d6a7b4555eb6344",
      "bytes": 1485
    },
    "reproducibility/main13_amazon_rating_20260915/PROTOCOL.md": {
      "sha256": "a7260d5cac973cf38838f32a04a4657098d6d8af9d82e38d982f61df4fb353a1",
      "bytes": 874
    },
    "reproducibility/main13_amazon_rating_20260915/readout.json": {
      "sha256": "fdbc04daefbd28ec0a74004c7ebcae2cd65d5bb55eecba05086f33f264736c29",
      "bytes": 3924
    },
    "reproducibility/main13_amazon_rating_20260915/run.py": {
      "sha256": "26bebaed976d316277947919417debf8f2ec59d6e7cadf47b6238795256cfae0",
      "bytes": 9486
    },
    "reproducibility/main13_onerec_optimizer_20260915/PROTOCOL.md": {
      "sha256": "449a4bd1c10708f94d43147eaec90a468a09c09550518cd97b0d19edeb050fc7",
      "bytes": 834
    },
    "reproducibility/main13_onerec_optimizer_20260915/manifest.json": {
      "sha256": "2e25794489cfc51a89704d2449f18e014a50d0c04a3e0cb84e004c53a2fc5fc8",
      "bytes": 432
    },
    "reproducibility/main13_onerec_optimizer_20260915/readout.json": {
      "sha256": "187772ba944004894d2b1e38272c63278ca14b6f7229ce92f6b8c7fd660c40a9",
      "bytes": 5398
    },
    "reproducibility/main13_onerec_optimizer_20260915/run.py": {
      "sha256": "6184aa11622657e0a8c57319d266b4bd46bd2398b00d315995ee9d3cebdb5b75",
      "bytes": 3808
    },
    "reproducibility/main13_selection_repeated_20260915/analyze.py": {
      "sha256": "ff650756a7852bf569afe8eb29a6d5b2b8a2d76130a0dceb60aa0334e6e145e9",
      "bytes": 5146
    },
    "reproducibility/main13_selection_repeated_20260915/readout.json": {
      "sha256": "18dfaf7c022659579142f0647346146edbe26804cbf4ab74f23c81536bf0f6c5",
      "bytes": 911
    },
    "reproducibility/main14_product_20260915/SEALED_PROTOCOL.md": {
      "sha256": "14e5655fb5e84e5ae35a85f0117488e6268635592894b303fb025af79503ba4e",
      "bytes": 4250
    },
    "reproducibility/main14_product_20260915/final_readout.json": {
      "sha256": "f89bacbd52ecf3f7f0e4dfa589ff4fdbde0564131462818e8858afad778d3fe7",
      "bytes": 2526
    },
    "reproducibility/main14_product_20260915/fit_summary.json": {
      "sha256": "6b499afc31ec17e720aa75dc13cbcbc671e87482e3cbf64a0a7d673aa150012b",
      "bytes": 25339
    },
    "reproducibility/main14_product_20260915/selection_commit.json": {
      "sha256": "e5c5582277a312245a619497a10ccc82d78a4c68c09b72fe9c318f4c7132632d",
      "bytes": 1893
    },
    "reproducibility/main14_product_20260915/standalone_audit.json": {
      "sha256": "8cb717062a0e8d0141e0e769c43384d4442cc3fc8499e980c9024bb2202f5f4e",
      "bytes": 16180
    },
    "reproducibility/main15_onerec_convergence_20260915/PROTOCOL.md": {
      "sha256": "15887cb0f0f2bc7360184322274d57dba5f9e199f0e5dd80abb3eb8157241675",
      "bytes": 2102
    },
    "reproducibility/main15_onerec_convergence_20260915/analyze_selection.py": {
      "sha256": "624df8f3a1bb76e206d5a3db68a2c00403f3fa89c2eb98f5061c65cd47215a76",
      "bytes": 6379
    },
    "reproducibility/main15_onerec_convergence_20260915/manifest.json": {
      "sha256": "b7381442885ff1b498913d2aec17013bb31aec40a2645ca8cc0491de6348ddfa",
      "bytes": 2755
    },
    "reproducibility/main15_onerec_convergence_20260915/readout.json": {
      "sha256": "b26cc2a28902cd6000fa708cd09f9f2e358c9322ceffede1a9c183195f52665b",
      "bytes": 11396
    },
    "reproducibility/main15_onerec_convergence_20260915/run.py": {
      "sha256": "54bbf418c9c8748491baa0b4ee54022cb2c21ad4e27f5ffb35ac048c0a7d58eb",
      "bytes": 13496
    },
    "reproducibility/main15_onerec_convergence_20260915/selection_readout.json": {
      "sha256": "a931e92202c95d9ee4e8315bd90d5b66827a2f19e0e264f77d58c8882283fc8e",
      "bytes": 3649
    },
    "reproducibility/main15_product_diagnostic_20260915/analyze.py": {
      "sha256": "1994b806d9312cea2a9186a2bc0d5d7a0f54923bfd3a6df7411dc201d64ea6cf",
      "bytes": 5673
    },
    "reproducibility/main15_product_diagnostic_20260915/diagnostic.json": {
      "sha256": "46c779a10522b97f3a263e41b09e7a7b9aeb52b3a2c9f0b4a262d96906243b4a",
      "bytes": 34366
    },
    "reproducibility/main16_gradient_pathway_20260915/PROTOCOL.md": {
      "sha256": "a3438cf5aae60b255bb90bf6831ad188c906e5c82f8de1234123287da689d03f",
      "bytes": 1741
    },
    "reproducibility/main16_gradient_pathway_20260915/readout.json": {
      "sha256": "d9db78b332492585418549796a51972503e5c1a78ce2c0233533a70245c97349",
      "bytes": 220053
    },
    "reproducibility/main16_gradient_pathway_20260915/run.py": {
      "sha256": "ac6adccac8721484df1e07eceefc8e110bd480c4be3d4496d757ba7a37c21193",
      "bytes": 10110
    },
    "reproducibility/main16_gradient_pathway_20260915/test_probe.py": {
      "sha256": "5a71c1102fece6648247945180baf30c5fa3afbea78b4d8ea377e97ca09090c2",
      "bytes": 1083
    },
    "reproducibility/main17_construct_identifiability_20260916/PROTOCOL.md": {
      "sha256": "74c605a22e22a8f5668f543e023962d02f0b910658f799294778155d05fb1979",
      "bytes": 1037
    },
    "reproducibility/main17_construct_identifiability_20260916/readout.json": {
      "sha256": "4361c9f73c6ac8fd8f8291ad185afad7e2d887e4a63c3f298b5a67464c7bc6ec",
      "bytes": 26252
    },
    "reproducibility/main17_construct_identifiability_20260916/run.py": {
      "sha256": "58dc02429f14eaeecd3d89be3b00927d36419078d3d8bda8c16d60432c274438",
      "bytes": 14113
    },
    "reproducibility/main20_policy_gate_20260916/PROTOCOL.md": {
      "sha256": "f880995737ed93873fbb10766b7f4065549188d4a969d161557469841d82b79b",
      "bytes": 2523
    },
    "reproducibility/main20_policy_gate_20260916/audit.py": {
      "sha256": "4d95a1f12f3ca91160d7bb5bb598a88d5a8860f067d0aeedac9e8a39c03cb5a5",
      "bytes": 2064
    },
    "reproducibility/main20_policy_gate_20260916/crossfit_home.py": {
      "sha256": "d35d738a136a0389d314110f0189020edd1abd9d76feb7195b81f3e90717d323",
      "bytes": 5700
    },
    "reproducibility/main20_policy_gate_20260916/crossfit_home_readout.json": {
      "sha256": "7e0094ea195798ed5c4c2e107f5be8f74169227beddd06ad03db3adc02ecba28",
      "bytes": 24494
    },
    "reproducibility/main20_policy_gate_20260916/readout.json": {
      "sha256": "a3b957c4aa3a98934e2af1add6e734da7d35c672ed4c813472243a97f1933655",
      "bytes": 27988
    },
    "reproducibility/main20_policy_gate_20260916/run.py": {
      "sha256": "fbef4212b90881cffe923530363a0412248cc80ca1455ab7cb4f0a5c9bc907eb",
      "bytes": 11017
    },
    "reproducibility/main20_policy_gate_20260916/unit_results.csv": {
      "sha256": "814c6b3672c1111bddb2a5b3f52b7a399310b35febd17fe539f4306bb3780213",
      "bytes": 933
    },
    "reproducibility/main23_evidence_portfolio_20260916/PROTOCOL.md": {
      "sha256": "55e8653300eb88899ae9ffae14880fcfb2404105ff3499d0b4076190cdf9549d",
      "bytes": 1697
    },
    "reproducibility/main23_evidence_portfolio_20260916/audit.py": {
      "sha256": "65864aeef8cd48cb1658d89d633564eab6d9b42b21b05412862d34781d3575a3",
      "bytes": 609
    },
    "reproducibility/main23_evidence_portfolio_20260916/readout.json": {
      "sha256": "faa1bf382297ec89b8d4bcaae998e1331fa109c667e98a47882586362addb303",
      "bytes": 14143
    },
    "reproducibility/main23_evidence_portfolio_20260916/run.py": {
      "sha256": "35be964d0b250b609e82524fb09991834278ebfe33c1721042d78fc1fe4e3ae7",
      "bytes": 4207
    },
    "reproducibility/main24_cell_confirmation_20260916/PROTOCOL.md": {
      "sha256": "ea7d24df3c898a85b2d0a8652bfcc9a98adcfa03cf1d64f25d4589427031e7c3",
      "bytes": 2904
    },
    "reproducibility/main24_cell_confirmation_20260916/primary.json": {
      "sha256": "b8a8587b928eb0e497bbb96938c3f84aae710adc2384e8de4487cf2da64f8f27",
      "bytes": 1446
    },
    "reproducibility/main24_cell_confirmation_20260916/readout_complete.json": {
      "sha256": "46c39b56501b606ca1b4ed4d9033d75c3b4a085a2f41031942795e699efc3513",
      "bytes": 82
    },
    "reproducibility/main24_cell_confirmation_20260916/selection_commit.json": {
      "sha256": "d146ab5102111a56ee08a58a71599e278c3f091a2001acd134c20977ad387cf8",
      "bytes": 4880
    },
    "reproducibility/main26_health_confirmation_20260916/PROTOCOL.md": {
      "sha256": "82f14b9b4476021877d6745c6d8bedc4ec2c3a67cacb10549af2fb5f6fa05227",
      "bytes": 2588
    },
    "reproducibility/main26_health_confirmation_20260916/primary.json": {
      "sha256": "0f0a64cb5b6b3c9118fa4792bf4e03530132bfd263a31d7de2181f6f15a73215",
      "bytes": 1373
    },
    "reproducibility/main26_health_confirmation_20260916/readout_complete.json": {
      "sha256": "ae7a5fd9f73f97d36beb4dc3d0e96af6fcaf820648fe8e17186b193878d90075",
      "bytes": 83
    },
    "reproducibility/main26_health_confirmation_20260916/selection_commit.json": {
      "sha256": "5ce022ddf8f74a205834a212345bf59944ba4c88afeffc2e1d8382b52afcbbf8",
      "bytes": 4918
    },
    "reproducibility/verify_packaged_results.py": {
      "sha256": "55676f4a07f97a429c0769c6cce8962bac4f5396087ad81169bc7c158287cb4b",
      "bytes": 1057
    },
    "requirements-hf.txt": {
      "sha256": "7e9bc221cc3e4570f1ead44fa1586e631dd23f1304f9ceb286f41b124472ec25",
      "bytes": 194
    },
    "requirements.txt": {
      "sha256": "4be7593de028612f7c6026ee033072df128684e6eda79b3efe3dfaede7aa11ab",
      "bytes": 159
    },
    "research/frozen_feedback_20260911/build_mature_dataset.py": {
      "sha256": "861d829bd97d243103d8dab61c4ece9abc04aa80aa1810cefa49dff9865ad95f",
      "bytes": 5724
    },
    "research/frozen_feedback_20260911/mature_mask_control_core.py": {
      "sha256": "4cfb3583dee6399c12214287f5d453f2f9a2a1f4bc356466177294da9968d078",
      "bytes": 2657
    },
    "research/frozen_feedback_20260911/mature_replication_core.py": {
      "sha256": "6d6fb7fd1fbc54cdc915826e0cc52c3626cc0a13d3f8b40976486ca37e7b5383",
      "bytes": 5965
    },
    "research/frozen_feedback_20260911/mature_robustness_core.py": {
      "sha256": "b605b75f118ba345add0e819f9229a4978b41629271c471743c18a0fdb9e3846",
      "bytes": 2888
    },
    "research/frozen_feedback_20260911/prepare_mature_replication.py": {
      "sha256": "3d7942d0b2b936e49205c485938c1c18a02ef18ec2fc3015f1ae4739df6a7b29",
      "bytes": 7275
    },
    "research/frozen_feedback_20260911/run_mature_heads.py": {
      "sha256": "dcdc50880ee19631dacc6779af7fbaae9de9fe48c56aadd70cdb94bb12315858",
      "bytes": 11672
    },
    "research/frozen_feedback_20260911/run_mature_missing_features.py": {
      "sha256": "a16c1b91200ec63ab567b67eb73d5fa82a67b49157ac893429fed682f8106f4a",
      "bytes": 7888
    },
    "research/main11_onerec_profile_20260915/core.py": {
      "sha256": "d4cf4e04bab5097939c50e3a60c51a5a8711a534605f72afa44a6ac795a6e01a",
      "bytes": 2469
    },
    "research/main11_onerec_profile_20260915/run.py": {
      "sha256": "64d62167d5a164c3a54efed2e48d3ba44c38ce5b0a1026bee7044f806dcbf6ff",
      "bytes": 16148
    },
    "research/main12_onerec_seeds_20260915/run.py": {
      "sha256": "ef3c38dc92b148ef1b50cb32929d5af045d80e69a96ea34c2cb9a7dd78c109ce",
      "bytes": 7150
    },
    "research/main6_confirmation_20260914/common.py": {
      "sha256": "cb7906f5a5c30ef4c95f31e3089d88d5179ca5cdbbbe5aea113ee9187901f0d1",
      "bytes": 821
    },
    "research/main6_followup_20260914/__init__.py": {
      "sha256": "c8ee60b408ced188a4c08bf5039e48e9cc68fce881ab8426a68957a88ab62824",
      "bytes": 75
    },
    "research/main6_followup_20260914/train.py": {
      "sha256": "e4c2761fedb1a833d1b89618a5f7b3b81449fb87834aab78146a6c4d142038a4",
      "bytes": 12814
    },
    "research/sidecar_residual_20260909/ads_exact_score_prototype.py": {
      "sha256": "7c616a5c219d276c503a1409a37501019e694de082eee21cecda16e1a8999476",
      "bytes": 25350
    },
    "research/sidecar_residual_20260909/ads_native_inputs.py": {
      "sha256": "7f37c59513394328c54b49f04fd87106f49c63db4579536ffc15362c116827c0",
      "bytes": 34381
    },
    "research/sidecar_www_revision_20260911/packed_ads_hidden.py": {
      "sha256": "61c76b9cedda8ecfcc5290eab30d8b7b768eb19321360ee453142bb3a93121da",
      "bytes": 9802
    },
    "research/sidecar_www_revision_20260911/qualify_ads_hidden.py": {
      "sha256": "c704c58999ddb08e0bd691cb94cfc39f0b5fa48102c9fc807b6e164016a37e58",
      "bytes": 10747
    },
    "research/source_mass_mechanism_20260912/core.py": {
      "sha256": "76fe9e4ad4b2c9b86ca22a2fcbcd69da97692ffd2ad3a3836fcb924af5ddcf25",
      "bytes": 2598
    },
    "research/source_mass_revision_20260914/common.py": {
      "sha256": "daab3cd8d473058ef65ac69f014f93811110871bb6acad3bb251413a459af55a",
      "bytes": 1018
    },
    "research/source_mass_revision_20260914/data.py": {
      "sha256": "6ea327d641236900cb64054745196f45f48e0e246b1bd6c36d0140c156837fdd",
      "bytes": 2709
    },
    "research/source_mass_revision_20260914/readout.py": {
      "sha256": "a982c7cdff33a6b1a83ae9a0b5ebf6f6d9e34a11d57f4047ab6036a48b31a6b8",
      "bytes": 10656
    },
    "research/source_mass_validation_20260912/common.py": {
      "sha256": "bd69bb0a6447ca89782ec16049ca6d82d05a1d3c5fbeebc94ab671b29a3d1b54",
      "bytes": 1469
    },
    "research/source_mass_validation_20260912/heads.py": {
      "sha256": "35ec6b300f25396e5332553338ed97cdc2bbdf441bcf69345178a9f4b4393e51",
      "bytes": 2243
    },
    "sections/01_introduction.tex": {
      "sha256": "ac2693339ff5feec5b26186955b7183bddb1c677f230ac22988b588a021d97ef",
      "bytes": 6345
    },
    "sections/02_related_work.tex": {
      "sha256": "5e872bc43e8bf5d724439da530df2157434b48f163266fe104fbd3f705e0e526",
      "bytes": 5173
    },
    "sections/03_design.tex": {
      "sha256": "fcc9c2bf0068341bfc8d7d41c8bfc5943def6d4ace8a981ec502404e21520200",
      "bytes": 11501
    },
    "sections/04_discovery.tex": {
      "sha256": "ac7ded38762670412f44b2e05eada7782091bf799c3a6c2f376165e7b06127af",
      "bytes": 13312
    },
    "sections/05_confirmation.tex": {
      "sha256": "26137dfe9ff8a0fae06885835d8ec1af4ebce5ee07463e09c72fa905e82e275d",
      "bytes": 7187
    },
    "sections/06_discussion.tex": {
      "sha256": "1be79ba6092f4a3def18fe78b8ea32b85fefa17e2addc4109f00ddf025202e24",
      "bytes": 2953
    },
    "sections/a_reproducibility.tex": {
      "sha256": "2d2fd2cfec4fc844d5a3b8780bf019ca70f1ddd426b7495a4a1d2192f1a121d1",
      "bytes": 16380
    },
    "src/c3id/openonerec_native.py": {
      "sha256": "59cfb89bb173a9c9b5898d7e0016b71dead010d865d280b366e53d6e359554b7",
      "bytes": 51470
    }
  }
}


==> anc/README.md <==
# Code artifact for *Training with Missed Targets in Generative Recommendation*

Authors: Xuesi Wang, Yangbin Shi, and Xiaolin Zheng.

This MIT-licensed archive accompanies the arXiv preprint. It contains the
exact manuscript source, study code, environments, fixed configurations,
split manifests, and final anonymous aggregate readouts. Historical paper
versions, superseded experiments, logs, checkpoints, and unused figures are
deliberately excluded.

## Checks and reproduction

Run:

```bash
python reproducibility/verify_packaged_results.py
```

This verifies every packaged file and parses the final study readouts. Run
`make` to rebuild the manuscript PDF from the included source. The included
study runners and analysis code reproduce the experiments after the public
inputs and released checkpoints listed in `DATA.md` are installed. Those
third-party inputs and compute-heavy fitted checkpoints remain under their
original licenses and are not redistributed here.


==> anc/VALIDATION.json <==
{
  "complete": true,
  "submission": {
    "file": "main.pdf",
    "pdf_sha256": "c4d6f486c1b5699b4fc61556096eced43c672bb8f5ef15e0320052a352cb22c9",
    "total_pages": 12,
    "single_pdf": true,
    "submitted_or_uploaded": false
  },
  "checks": {
    "clean_latex_build": true,
    "undefined_references_or_citations": false,
    "overfull_boxes": false,
    "fonts_embedded": true
  },
  "scope": "Public arXiv PDF identity, LaTeX diagnostics, and embedded fonts."
}


==> anc/configs/www_openonerec_native_pretrained_v1.json <==
{
  "schema": "sidecar.openonerec_native_pretrained_spec.v1",
  "output_root": "runs/paper_missing_results/www_openonerec_native_pretrained_v1",
  "official_repo": {
    "url": "https://github.com/Kuaishou-OneRec/OpenOneRec",
    "commit": "a969edcadd579a06c1966ae1db5984e02f48beff",
    "file_hashes": {
      "benchmarks/benchmark/base_generator.py": "83e9f475dac228539d774711d41e7eb6de68b239d865f40c9b77d17aa3d37322",
      "benchmarks/benchmark/benchmark.py": "5a85517721d386e49cb99a5428529017585b355b92dbad4cf4beffdce91a77f9",
      "benchmarks/benchmark/generation_runner.py": "c81912887564a02fe9420860db296427fc6f49e3c8002568bdfbd59fb0f15062",
      "benchmarks/benchmark/tasks/v1_0/base_loader.py": "b24b66b87bb02c07f5636cc1579334ff29e5aff9aaf70e90055c4cb8ac1722e4",
      "benchmarks/benchmark/tasks/v1_0/qwen3_soft_switch.jinja2": "895e16aa3bf16d6c7e9557562f61b53b3d275568fc43b299f85f5085140929a3",
      "benchmarks/benchmark/tasks/v1_0/recommendation/config.py": "73fd012fb2ced2f793a4fd0c1ec858ca0de4196a902cfbb9fd9e73c3f95dfd79",
      "benchmarks/benchmark/tasks/v1_0/recommendation/evaluator.py": "9e8e3987195a33a74d4afcd57a59de16606ae5e2ef4c1e8b04f40424c618a911",
      "benchmarks/benchmark/tasks/v1_0/recommendation/utils.py": "754fd8381d6db559e3c6c8b628849102571d58ff2d2536a970977e3157feb0ab",
      "benchmarks/benchmark/tasks/v1_0/recommendation/utils_by_pid.py": "6a529b720085b3ee73554cf59595e53c545916a2f29ff91efbe7b3a7f045c35f",
      "benchmarks/scripts/ray-vllm/evaluate.py": "e94a34fb4927ba1d757ce8c1b96035381c474b17eab23f745f6f6419d8931269",
      "benchmarks/scripts/ray-vllm/utils/generator.py": "b8c863d0f74b95ac15536af5284e1a13317a20ff3c605ae9f5c0c80e99e2e452"
    }
  },
  "official_environment": {
    "python": "3.10",
    "torch": "2.5.1",
    "transformers": "4.52.0",
    "vllm": "0.7.3",
    "ray": "2.43.0"
  },
  "model": {
    "huggingface_id": "OpenOneRec/OneRec-1.7B",
    "revision": "cc4d0b5b7294ecf75e40be1c77fa6b7d284bb84b",
    "file_hashes": {
      "added_tokens.json": "51de9772f8d6502507e487b2a9d20b2a74174ec1cec4eab49c29d235e7f11f9e",
      "config.json": "43b8f3bd16d42450a441ba040bb20c0acf5e889f793d87ea4d3213d62572b94f",
      "generation_config.json": "427565fe9c01ac08f4a0baaeb536322779193d8d28ba723831b49ed5ae778587",
      "merges.txt": "8831e4f1a044471340f7c0a83d7bd71306a5b867e95fd870f74d0c5308a904d5",
      "model-00000-of-00001.safetensors": "cabc217fad6129ab15643753b7f7a2d8791f245f8c25a51c87f92499c574628d",
      "model.safetensors.index.json": "a550c1b0e1008769e86bfd0da28b2cc6505a46f46f086230d15866726742f490",
      "special_tokens_map.json": "76862e765266b85aa9459767e33cbaf13970f327a0e88d1c65846c2ddd3a1ecd",
      "tokenizer.json": "0ccf4231869d9f8755b55133c211b48521a298a86cddf8b59ba9fe0481ecd9ba",
      "tokenizer_config.json": "b858a4bb4ba3d65d9b9f07599f2ca45fc9de7bbc73b2d5569f8f35bed0f57fd7",
      "vocab.json": "ca10d7e9fb3ed18575dd1e277a2579c16d108e32f27439684afa0e10b1440910"
    }
  },
  "dataset": {
    "huggingface_id": "OpenOneRec/OpenOneRec-RecIF",
    "revision": "8f7cf2ee0b949e955a87a708d02024687be232c8"
  },
  "generation": {
    "num_beams": 16,
    "num_return_sequences": 128,
    "dtype": "bfloat16",
    "gpu_memory_utilization": 0.8,
    "worker_batch_size": 4,
    "checkpoint_samples": 256,
    "evaluation_seed": 20260829,
    "smoke_samples": 64
  },
  "approved_resumable_runner_transitions": [
    {
      "from_sha256": "357ab421ec126fe46ed5b352f50b104de444e815f126459b9f1de58ec16392ec",
      "to_sha256": "e4e643ecb6020cc198b2c04ed41f854ec4904e2e51ad210d1c2ca695c8f15116",
      "generation_semantics_changed": false,
      "reason": "Preserve validated chunks while adding partial-empty-slot handling and single-sample retry; prompts, decoding parameters, model, data, and successful-row generation are unchanged."
    }
  ],
  "tasks": {
    "product": {
      "data_file_hashes": {
        "product_test.parquet": "355dd1807995a62af6bd33fe28eefbe9b267e836b4a76f081d8e92eb3996d5bb",
        "sid2iid.json": "6ea5055a137ad1060285722c3a86b0f41261fd19a39e40cd5771de127a3423b7"
      },
      "data_file_bytes": {
        "product_test.parquet": 96868413,
        "sid2iid.json": 209931563
      },
      "official_reproduction": {
        "sample_count": 27910,
        "absolute_tolerance": 0.003,
        "published_recall_at_32": 0.036,
        "acceptable_official_metric_names": ["recall@32", "pid_recall@32"]
      },
      "pid_evaluation": {
        "mapping_file": "sid2iid.json",
        "target_field": "answer_iid",
        "item_key": "iid",
        "mapping_rule": "max_count_after_downsample_then_smallest_item_id"
      }
    },
    "video": {
      "data_file_hashes": {
        "video_test.parquet": "66079915e3c3daab7df3487f9babb658df99ec1672c3ef42d7893d87cef2e6d8",
        "sid2pid.json": "e727112629b5157e1127d809b4519f86e6bb8fa05fde009676777ba06af63e8f"
      },
      "data_file_bytes": {
        "video_test.parquet": 405017893,
        "sid2pid.json": 173016852
      },
      "official_reproduction": {
        "sample_count": 38781,
        "absolute_tolerance": 0.003,
        "published_recall_at_32": 0.0272,
        "acceptable_official_metric_names": ["recall@32", "pid_recall@32"]
      },
      "pid_evaluation": {
        "mapping_file": "sid2pid.json",
        "target_field": "answer_pid",
        "item_key": "pid",
        "mapping_rule": "max_count_after_downsample_then_smallest_item_id"
      }
    }
  },
  "analysis": {
    "vocabulary_size": 8192,
    "beam_size": 128,
    "require_explicit_user_id": true,
    "require_one_record_per_user": true,
    "split": {
      "calibration_fraction": 0.3,
      "validation_fraction": 0.2,
      "salt": "sidecar-openonerec-native-v1"
    },
    "channel": {
      "alpha": 20.0,
      "beta": 0.1,
      "observation_top_k": 10
    },
    "tuning": {
      "selection_metric": "pid_ndcg@20",
      "error_weight_grid": [0.0, 0.02, 0.05, 0.1, 0.2, 0.5, 1.0, 2.0],
      "hamming_weight_grid": [0.0, 0.02, 0.05, 0.1, 0.2, 0.5, 1.0, 2.0],
      "prior_weight_grid": [0.0, 0.02, 0.05, 0.1, 0.2, 0.5, 1.0, 2.0]
    },
    "statistics": {
      "primary_metrics": ["pid_recall@20", "pid_ndcg@20", "pid_mrr@20"],
      "bootstrap_samples": 10000,
      "sign_flip_samples": 10000,
      "seed": 20260829
    }
  }
}


==> anc/configs/www_openonerec_pro_ads_native_v1.json <==
{
  "schema": "sidecar.openonerec_native_pretrained_spec.v1",
  "output_root": "runs/paper_missing_results/www_openonerec_pro_ads_native_v1",
  "official_repo": {
    "url": "https://github.com/Kuaishou-OneRec/OpenOneRec",
    "commit": "a969edcadd579a06c1966ae1db5984e02f48beff",
    "file_hashes": {
      "benchmarks/benchmark/base_generator.py": "83e9f475dac228539d774711d41e7eb6de68b239d865f40c9b77d17aa3d37322",
      "benchmarks/benchmark/benchmark.py": "5a85517721d386e49cb99a5428529017585b355b92dbad4cf4beffdce91a77f9",
      "benchmarks/benchmark/generation_runner.py": "c81912887564a02fe9420860db296427fc6f49e3c8002568bdfbd59fb0f15062",
      "benchmarks/benchmark/tasks/v1_0/base_loader.py": "b24b66b87bb02c07f5636cc1579334ff29e5aff9aaf70e90055c4cb8ac1722e4",
      "benchmarks/benchmark/tasks/v1_0/qwen3_soft_switch.jinja2": "895e16aa3bf16d6c7e9557562f61b53b3d275568fc43b299f85f5085140929a3",
      "benchmarks/benchmark/tasks/v1_0/recommendation/config.py": "73fd012fb2ced2f793a4fd0c1ec858ca0de4196a902cfbb9fd9e73c3f95dfd79",
      "benchmarks/benchmark/tasks/v1_0/recommendation/evaluator.py": "9e8e3987195a33a74d4afcd57a59de16606ae5e2ef4c1e8b04f40424c618a911",
      "benchmarks/benchmark/tasks/v1_0/recommendation/utils.py": "754fd8381d6db559e3c6c8b628849102571d58ff2d2536a970977e3157feb0ab",
      "benchmarks/benchmark/tasks/v1_0/recommendation/utils_by_pid.py": "6a529b720085b3ee73554cf59595e53c545916a2f29ff91efbe7b3a7f045c35f",
      "benchmarks/scripts/ray-vllm/evaluate.py": "e94a34fb4927ba1d757ce8c1b96035381c474b17eab23f745f6f6419d8931269",
      "benchmarks/scripts/ray-vllm/utils/generator.py": "b8c863d0f74b95ac15536af5284e1a13317a20ff3c605ae9f5c0c80e99e2e452"
    }
  },
  "official_environment": {
    "python": "3.10",
    "torch": "2.5.1",
    "transformers": "4.52.0",
    "vllm": "0.7.3",
    "ray": "2.43.0"
  },
  "model": {
    "huggingface_id": "OpenOneRec/OneRec-1.7B-pro",
    "revision": "5dc1b097ab8194f48f14730e5400a276a22f4ca1",
    "file_hashes": {
      "added_tokens.json": "51de9772f8d6502507e487b2a9d20b2a74174ec1cec4eab49c29d235e7f11f9e",
      "config.json": "43b8f3bd16d42450a441ba040bb20c0acf5e889f793d87ea4d3213d62572b94f",
      "generation_config.json": "427565fe9c01ac08f4a0baaeb536322779193d8d28ba723831b49ed5ae778587",
      "merges.txt": "8831e4f1a044471340f7c0a83d7bd71306a5b867e95fd870f74d0c5308a904d5",
      "model-00000-of-00001.safetensors": "5e1711ee090fb25c11abb6b0467f5c95de8170992b4b21b72b2091fa4e8a0e9d",
      "model.safetensors.index.json": "a550c1b0e1008769e86bfd0da28b2cc6505a46f46f086230d15866726742f490",
      "special_tokens_map.json": "76862e765266b85aa9459767e33cbaf13970f327a0e88d1c65846c2ddd3a1ecd",
      "tokenizer.json": "0ccf4231869d9f8755b55133c211b48521a298a86cddf8b59ba9fe0481ecd9ba",
      "tokenizer_config.json": "b858a4bb4ba3d65d9b9f07599f2ca45fc9de7bbc73b2d5569f8f35bed0f57fd7",
      "vocab.json": "ca10d7e9fb3ed18575dd1e277a2579c16d108e32f27439684afa0e10b1440910"
    }
  },
  "dataset": {
    "huggingface_id": "OpenOneRec/OpenOneRec-RecIF",
    "revision": "8f7cf2ee0b949e955a87a708d02024687be232c8"
  },
  "generation": {
    "num_beams": 16,
    "num_return_sequences": 128,
    "dtype": "bfloat16",
    "gpu_memory_utilization": 0.8,
    "worker_batch_size": 4,
    "checkpoint_samples": 256,
    "evaluation_seed": 20260903,
    "smoke_samples": 64
  },
  "approved_resumable_runner_transitions": [],
  "tasks": {
    "ad": {
      "data_file_hashes": {
        "ad_test.parquet": "d671fb497eb5495d05705688980db57a7bf5640eb7c18b9ab0cc89c76193e6c8",
        "sid2pid.json": "e727112629b5157e1127d809b4519f86e6bb8fa05fde009676777ba06af63e8f"
      },
      "data_file_bytes": {
        "ad_test.parquet": 78897016,
        "sid2pid.json": 173016852
      },
      "official_reproduction": {
        "sample_count": 27677,
        "absolute_tolerance": 0.003,
        "published_recall_at_32": 0.0735,
        "acceptable_official_metric_names": ["recall@32", "pid_recall@32"]
      },
      "pid_evaluation": {
        "mapping_file": "sid2pid.json",
        "target_field": "answer_pid",
        "item_key": "pid",
        "mapping_rule": "max_count_after_downsample_then_smallest_item_id"
      }
    }
  },
  "analysis": {
    "vocabulary_size": 8192,
    "beam_size": 128,
    "require_explicit_user_id": true,
    "require_one_record_per_user": true,
    "split": {
      "calibration_fraction": 0.3,
      "validation_fraction": 0.2,
      "salt": "sidecar-openonerec-pro-ads-prospective-v1"
    },
    "channel": {"alpha": 20.0, "beta": 0.1, "observation_top_k": 10},
    "tuning": {
      "selection_metric": "pid_ndcg@20",
      "error_weight_grid": [0.0, 0.025, 0.05, 0.075, 0.1, 0.125, 0.2, 0.3],
      "hamming_weight_grid": [0.0],
      "prior_weight_grid": [0.0, 0.025, 0.05, 0.075, 0.1, 0.125, 0.2, 0.3]
    },
    "statistics": {
      "primary_metrics": ["pid_recall@20", "pid_ndcg@20", "pid_mrr@20"],
      "bootstrap_samples": 10000,
      "sign_flip_samples": 10000,
      "seed": 20260903
    }
  }
}


==> anc/reproducibility/main12_onerec_seeds_20260915/SEALED_PROTOCOL.md <==
# Main12 OneRec seed-extension protocol

This protocol is fixed before fitting the additional heads requested after the
Main12 review. It extends the completed OneRec-1.7B-Pro intervention from three
to ten independently initialized residual-head seeds. The generator,
representations, candidate pools, users, features, optimizer, minibatch rule,
60-epoch budget, and checkpoint grid remain unchanged.

New seeds are 3104--3110. Four arms are necessary: original WN, original Cond,
original Full, and aligned Full. Aligned WN and aligned Cond are not refit because
the objective and predictions are analytically invariant to the added-source
offset and the completed three-seed experiment verified exact equality at all
checkpoints. No outcome-dependent replacement is allowed.

The fixed epoch-60 endpoint remains the equal-compute mechanism estimand. A
five-fold cross-fitted checkpoint selector, using the other four folds to select
for each held-out fold, supplies the selection-aware estimand. We additionally
report normalized area under the 0--60 epoch validation-NDCG curve. Readout uses
all ten seeds and reports per-seed effects, paired-user intervals, and crossed
seed/user intervals for original Cond--Full, original Cond--WN, and the
aligned-minus-original Cond--Full interaction. No sign is required for
completion.



==> anc/reproducibility/main12_onerec_seeds_20260915/readout.json <==
{
  "absolute_cross_fitted_means": {
    "aligned_Full": 0.03508710160700796,
    "original_Cond": 0.034135513107741454,
    "original_Full": 0.033032866354209586,
    "original_WN": 0.0348842242493996
  },
  "absolute_fixed_means": {
    "aligned_Full": 0.03533522670732701,
    "original_Cond": 0.03353547754051564,
    "original_Full": 0.025750524437125468,
    "original_WN": 0.031723264885584156
  },
  "complete": true,
  "cross_fitted": {
    "alignment_interaction": {
      "crossed_seed_user_interval": [
        -0.004050069300880399,
        -6.778021795465078e-05
      ],
      "mean": -0.0020542352527983814,
      "per_seed": [
        -0.0024058456441450595,
        -0.0021114261872687678,
        -0.002596318404415264,
        -0.0010578292346731621,
        -0.0020157925828404727,
        -0.0015170490654140137,
        -0.0020531259502305516,
        -0.0027233755569048682,
        -0.002192786330551843,
        -0.001868803571539815
      ],
      "user_interval": [
        -0.003920582579673002,
        -9.354949349542993e-05
      ]
    },
    "original_cond_minus_full": {
      "crossed_seed_user_interval": [
        -0.0007047465220326995,
        0.0028788425383289755
      ],
      "mean": 0.0011026467535318711,
      "per_seed": [
        0.0013181726694610385,
        0.0007595933804479962,
        0.001708683809408673,
        0.0012344144077803551,
        0.0014039436758261487,
        0.0011550906237886658,
        0.0014146214660286174,
        0.0012098384743284805,
        0.0005670969264124516,
        0.0002550121018362811
      ],
      "user_interval": [
        -0.0006882430231021481,
        0.002914678195243497
      ]
    },
    "original_cond_minus_wn": {
      "crossed_seed_user_interval": [
        -0.0017836852128505748,
        0.0002712059975916578
      ],
      "mean": -0.0007487111416581495,
      "per_seed": [
        0.00010998727125318711,
        -0.0010282361144171265,
        -0.0003586002075589495,
        -0.0020693362600185923,
        -0.0007494127759750842,
        -9.075553101985654e-05,
        0.00017368968075765425,
        -5.571361972443372e-06,
        -0.0018930427395991846,
        -0.0015758333780310984
      ],
      "user_interval": [
        -0.0014344655756566226,
        -7.98586474106346e-05
      ]
    }
  },
  "fixed_endpoint": {
    "alignment_interaction": {
      "crossed_seed_user_interval": [
        -0.0122415975403581,
        -0.006914164108205697
      ],
      "mean": -0.009584702270201546,
      "per_seed": [
        -0.009439736135287747,
        -0.00972809276104713,
        -0.012050499168956558,
        -0.006473915672014373,
        -0.010109003027379528,
        -0.008430588786009288,
        -0.010747032833263911,
        -0.010867601099300024,
        -0.006199999276564013,
        -0.011800553942192872
      ],
      "user_interval": [
        -0.011777917720680962,
        -0.007432351223689774
      ]
    },
    "original_cond_minus_full": {
      "crossed_seed_user_interval": [
        0.0055401667694658435,
        0.010055517402419271
      ],
      "mean": 0.007784953103390177,
      "per_seed": [
        0.00773427773963751,
        0.008103584133264664,
        0.010051390616026513,
        0.004463479324359291,
        0.008925872474393814,
        0.007227696616805531,
        0.008053688678990216,
        0.008556348341034614,
        0.005365112503953439,
        0.009368080605436178
      ],
      "user_interval": [
        0.005980255976132876,
        0.009571608255607352
      ]
    },
    "original_cond_minus_wn": {
      "crossed_seed_user_interval": [
        0.0003320175136018013,
        0.003308283222028608
      ],
      "mean": 0.0018122126549314844,
      "per_seed": [
        0.0009150941612445952,
        0.00323309191541009,
        0.0008334784681820175,
        0.0011913203067804646,
        0.003318720351935547,
        0.0018797509839993025,
        0.0021348494919149305,
        0.0007940053934506406,
        0.00233261101305041,
        0.0014892044633468434
      ],
      "user_interval": [
        0.0005673408112243445,
        0.0030970159604782432
      ]
    }
  },
  "normalized_aulc": {
    "alignment_interaction": {
      "crossed_seed_user_interval": [
        -0.01568938330824742,
        -0.010960143483599024
      ],
      "mean": -0.013308559491427799,
      "per_seed": [
        -0.014133405836715704,
        -0.014428643637241622,
        -0.013371613521647993,
        -0.012979731932395037,
        -0.01322183519293813,
        -0.012905400191794491,
        -0.013380129960074053,
        -0.012917305343828806,
        -0.012200761472203088,
        -0.01354676782543908
      ],
      "user_interval": [
        -0.015636410550648152,
        -0.011046787878360775
      ]
    },
    "original_cond_minus_full": {
      "crossed_seed_user_interval": [
        0.010560627779010831,
        0.014911349944118255
      ],
      "mean": 0.012663206567115191,
      "per_seed": [
        0.013236833407509025,
        0.013872216501832332,
        0.012663269177373001,
        0.012407628359861526,
        0.012978902883225354,
        0.012285882037067273,
        0.012857007611891213,
        0.012424686690322607,
        0.011507154110134546,
        0.012398484891935046
      ],
      "user_interval": [
        0.010576218252868428,
        0.014785744971590348
      ]
    },
    "original_cond_minus_wn": {
      "crossed_seed_user_interval": [
        -0.00024905838913067904,
        0.0013662042587583706
      ],
      "mean": 0.0005657865594767144,
      "per_seed": [
        0.0002735814364407726,
        0.0006013606973679979,
        0.0005555181410541125,
        0.0004218794861918046,
        0.0003893460172119227,
        0.0007091492815431037,
        0.000913591675577645,
        0.0006549126510321243,
        0.0008783731516229149,
        0.0002601530567247472
      ],
      "user_interval": [
        -0.0002243652613308786,
        0.00135930733308199
      ]
    }
  },
  "seeds": [
    3101,
    3102,
    3103,
    3104,
    3105,
    3106,
    3107,
    3108,
    3109,
    3110
  ],
  "selection_frequency": {
    "aligned_Full": {
      "15": 1,
      "25": 2,
      "30": 3,
      "35": 1,
      "40": 5,
      "45": 11,
      "50": 8,
      "55": 6,
      "60": 13
    },
    "original_Cond": {
      "10": 9,
      "15": 20,
      "20": 4,
      "30": 2,
      "45": 4,
      "5": 5,
      "50": 3,
      "60": 3
    },
    "original_Full": {
      "0": 50
    },
    "original_WN": {
      "10": 24,
      "15": 9,
      "20": 1,
      "25": 2,
      "5": 14
    }
  }
}


==> anc/reproducibility/main12_onerec_seeds_20260915/run.py <==
"""Extend the sealed OneRec intervention to ten residual-head seeds."""
from __future__ import annotations

import hashlib
import json
import os
from pathlib import Path
import time

import numpy as np
import torch

import research.main11_onerec_profile_20260915.run as base

ROOT = Path(__file__).resolve().parents[2]
HERE = Path(__file__).resolve().parent
OLD = ROOT / "runs/main11_onerec_profile_20260915"
OUT = ROOT / "runs/main12_onerec_seeds_20260915"
OLD_SEEDS = [3101, 3102, 3103]
NEW_SEEDS = list(range(3104, 3111))
ALL_SEEDS = OLD_SEEDS + NEW_SEEDS
ARMS = [("original", "WN"), ("original", "Cond"),
        ("original", "Full"), ("aligned", "Full")]
EPOCHS = list(range(0, 61, 5))


def sha(path):
    h = hashlib.sha256()
    with open(path, "rb") as f:
        for block in iter(lambda: f.read(8 << 20), b""):
            h.update(block)
    return h.hexdigest()


def write(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n")
    os.replace(temporary, path)


def fit_dir(condition, objective, seed):
    root = OLD if seed in OLD_SEEDS else OUT
    return root / "fits" / condition / objective / f"seed_{seed}"


def metrics(condition, objective, seed, epoch):
    path = fit_dir(condition, objective, seed) / f"epoch_{epoch:02d}_predictions.npz"
    with np.load(path, allow_pickle=False) as z:
        return z["metrics"][:, 0]


def cross_fit(condition, objective, seed, folds):
    values = {epoch: metrics(condition, objective, seed, epoch) for epoch in EPOCHS}
    held = np.zeros_like(values[0])
    selected = {}
    for fold in sorted(np.unique(folds)):
        train = folds != fold
        epoch = max(((float(values[e][train].mean()), -e, e) for e in EPOCHS))[2]
        held[folds == fold] = values[epoch][folds == fold]
        selected[str(int(fold))] = epoch
    return held, selected


def user_interval(values, rng, draws=10000, family=3):
    out = np.empty(draws)
    for start in range(0, draws, 100):
        stop = min(start + 100, draws)
        ix = rng.integers(0, values.shape[-1], (stop-start, values.shape[-1]))
        out[start:stop] = values[ix].mean(1)
    q = .05 / (2 * family)
    return [float(np.quantile(out, q)), float(np.quantile(out, 1-q))]


def crossed_interval(by_seed, rng, draws=10000, family=3):
    seeds, users = by_seed.shape
    out = np.empty(draws)
    for start in range(0, draws, 50):
        stop = min(start + 50, draws)
        b = stop-start
        si = rng.integers(0, seeds, (b, seeds))
        ui = rng.integers(0, users, (b, users))
        for j in range(b):
            out[start+j] = by_seed[si[j]][:, ui[j]].mean()
    q = .05 / (2 * family)
    return [float(np.quantile(out, q)), float(np.quantile(out, 1-q))]


def summarize(by_seed, seed):
    mean_user = by_seed.mean(0)
    return {
        "mean": float(mean_user.mean()),
        "user_interval": user_interval(mean_user, np.random.default_rng(seed)),
        "crossed_seed_user_interval": crossed_interval(by_seed, np.random.default_rng(seed+100)),
        "per_seed": [float(row.mean()) for row in by_seed],
    }


def readout(data):
    endpoint = {}
    selected = {}
    selection_frequency = {}
    aulc = {}
    for condition, objective in ARMS:
        key = f"{condition}_{objective}"
        endpoint[key] = np.stack([metrics(condition, objective, seed, 60) for seed in ALL_SEEDS])
        chosen = []
        selected_rows = []
        curves = []
        for seed in ALL_SEEDS:
            held, choice = cross_fit(condition, objective, seed, data.folds)
            selected_rows.append(held)
            chosen.extend(choice.values())
            curve = np.stack([metrics(condition, objective, seed, e) for e in EPOCHS])
            curves.append(np.trapezoid(curve, EPOCHS, axis=0) / 60.0)
        selected[key] = np.stack(selected_rows)
        aulc[key] = np.stack(curves)
        u, n = np.unique(chosen, return_counts=True)
        selection_frequency[key] = {str(int(x)): int(y) for x, y in zip(u, n)}

    def contrast(store):
        return {
            "original_cond_minus_full": store["original_Cond"] - store["original_Full"],
            "original_cond_minus_wn": store["original_Cond"] - store["original_WN"],
            "alignment_interaction": ((store["original_Cond"] - store["aligned_Full"])
                                      - (store["original_Cond"] - store["original_Full"])),
        }

    report = {
        "complete": True,
        "seeds": ALL_SEEDS,
        "fixed_endpoint": {k: summarize(v, 202609160+i) for i,(k,v) in enumerate(contrast(endpoint).items())},
        "cross_fitted": {k: summarize(v, 202609170+i) for i,(k,v) in enumerate(contrast(selected).items())},
        "normalized_aulc": {k: summarize(v, 202609180+i) for i,(k,v) in enumerate(contrast(aulc).items())},
        "absolute_fixed_means": {k: float(v.mean()) for k,v in endpoint.items()},
        "absolute_cross_fitted_means": {k: float(v.mean()) for k,v in selected.items()},
        "selection_frequency": selection_frequency,
    }
    write(OUT / "readout.json", report)
    return report


def main():
    torch.set_num_threads(2)
    torch.set_num_interop_threads(1)
    torch.use_deterministic_algorithms(True)
    if not torch.backends.mps.is_available():
        raise RuntimeError("sealed protocol requires MPS")
    config = dict(base.CONFIG)
    config.update({"seeds": NEW_SEEDS, "conditions": ["original", "aligned"],
                   "objectives": ["WN", "Cond", "Full"]})
    base.CONFIG = config
    base.OUT = OUT
    bound = [HERE / "SEALED_PROTOCOL.md", Path(__file__),
             ROOT / "research/main11_onerec_profile_20260915/core.py",
             ROOT / "research/main11_onerec_profile_20260915/run.py",
             OLD / "sealed_manifest.json", OLD / "complete.json"]
    manifest = {"sealed_before_new_fits": True, "new_seeds": NEW_SEEDS,
                "arms": ARMS, "bindings": {str(p.relative_to(ROOT)): sha(p) for p in bound},
                "sealed_unix": time.time()}
    OUT.mkdir(parents=True, exist_ok=True)
    path = OUT / "sealed_manifest.json"
    if path.exists():
        previous = json.loads(path.read_text())
        assert {k: previous[k] for k in ["new_seeds","arms","bindings"]} == {k: manifest[k] for k in ["new_seeds","arms","bindings"]}
    else:
        write(path, manifest)
    data = base.Data()
    for condition, objective in ARMS:
        for seed in NEW_SEEDS:
            folder = fit_dir(condition, objective, seed)
            if (folder / "complete.json").exists():
                marker = json.loads((folder / "complete.json").read_text())
                assert all(sha(folder / n) == h for n,h in marker["artifacts"].items())
            else:
                base.fit(data, condition, objective, seed, folder)
    report = readout(data)
    write(OUT / "complete.json", {"complete": True, "manifest_sha256": sha(path),
          "readout_sha256": sha(OUT / "readout.json")})
    print(json.dumps(report, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/reproducibility/main12_onerec_seeds_20260915/sealed_manifest.json <==
{
  "arms": [
    [
      "original",
      "WN"
    ],
    [
      "original",
      "Cond"
    ],
    [
      "original",
      "Full"
    ],
    [
      "aligned",
      "Full"
    ]
  ],
  "bindings": {
    "research/main11_onerec_profile_20260915/core.py": "d4cf4e04bab5097939c50e3a60c51a5a8711a534605f72afa44a6ac795a6e01a",
    "research/main11_onerec_profile_20260915/run.py": "64d62167d5a164c3a54efed2e48d3ba44c38ce5b0a1026bee7044f806dcbf6ff",
    "research/main12_onerec_seeds_20260915/SEALED_PROTOCOL.md": "1b1dd8faac2580e1edd94a0d04d39f7a4c78d49d3200acac936ad4a7ba4d01b5",
    "research/main12_onerec_seeds_20260915/run.py": "ef3c38dc92b148ef1b50cb32929d5af045d80e69a96ea34c2cb9a7dd78c109ce",
    "runs/main11_onerec_profile_20260915/complete.json": "e8fe01de9bde47b152a89947d9668d5bd0a3e87b3966dbbc86698635017f12c4",
    "runs/main11_onerec_profile_20260915/sealed_manifest.json": "4c4de33a2d0d01436b6fb73b0aa92a05c716d7758f1bfe82c49ea8c3c49827fb"
  },
  "new_seeds": [
    3104,
    3105,
    3106,
    3107,
    3108,
    3109,
    3110
  ],
  "sealed_before_new_fits": true,
  "sealed_unix": 1789457034.3070982
}


==> anc/reproducibility/main12_rating_sensitivity_20260915/SEALED_PROTOCOL.md <==
# Main12 favorable-review sensitivity protocol

This analysis changes only the definition of an observed positive in the
completed Home and Kitchen confirmation. The original task treated every first
user--item review as an interaction target. Here a held-out target is positive
only when that first review has rating at least four. User roles, histories,
catalog, frozen generators, native candidate pools, query and item
representations, and final-user separation remain fixed. Among each user's
original last-three target window, targets below the threshold are removed;
users with no remaining target are outside this favorable-review estimand.

For training, a formerly appended target below the threshold is masked from the
list rather than converted into a negative. This preserves the intended
native-versus-training-only-positive partition. Development and final metrics
use the retained favorable targets. No generator or feature extractor is
refitted.

The optimization schedule and learning rate for each generator/objective are
the choices frozen by the original development selection. Three new residual
head seeds (201--203) are fit for weighted native (WN), conditional completion
(Cond), and full completion (Full), for 27 fits in total. The fixed readout is
each fit's best development checkpoint within 480 epochs. Primary contrasts
are Cond--Full and Cond--WN in NDCG@20, averaged over the three fixed generators
and three new heads. We report all eligible favorable-review users, supported
users, per-generator/head effects, user-only intervals, and crossed
generator/head/user intervals. We also report native support, the training
distribution of native-positive count r and added-positive count k, and the
fraction with active added-source loss. No sign or minimum magnitude is required
for completion.


==> anc/reproducibility/main12_rating_sensitivity_20260915/label_summary.json <==
{
  "eligible_users": {
    "development": 3645,
    "final": 19890,
    "training": 5585
  },
  "original_users": {
    "development": 3709,
    "final": 20323,
    "training": 5711
  },
  "rating_histogram": {
    "1.0": 4755,
    "2.0": 4263,
    "3.0": 7434,
    "4.0": 16082,
    "5.0": 56695
  },
  "targets": {
    "development": 9135,
    "final": 49664,
    "training": 13978
  },
  "threshold": 4.0
}


==> anc/reproducibility/main12_rating_sensitivity_20260915/readout.json <==
{
  "absolute_ndcg20": {
    "Cond": 0.011326196317670982,
    "Full": 0.011445303754574507,
    "WN": 0.01155789569510591
  },
  "complete": true,
  "contrasts": [
    {
      "comparison": "Cond-Full",
      "crossed_generator_head_user_interval": [
        -0.0008518025338477725,
        0.0007734206069724374
      ],
      "difference": -0.00011910743690352772,
      "generator_effects": [
        -0.00010354668212479401,
        7.508552970739353e-05,
        -0.00032886115829318277
      ],
      "generator_head_effects": [
        [
          0.00024223080664469425,
          -7.576473438965753e-05,
          -0.00047710611862941877
        ],
        [
          0.0012294782963358313,
          0.00025099339522564575,
          -0.0012552151024392958
        ],
        [
          -0.001117662172608852,
          -2.767726878161115e-05,
          0.0001587559665109148
        ]
      ],
      "user_interval": [
        -0.00026737448381013444,
        2.9013878445163844e-05
      ]
    },
    {
      "comparison": "Cond-WN",
      "crossed_generator_head_user_interval": [
        -0.0008262197580386145,
        0.00023437746826492228
      ],
      "difference": -0.00023169937743492972,
      "generator_effects": [
        -7.472673329598455e-05,
        -0.00037447619605146743,
        -0.0002458952029573371
      ],
      "generator_head_effects": [
        [
          0.00021979388690806573,
          -0.00026158642991103436,
          -0.00018238765688498496
        ],
        [
          3.5753000971696425e-05,
          0.00014795839263302305,
          -0.0013071399817591218
        ],
        [
          -0.0006474547710150012,
          -0.00033771489657781576,
          0.0002474840587208055
        ]
      ],
      "user_interval": [
        -0.00039998324970528355,
        -6.948915974131422e-05
      ]
    }
  ],
  "final_labels_define_rating_at_least": 4.0,
  "final_support": [
    {
      "Cond-Full": {
        "all_users": -0.00010354668212479401,
        "supported_users": -0.0012244610627004477
      },
      "Cond-WN": {
        "all_users": -7.472673329598455e-05,
        "supported_users": -0.0008836591707830746
      },
      "generator": 91,
      "support_fraction": 0.08456510809451986,
      "supported_users": 1682,
      "users": 19890
    },
    {
      "Cond-Full": {
        "all_users": 7.508552970739353e-05,
        "supported_users": 0.0008333990992634261
      },
      "Cond-WN": {
        "all_users": -0.00037447619605146743,
        "supported_users": -0.004156435010861432
      },
      "generator": 92,
      "support_fraction": 0.09009552538964304,
      "supported_users": 1792,
      "users": 19890
    },
    {
      "Cond-Full": {
        "all_users": -0.00032886115829318277,
        "supported_users": -0.0038981218345955928
      },
      "Cond-WN": {
        "all_users": -0.0002458952029573371,
        "supported_users": -0.002914693436723144
      },
      "generator": 93,
      "support_fraction": 0.08436400201106084,
      "supported_users": 1678,
      "users": 19890
    }
  ],
  "fixed_original_optimization_choices": true,
  "labels": {
    "eligible_users": {
      "development": 3645,
      "final": 19890,
      "training": 5585
    },
    "original_users": {
      "development": 3709,
      "final": 20323,
      "training": 5711
    },
    "rating_histogram": {
      "1.0": 4755,
      "2.0": 4263,
      "3.0": 7434,
      "4.0": 16082,
      "5.0": 56695
    },
    "targets": {
      "development": 9135,
      "final": 49664,
      "training": 13978
    },
    "threshold": 4.0
  },
  "training": {
    "91": {
      "active_T_A_fraction": 0.916243654822335,
      "active_T_A_users": 361,
      "development_favorable_users": 3645,
      "development_supported_users": 294,
      "final_favorable_users": 19890,
      "original_training_users": 5711,
      "r_over_k_counts": {
        "1/0": 16,
        "1/1": 89,
        "1/2": 250,
        "2/0": 3,
        "2/1": 22,
        "3/0": 14
      },
      "supported_training_users": 394
    },
    "92": {
      "active_T_A_fraction": 0.9347826086956522,
      "active_T_A_users": 430,
      "development_favorable_users": 3645,
      "development_supported_users": 335,
      "final_favorable_users": 19890,
      "original_training_users": 5711,
      "r_over_k_counts": {
        "1/0": 19,
        "1/1": 104,
        "1/2": 294,
        "2/0": 2,
        "2/1": 32,
        "3/0": 9
      },
      "supported_training_users": 460
    },
    "93": {
      "active_T_A_fraction": 0.9142212189616253,
      "active_T_A_users": 405,
      "development_favorable_users": 3645,
      "development_supported_users": 307,
      "final_favorable_users": 19890,
      "original_training_users": 5711,
      "r_over_k_counts": {
        "1/0": 21,
        "1/1": 96,
        "1/2": 286,
        "2/0": 4,
        "2/1": 23,
        "3/0": 13
      },
      "supported_training_users": 443
    }
  }
}


==> anc/reproducibility/main12_rating_sensitivity_20260915/run.py <==
"""Favorable-review label sensitivity with frozen Home generators/features."""
from __future__ import annotations

import collections
import gzip
import hashlib
import json
import os
from pathlib import Path
import time

import numpy as np
import torch

from research.main6_confirmation_20260914.common import read, sha
from research.main6_followup_20260914 import train as engine
from research.frozen_feedback_20260911.run_mature_heads import metrics_from_rank
from research.source_mass_revision_20260914.readout import independent_metrics


ROOT = Path(__file__).resolve().parents[2]
HERE = Path(__file__).resolve().parent
ORIGINAL = ROOT / "runs/main6_confirmation_20260914"
SOURCE = ORIGINAL / "source"
OUT = ROOT / "runs/main12_rating_sensitivity_20260915"
GENERATORS = [91, 92, 93]
HEADS = [201, 202, 203]
ARMS = ["weighted_native", "actual", "full"]
THRESHOLD = 4.0


def write(path: Path, value) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n")
    os.replace(temporary, path)


def arrays(path: Path) -> dict[str, np.ndarray]:
    with np.load(path, allow_pickle=False) as z:
        return {k: z[k] for k in z.files}


def seal() -> None:
    bound = [HERE / "SEALED_PROTOCOL.md", Path(__file__),
             ROOT / "research/main6_confirmation_20260914/prepare.py",
             ROOT / "research/main6_followup_20260914/train.py",
             SOURCE / "reviews_Home_and_Kitchen_5.json.gz",
             SOURCE / "catalog.json", SOURCE / "training_groups.json",
             SOURCE / "development_groups.json", SOURCE / "final_targets.sealed.json"]
    manifest = {
        "sealed_before_rating_readout": True,
        "rating_threshold": THRESHOLD,
        "generators": GENERATORS,
        "head_seeds": HEADS,
        "arms": ARMS,
        "bindings": {str(p.relative_to(ROOT)): sha(p) for p in bound},
        "sealed_unix": time.time(),
    }
    OUT.mkdir(parents=True, exist_ok=True)
    path = OUT / "sealed_manifest.json"
    if path.exists():
        old = read(path)
        keys = ["rating_threshold", "generators", "head_seeds", "arms", "bindings"]
        assert {k: old[k] for k in keys} == {k: manifest[k] for k in keys}
    else:
        write(path, manifest)


def original_groups():
    training = read(SOURCE / "training_groups.json")
    development = read(SOURCE / "development_groups.json")
    final = read(SOURCE / "final_targets.sealed.json")
    groups = {"training": training, "development": development, "final": final}
    for role, rows in groups.items():
        users = [r["user"] for r in rows]
        assert len(users) == len(set(users)), role
    return groups


def favorable_targets():
    groups = original_groups()
    wanted = {r["user"] for rows in groups.values() for r in rows}
    catalog = read(SOURCE / "catalog.json")
    reverse = {int(v): k for k, v in catalog.items()}
    needed = {(r["user"], reverse[int(item)])
              for rows in groups.values() for r in rows for item in r["targets"]}
    first = {}
    raw = SOURCE / "reviews_Home_and_Kitchen_5.json.gz"
    with gzip.open(raw, "rt") as handle:
        for line_number, line in enumerate(handle):
            row = json.loads(line)
            user = hashlib.sha256(row["reviewerID"].encode()).hexdigest()
            key = (user, row["asin"])
            if user not in wanted or key not in needed:
                continue
            value = (int(row["unixReviewTime"]), line_number, float(row["overall"]))
            if key not in first or value[:2] < first[key][:2]:
                first[key] = value
    assert set(first) == needed, (len(first), len(needed))
    result = {}
    rating_histogram = collections.Counter()
    for role, rows in groups.items():
        result[role] = {}
        for row in rows:
            kept = []
            for item in row["targets"]:
                rating = first[(row["user"], reverse[int(item)])][2]
                rating_histogram[str(rating)] += 1
                if rating >= THRESHOLD:
                    kept.append(int(item) + 1)
            result[role][row["user"]] = kept
    summary = {
        "threshold": THRESHOLD,
        "rating_histogram": dict(sorted(rating_histogram.items())),
        "original_users": {role: len(rows) for role, rows in groups.items()},
        "eligible_users": {role: sum(bool(v) for v in result[role].values()) for role in result},
        "targets": {role: sum(map(len, result[role].values())) for role in result},
    }
    write(OUT / "label_summary.json", summary)
    return result, summary


class Data:
    def __init__(self, generator: int, targets):
        self.generator = generator
        self.cohort = f"rating_h{generator}"
        self.path = ORIGINAL / f"generator_s{generator}" / "features"
        train = arrays(self.path / "training_all.npz")
        ids = train["user_ids"]
        positive = np.stack([np.isin(row, targets["training"][u])
                             for row, u in zip(train["items"], ids)])
        valid = train["native"] | positive
        keep = (train["native"] & positive).any(1)
        raw = {k: v[keep] for k, v in train.items()}
        raw["positive"] = positive[keep]
        raw["valid"] = valid[keep]
        self.n_train = int(keep.sum())
        self.train = self.device_arrays(raw)
        self.all_train = None
        self.random = {}

        dev = arrays(self.path / "development.npz")
        eligible = np.array([bool(targets["development"][u]) for u in dev["user_ids"]])
        # target_values is flattened and target_offsets has n+1 entries; the
        # favorable labels below replace both original arrays.
        dev = {k: v[eligible] for k, v in dev.items()
               if k not in ["target_values", "target_offsets"]}
        self.targets = [np.asarray(targets["development"][u], dtype=np.int64)
                        for u in dev["user_ids"]]
        positive = np.stack([np.isin(row, target) for row, target in zip(dev["items"], self.targets)])
        self.n_dev = len(self.targets)
        self.dev_indices = np.flatnonzero((dev["native"] & positive).any(1))
        self.dev = self.device_arrays({k: v[self.dev_indices] for k, v in dev.items()
                                       if k in ["q", "v", "s", "lm", "native", "valid", "items", "ties"]})

        final = arrays(self.path / "final.npz")
        eligible = np.array([bool(targets["final"][u]) for u in final["user_ids"]])
        self.final_targets = [np.asarray(targets["final"][u], dtype=np.int64)
                              for u in final["user_ids"][eligible]]
        self.final = self.device_arrays({k: v[eligible] for k, v in final.items()})
        self.final_users = final["user_ids"][eligible]

        native = raw["native"]
        added = raw["valid"] & ~native
        pos = raw["positive"]
        r = (native & pos).sum(1)
        k = added.sum(1)
        pair_counts = collections.Counter(f"{int(a)}/{int(b)}" for a, b in zip(r, k))
        self.training_summary = {
            "original_training_users": len(ids),
            "supported_training_users": self.n_train,
            "r_over_k_counts": dict(sorted(pair_counts.items())),
            "active_T_A_users": int((k > 0).sum()),
            "active_T_A_fraction": float((k > 0).mean()),
            "development_favorable_users": self.n_dev,
            "development_supported_users": len(self.dev_indices),
            "final_favorable_users": len(self.final_targets),
        }

    @staticmethod
    def device_arrays(raw):
        return {k: torch.from_numpy(np.array(v)).to("mps")
                if k in ["q", "v", "s", "native"] else v for k, v in raw.items()}

    @torch.inference_mode()
    def predict(self, model, final=False):
        data = self.final if final else self.dev
        model.eval()
        scores = np.empty(data["lm"].shape, np.float64)
        for start in range(0, len(scores), 64):
            residual = model(*[data[k][start:start+64] for k in ["q", "v", "s", "native"]])
            scores[start:start+64] = data["lm"][start:start+64] + residual.cpu().double().numpy()
        assert np.isfinite(scores[data["valid"]]).all()
        order = np.lexsort((data["ties"], -np.where(data["valid"], scores, -np.inf)), axis=1)[:, :20]
        pred = np.take_along_axis(data["items"], order, axis=1)
        if final:
            return scores, pred, None
        full = np.full((self.n_dev, 20), -1, np.int64)
        full[self.dev_indices] = pred
        return scores, full, metrics_from_rank(full, self.targets)


def quantile_intervals(differences, draws=20000, seed=20260915):
    """User-only and crossed generator/head/user resampling."""
    d = np.asarray(differences, np.float64)
    contrasts, generators, heads, users = d.shape
    rng = np.random.default_rng(seed)
    user_values, crossed_values = [], []
    for start in range(0, draws, 100):
        batch = min(100, draws-start)
        ui = rng.integers(0, users, (batch, users))
        by_model = np.stack([d[:, :, :, x].mean(-1) for x in ui])
        user_values.append(by_model.mean((2, 3)))
        gi = rng.integers(0, generators, (batch, generators))
        hi = rng.integers(0, heads, (batch, heads))
        crossed_values.append(np.stack([
            by_model[b][:, gi[b], :][:, :, hi[b]].mean((1, 2)) for b in range(batch)
        ]))
    user_values = np.concatenate(user_values)
    crossed_values = np.concatenate(crossed_values)
    q = .05 / (2 * contrasts)
    return ([np.quantile(user_values, [q, 1-q], axis=0),
             np.quantile(crossed_values, [q, 1-q], axis=0)])


def run():
    torch.set_num_threads(2)
    torch.set_num_interop_threads(1)
    torch.use_deterministic_algorithms(True)
    if not torch.backends.mps.is_available():
        raise RuntimeError("MPS is required by the frozen fitting pipeline")
    seal()
    targets, label_summary = favorable_targets()
    engine.OUT = OUT
    engine.old_fit = lambda *args, **kwargs: None
    predictions = {}
    training = {}
    for generator in GENERATORS:
        data = Data(generator, targets)
        training[str(generator)] = data.training_summary
        decision = read(ORIGINAL / "decisions" / f"h{generator}_attention_core.json")
        for arm in ARMS:
            chosen = decision["selected240"][arm]
            for head in HEADS:
                folder, summary = engine.fit(data, data.cohort, "attention", arm,
                    chosen["schedule"], chosen["rate"], head, 480, "rating4")
                assert summary["status"] == "complete"
                model = engine.make_head("attention").to("mps")
                model.load_state_dict(torch.load(folder / "selected480.pt", map_location="mps", weights_only=True))
                _, pred, _ = data.predict(model, final=True)
                metric = independent_metrics(pred, data.final_targets)
                np.testing.assert_allclose(metric, metrics_from_rank(pred, data.final_targets), rtol=0, atol=1e-14)
                predictions[(generator, arm, head)] = metric[:, 0]
        print("RATING GENERATOR COMPLETE", generator, flush=True)

    cond = np.stack([[predictions[(g, "actual", h)] for h in HEADS] for g in GENERATORS])
    full = np.stack([[predictions[(g, "full", h)] for h in HEADS] for g in GENERATORS])
    wn = np.stack([[predictions[(g, "weighted_native", h)] for h in HEADS] for g in GENERATORS])
    differences = np.stack([cond-full, cond-wn])
    user_ci, crossed_ci = quantile_intervals(differences)
    rows = []
    for i, name in enumerate(["Cond-Full", "Cond-WN"]):
        rows.append({
            "comparison": name,
            "difference": float(differences[i].mean()),
            "user_interval": user_ci[:, i].tolist(),
            "crossed_generator_head_user_interval": crossed_ci[:, i].tolist(),
            "generator_effects": differences[i].mean((1, 2)).tolist(),
            "generator_head_effects": differences[i].mean(2).tolist(),
        })

    support_rows = []
    for gi, generator in enumerate(GENERATORS):
        data = Data(generator, targets)
        items = data.final["items"]
        support = np.array([np.isin(row, target).any()
                            for row, target in zip(items, data.final_targets)])
        entry = {"generator": generator, "users": len(support),
                 "supported_users": int(support.sum()), "support_fraction": float(support.mean())}
        for name, values in [("Cond-Full", differences[0, gi]), ("Cond-WN", differences[1, gi])]:
            entry[name] = {
                "all_users": float(values.mean()),
                "supported_users": float(values[:, support].mean()),
            }
        support_rows.append(entry)

    absolutes = {
        "WN": float(wn.mean()), "Cond": float(cond.mean()), "Full": float(full.mean())
    }
    report = {"complete": True, "labels": label_summary, "training": training,
              "absolute_ndcg20": absolutes, "contrasts": rows,
              "final_support": support_rows, "fixed_original_optimization_choices": True,
              "final_labels_define_rating_at_least": THRESHOLD}
    write(OUT / "readout.json", report)
    write(OUT / "complete.json", {"complete": True,
          "manifest_sha256": sha(OUT / "sealed_manifest.json"),
          "readout_sha256": sha(OUT / "readout.json")})
    print(json.dumps(report, indent=2), flush=True)


if __name__ == "__main__":
    run()


==> anc/reproducibility/main12_rating_sensitivity_20260915/sealed_manifest.json <==
{
  "arms": [
    "weighted_native",
    "actual",
    "full"
  ],
  "bindings": {
    "research/main12_rating_sensitivity_20260915/SEALED_PROTOCOL.md": "6170e7722a8aba8d380605a31c8681b6a1048bcfa1b9e55145f8a2aec301d3d6",
    "research/main12_rating_sensitivity_20260915/run.py": "e5af276833341fdd4efbf6be0e459a8f318cd95b5c743e98b52b2ccc769c0fb9",
    "research/main6_confirmation_20260914/prepare.py": "d1d05739b109dcd45d56535cf378d8abece9c2d88ec49a69769e4e3e8144892f",
    "research/main6_followup_20260914/train.py": "e4c2761fedb1a833d1b89618a5f7b3b81449fb87834aab78146a6c4d142038a4",
    "runs/main6_confirmation_20260914/source/catalog.json": "3fb9be98fbfccbd44233c230aa9ba317b5898def24d9f8d0fd2f07ad5b672f84",
    "runs/main6_confirmation_20260914/source/development_groups.json": "7d6c29e0050e6bc5763af8840648315cb8a78a3d799fa872779ee5cd53c78ba7",
    "runs/main6_confirmation_20260914/source/final_targets.sealed.json": "aa1c172f040a31df804ba8561e3d4c590f33179174754abe02c75b96367dcb4c",
    "runs/main6_confirmation_20260914/source/reviews_Home_and_Kitchen_5.json.gz": "f40029d99c90856eeeb8e63c9d58cd895ed58123f2c409a71f83553debc0fc0d",
    "runs/main6_confirmation_20260914/source/training_groups.json": "af205e3b8625cd3abd2221562d6d2961efb66c604a7e6f0a3fcc99b3a834b453"
  },
  "generators": [
    91,
    92,
    93
  ],
  "head_seeds": [
    201,
    202,
    203
  ],
  "rating_threshold": 4.0,
  "sealed_before_rating_readout": true,
  "sealed_unix": 1789457338.9459388
}


==> anc/reproducibility/main13_amazon_rating_20260915/PROTOCOL.md <==
# Games/Toys favorable-review sensitivity

This fixed sensitivity uses the three local configurations that carry the main
Games/Toys interpretation: Games Transformer 42 attention, Games GRU 52
attention, and Toys GRU 61 attention.  A target is retained only when its first
review rating is at least four.  Low-rated former targets are masked rather
than converted to negatives.  User roles, histories, catalogs, frozen
generators, candidates, representations, and the original per-objective
optimizer choices remain fixed.

For each configuration, weighted native (WN), conditional (Cond), and full
completion (Full) are retrained with head seeds 301--303 and the original
480-epoch budget: 27 fits in total.  The readout reports support, Cond-Full, and
Cond-WN for all eligible final users and for supported users.  Completion does
not depend on the signs of the results.


==> anc/reproducibility/main13_amazon_rating_20260915/readout.json <==
{
  "complete": true,
  "configurations": {
    "g42": {
      "contrasts": {
        "Cond-Full": {
          "all_users": -0.0017326941247856919,
          "crossed_head_user_interval": [
            -0.004220930311892314,
            0.0008472972755719079
          ],
          "supported_users": -0.005610659730107932
        },
        "Cond-WN": {
          "all_users": -0.0006218567859706974,
          "crossed_head_user_interval": [
            -0.0021017517011559105,
            0.0010151817637423074
          ],
          "supported_users": -0.002013642671854549
        }
      },
      "final_users": 8581,
      "labels": {
        "eligible_users": {
          "development": 1530,
          "final": 8581,
          "training": 2334
        },
        "rating_histogram": {
          "1.0": 3070,
          "2.0": 2565,
          "3.0": 4545,
          "4.0": 8850,
          "5.0": 20600
        }
      },
      "optimizer": {
        "actual": {
          "rate": 0.03,
          "schedule": "constant"
        },
        "full": {
          "rate": 0.1,
          "schedule": "cosine"
        },
        "weighted_native": {
          "rate": 0.01,
          "schedule": "constant"
        }
      },
      "support_fraction": 0.3088218156392029,
      "supported_users": 2650,
      "training_users": 734
    },
    "g52": {
      "contrasts": {
        "Cond-Full": {
          "all_users": -0.005737028889700644,
          "crossed_head_user_interval": [
            -0.007906800798055735,
            -0.0033877186411070855
          ],
          "supported_users": -0.017980074836567286
        },
        "Cond-WN": {
          "all_users": -0.0036501771832929152,
          "crossed_head_user_interval": [
            -0.006099335363644939,
            -0.0012537677812802348
          ],
          "supported_users": -0.0114397992731324
        }
      },
      "final_users": 8581,
      "labels": {
        "eligible_users": {
          "development": 1530,
          "final": 8581,
          "training": 2334
        },
        "rating_histogram": {
          "1.0": 3070,
          "2.0": 2565,
          "3.0": 4545,
          "4.0": 8850,
          "5.0": 20600
        }
      },
      "optimizer": {
        "actual": {
          "rate": 0.03,
          "schedule": "constant"
        },
        "full": {
          "rate": 0.03,
          "schedule": "cosine"
        },
        "weighted_native": {
          "rate": 0.001,
          "schedule": "cosine"
        }
      },
      "support_fraction": 0.3190770306491085,
      "supported_users": 2738,
      "training_users": 770
    },
    "t61": {
      "contrasts": {
        "Cond-Full": {
          "all_users": -0.00022349210595507175,
          "crossed_head_user_interval": [
            -0.003355170601543786,
            0.002401486337151322
          ],
          "supported_users": -0.0018593878554923823
        },
        "Cond-WN": {
          "all_users": 0.0007894717616983753,
          "crossed_head_user_interval": [
            -0.00253851192088554,
            0.0036325257666625465
          ],
          "supported_users": 0.006568170270189456
        }
      },
      "final_users": 4476,
      "labels": {
        "eligible_users": {
          "development": 741,
          "final": 4476,
          "training": 1269
        },
        "rating_histogram": {
          "1.0": 600,
          "2.0": 815,
          "3.0": 1931,
          "4.0": 4267,
          "5.0": 12178
        }
      },
      "optimizer": {
        "actual": {
          "rate": 0.03,
          "schedule": "constant"
        },
        "full": {
          "rate": 0.03,
          "schedule": "constant"
        },
        "weighted_native": {
          "rate": 0.001,
          "schedule": "constant"
        }
      },
      "support_fraction": 0.12019660411081323,
      "supported_users": 538,
      "training_users": 140
    }
  }
}


==> anc/reproducibility/main13_amazon_rating_20260915/run.py <==
"""Rating>=4 sensitivity for selected Games/Toys configurations."""
from __future__ import annotations

import collections
import gzip
import hashlib
import json
import os
from pathlib import Path

import numpy as np
import torch

from research.main6_followup_20260914 import train as engine
from research.frozen_feedback_20260911.run_mature_heads import metrics_from_rank
from research.source_mass_revision_20260914.common import read
from research.source_mass_revision_20260914.readout import independent_metrics
from research.source_mass_validation_20260912.heads import make_head


ROOT = Path(__file__).resolve().parents[2]
HERE = Path(__file__).resolve().parent
OUT = ROOT / "runs/main13_amazon_rating_20260915"
BASE = ROOT / "runs/main6_followup_20260914"
HEADS = [301, 302, 303]
ARMS = ["weighted_native", "actual", "full"]
SPECS = {
    "g42": (ROOT / "runs/source_mass_prospective_20260912/source",
             ROOT / "runs/source_mass_prospective_20260912/games/features"),
    "g52": (ROOT / "runs/source_mass_prospective_20260912/source",
             ROOT / "runs/source_mass_decision_20260914/generator_s52/games/features"),
    "t61": (ROOT / "runs/source_mass_revision_20260914/source",
             ROOT / "runs/source_mass_revision_20260914/generator_s61/games/features"),
}


def write(path: Path, value) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n")
    os.replace(temporary, path)


def arrays(path: Path) -> dict[str, np.ndarray]:
    with np.load(path, allow_pickle=False) as z:
        return {k: z[k] for k in z.files}


def favorable_targets(source: Path) -> tuple[dict, dict]:
    groups = {role: read(source / filename) for role, filename in [
        ("training", "training_groups.json"),
        ("development", "development_groups.json"),
        ("final", "final_targets.sealed.json"),
    ]}
    catalog = read(source / "catalog.json")
    reverse = {int(v): k for k, v in catalog.items()}
    wanted = {row["user"] for rows in groups.values() for row in rows}
    needed = {(row["user"], reverse[int(item)])
              for rows in groups.values() for row in rows for item in row["targets"]}
    raw_path = next(source.glob("reviews_*_5.json.gz"))
    first = {}
    with gzip.open(raw_path, "rt") as handle:
        for line_number, line in enumerate(handle):
            row = json.loads(line)
            user = hashlib.sha256(row["reviewerID"].encode()).hexdigest()
            key = (user, row["asin"])
            if user not in wanted or key not in needed:
                continue
            value = (int(row["unixReviewTime"]), line_number, float(row["overall"]))
            if key not in first or value[:2] < first[key][:2]:
                first[key] = value
    assert set(first) == needed, (source, len(first), len(needed))
    histogram = collections.Counter()
    result = {}
    for role, rows in groups.items():
        result[role] = {}
        for row in rows:
            kept = []
            for item in row["targets"]:
                rating = first[(row["user"], reverse[int(item)])][2]
                histogram[str(rating)] += 1
                if rating >= 4:
                    kept.append(int(item) + 1)
            result[role][row["user"]] = kept
    return result, {"rating_histogram": dict(sorted(histogram.items())),
                    "eligible_users": {r: sum(bool(x) for x in result[r].values()) for r in result}}


class RatingData:
    def __init__(self, cohort: str, feature_path: Path, targets: dict):
        self.cohort = f"rating4_{cohort}"
        train = arrays(feature_path / "training.npz")
        positive = np.stack([np.isin(row, targets["training"][u])
                             for row, u in zip(train["items"], train["user_ids"])])
        valid = train["native"] | positive
        keep = (train["native"] & positive).any(1)
        raw = {k: v[keep] for k, v in train.items()}
        raw["positive"] = positive[keep]
        raw["valid"] = valid[keep]
        self.n_train = int(keep.sum())
        self.train = self.device_arrays(raw)
        self.all_train = None
        self.random = {}

        dev = arrays(feature_path / "development.npz")
        eligible = np.array([bool(targets["development"][u]) for u in dev["user_ids"]])
        dev = {k: v[eligible] for k, v in dev.items() if k not in ["target_values", "target_offsets"]}
        self.targets = [np.asarray(targets["development"][u], dtype=np.int64) for u in dev["user_ids"]]
        positive = np.stack([np.isin(row, target) for row, target in zip(dev["items"], self.targets)])
        self.n_dev = len(self.targets)
        self.dev_indices = np.flatnonzero((dev["native"] & positive).any(1))
        self.dev = self.device_arrays({k: v[self.dev_indices] for k, v in dev.items()
                                       if k in ["q", "v", "s", "lm", "native", "valid", "items", "ties"]})

        final = arrays(feature_path / "final.npz")
        eligible = np.array([bool(targets["final"][u]) for u in final["user_ids"]])
        self.final_targets = [np.asarray(targets["final"][u], dtype=np.int64)
                              for u in final["user_ids"][eligible]]
        self.final = self.device_arrays({k: v[eligible] for k, v in final.items()})

    @staticmethod
    def device_arrays(raw):
        return {k: torch.from_numpy(np.array(v)).to("mps") if k in ["q", "v", "s", "native"] else v
                for k, v in raw.items()}

    @torch.inference_mode()
    def predict(self, model, final=False):
        data = self.final if final else self.dev
        model.eval()
        scores = np.empty(data["lm"].shape, np.float64)
        for start in range(0, len(scores), 64):
            residual = model(*[data[k][start:start+64] for k in ["q", "v", "s", "native"]])
            scores[start:start+64] = data["lm"][start:start+64] + residual.cpu().double().numpy()
        order = np.lexsort((data["ties"], -np.where(data["valid"], scores, -np.inf)), axis=1)[:, :20]
        pred = np.take_along_axis(data["items"], order, axis=1)
        if final:
            return scores, pred, None
        full = np.full((self.n_dev, 20), -1, np.int64)
        full[self.dev_indices] = pred
        return scores, full, metrics_from_rank(full, self.targets)


def crossed_interval(delta: np.ndarray, rng: np.random.Generator, draws=10000):
    heads, users = delta.shape
    out = np.empty(draws)
    for d in range(draws):
        hi = rng.integers(0, heads, heads)
        ui = rng.integers(0, users, users)
        out[d] = delta[hi][:, ui].mean()
    return [float(x) for x in np.quantile(out, [.0125, .9875])]


def main() -> None:
    torch.set_num_threads(2)
    torch.set_num_interop_threads(1)
    torch.use_deterministic_algorithms(True)
    if not torch.backends.mps.is_available():
        raise RuntimeError("MPS required")
    OUT.mkdir(parents=True, exist_ok=True)
    engine.OUT = OUT
    engine.old_fit = lambda *args, **kwargs: None
    report = {"complete": False, "configurations": {}}
    for ci, (cohort, (source, feature_path)) in enumerate(SPECS.items()):
        targets, labels = favorable_targets(source)
        data = RatingData(cohort, feature_path, targets)
        decision = read(BASE / "decisions" / f"{cohort}_attention_core.json")["selected480"]
        predictions = {}
        for arm in ARMS:
            chosen = decision[arm]
            for head in HEADS:
                path, summary = engine.fit(data, data.cohort, "attention", arm,
                    chosen["schedule"], chosen["rate"], head, 480, "rating4")
                assert summary["status"] == "complete"
                model = make_head("attention").to("mps")
                model.load_state_dict(torch.load(path / "selected480.pt", map_location="mps", weights_only=True))
                _, pred, _ = data.predict(model, final=True)
                metric = independent_metrics(pred, data.final_targets)
                predictions[(arm, head)] = metric[:, 0]
        arrays_by_arm = {arm: np.stack([predictions[(arm, h)] for h in HEADS]) for arm in ARMS}
        support = np.array([np.isin(row, target).any()
                            for row, target in zip(data.final["items"], data.final_targets)])
        contrasts = {}
        for name, left, right in [("Cond-Full", "actual", "full"),
                                  ("Cond-WN", "actual", "weighted_native")]:
            delta = arrays_by_arm[left] - arrays_by_arm[right]
            contrasts[name] = {"all_users": float(delta.mean()),
                               "supported_users": float(delta[:, support].mean()),
                               "crossed_head_user_interval": crossed_interval(delta, np.random.default_rng(20260926+ci))}
        report["configurations"][cohort] = {
            "labels": labels, "training_users": data.n_train,
            "final_users": len(support), "supported_users": int(support.sum()),
            "support_fraction": float(support.mean()), "contrasts": contrasts,
            "optimizer": {a: {"schedule": decision[a]["schedule"], "rate": decision[a]["rate"]} for a in ARMS},
        }
        write(OUT / "progress.json", report)
        print("RATING CONFIG COMPLETE", cohort, flush=True)
    report["complete"] = True
    write(OUT / "readout.json", report)
    print(json.dumps(report, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/reproducibility/main13_onerec_optimizer_20260915/PROTOCOL.md <==
# OneRec optimizer robustness

The frozen OneRec candidates, representations, training groups, ten residual-head
seeds, 60-epoch budget, and 13 readout checkpoints are unchanged.  The original
constant AdamW rate of 3e-4 is compared with a lower constant rate of 1e-4 for
original WN, original Cond, original Full, and aligned Full.  The lower-rate
fits are completed for all ten seeds regardless of outcome.

The primary readouts are Cond-Full and the alignment interaction at epoch 60
and over normalized AULC.  Results are shown by rate without choosing a rate
from final-user metrics.  This finite two-rate intervention tests whether the
original Full trajectory and calibration interaction are specific to the
original learning rate.  It is a robustness analysis on the existing OneRec
cohort, not a new confirmation population.


==> anc/reproducibility/main13_onerec_optimizer_20260915/manifest.json <==
{
  "arms": [
    [
      "original",
      "WN"
    ],
    [
      "original",
      "Cond"
    ],
    [
      "original",
      "Full"
    ],
    [
      "aligned",
      "Full"
    ]
  ],
  "epochs": 60,
  "protocol_sha256": "449a4bd1c10708f94d43147eaec90a468a09c09550518cd97b0d19edeb050fc7",
  "rate": 0.0001,
  "seeds": [
    3101,
    3102,
    3103,
    3104,
    3105,
    3106,
    3107,
    3108,
    3109,
    3110
  ]
}


==> anc/reproducibility/main13_onerec_optimizer_20260915/readout.json <==
{
  "complete": true,
  "lower_rate_1e-4": {
    "fixed_epoch_60": {
      "alignment_interaction": {
        "mean": -0.015051371170557564,
        "per_seed": [
          -0.015947967547263603,
          -0.016310902744779903,
          -0.014027657462916813,
          -0.01442350265023465,
          -0.015787725093006456,
          -0.014240251103253993,
          -0.0167336029461501,
          -0.014504475258135424,
          -0.012767090907931484,
          -0.015770535991903208
        ]
      },
      "cond_minus_full": {
        "mean": 0.014585831124928743,
        "per_seed": [
          0.01559782196276921,
          0.016354589352716394,
          0.013631218029925767,
          0.014017963460850661,
          0.015302580015870648,
          0.01316997376925925,
          0.015913272914551562,
          0.013765932428412505,
          0.012490563373534219,
          0.01561439594139723
        ]
      },
      "cond_minus_wn": {
        "mean": 8.212902524094814e-05,
        "per_seed": [
          0.0003686107875362384,
          -5.811719497699806e-05,
          7.686398641532961e-05,
          3.0403576238880187e-05,
          9.020501015044148e-05,
          0.0005165285768223778,
          0.0006100008385014747,
          -7.277731610633211e-05,
          -0.0005373066995591963,
          -0.00020312131261273519
        ]
      }
    },
    "normalized_aulc": {
      "alignment_interaction": {
        "mean": -0.018947898920874135,
        "per_seed": [
          -0.019286180012561775,
          -0.01868364915072737,
          -0.018195277640610078,
          -0.018997113492015282,
          -0.020300158726996892,
          -0.01886620541829219,
          -0.019077613755258096,
          -0.01869823324875365,
          -0.01874497084849829,
          -0.018629586915027724
        ]
      },
      "cond_minus_full": {
        "mean": 0.01911319422105999,
        "per_seed": [
          0.019461645274662837,
          0.01894033200100283,
          0.018360006590793992,
          0.019157960470209397,
          0.02061760393126734,
          0.018904521794815186,
          0.01924641544254774,
          0.01860647647952896,
          0.0188750913584149,
          0.01896188886735674
        ]
      },
      "cond_minus_wn": {
        "mean": -0.0001828590434368622,
        "per_seed": [
          -0.00013861198429179845,
          -0.00020862217696968562,
          -9.706996492693524e-05,
          0.00023782315926221885,
          -0.0004079940710493779,
          -0.00023195227561256766,
          -0.0001525069840803856,
          -0.0005119569089637831,
          -0.00017488791156718755,
          -0.0001428113161691192
        ]
      }
    }
  },
  "original_rate_3e-4": {
    "fixed_epoch_60": {
      "alignment_interaction": {
        "mean": -0.009584702270201546,
        "per_seed": [
          -0.009439736135287747,
          -0.00972809276104713,
          -0.012050499168956558,
          -0.006473915672014373,
          -0.010109003027379528,
          -0.008430588786009288,
          -0.010747032833263911,
          -0.010867601099300024,
          -0.006199999276564013,
          -0.011800553942192872
        ]
      },
      "cond_minus_full": {
        "mean": 0.007784953103390177,
        "per_seed": [
          0.00773427773963751,
          0.008103584133264664,
          0.010051390616026513,
          0.004463479324359291,
          0.008925872474393814,
          0.007227696616805531,
          0.008053688678990216,
          0.008556348341034614,
          0.005365112503953439,
          0.009368080605436178
        ]
      },
      "cond_minus_wn": {
        "mean": 0.0018122126549314842,
        "per_seed": [
          0.0009150941612445952,
          0.00323309191541009,
          0.0008334784681820175,
          0.0011913203067804646,
          0.003318720351935547,
          0.0018797509839993025,
          0.0021348494919149305,
          0.0007940053934506406,
          0.00233261101305041,
          0.0014892044633468434
        ]
      }
    },
    "normalized_aulc": {
      "alignment_interaction": {
        "mean": -0.013308559491427802,
        "per_seed": [
          -0.014133405836715704,
          -0.014428643637241622,
          -0.013371613521647993,
          -0.012979731932395037,
          -0.01322183519293813,
          -0.01290540019179449,
          -0.013380129960074053,
          -0.012917305343828806,
          -0.012200761472203088,
          -0.01354676782543908
        ]
      },
      "cond_minus_full": {
        "mean": 0.012663206567115191,
        "per_seed": [
          0.013236833407509025,
          0.013872216501832332,
          0.012663269177373001,
          0.012407628359861526,
          0.012978902883225354,
          0.012285882037067273,
          0.012857007611891213,
          0.012424686690322607,
          0.011507154110134546,
          0.012398484891935046
        ]
      },
      "cond_minus_wn": {
        "mean": 0.0005657865594767145,
        "per_seed": [
          0.0002735814364407726,
          0.0006013606973679979,
          0.0005555181410541125,
          0.0004218794861918046,
          0.0003893460172119227,
          0.0007091492815431037,
          0.000913591675577645,
          0.0006549126510321243,
          0.0008783731516229149,
          0.0002601530567247472
        ]
      }
    }
  }
}


==> anc/reproducibility/main13_onerec_optimizer_20260915/run.py <==
"""Lower-rate robustness fits for the ten-seed OneRec intervention."""
from __future__ import annotations

import json
from pathlib import Path

import numpy as np
import torch

import research.main11_onerec_profile_20260915.run as base
from research.main12_onerec_seeds_20260915 import run as main12


ROOT = Path(__file__).resolve().parents[2]
OUT = ROOT / "runs/main13_onerec_optimizer_20260915"
RATE = 1e-4
ARMS = [("original", "WN"), ("original", "Cond"),
        ("original", "Full"), ("aligned", "Full")]
SEEDS = list(range(3101, 3111))
EPOCHS = list(range(0, 61, 5))


def write(path: Path, value) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n")


def folder(condition: str, objective: str, seed: int) -> Path:
    return OUT / "fits" / condition / objective / f"seed_{seed}"


def metric(path: Path, epoch: int) -> np.ndarray:
    with np.load(path / f"epoch_{epoch:02d}_predictions.npz", allow_pickle=False) as z:
        return z["metrics"][:, 0]


def summarize(paths: dict[str, list[Path]]) -> dict:
    endpoint, aulc = {}, {}
    for key, rows in paths.items():
        endpoint[key] = np.stack([metric(p, 60) for p in rows])
        aulc[key] = np.stack([
            np.trapezoid(np.stack([metric(p, e) for e in EPOCHS]), EPOCHS, axis=0) / 60
            for p in rows
        ])

    def contrasts(store):
        return {
            "cond_minus_full": store["original_Cond"] - store["original_Full"],
            "cond_minus_wn": store["original_Cond"] - store["original_WN"],
            "alignment_interaction": store["original_Full"] - store["aligned_Full"],
        }

    return {
        name: {
            key: {"mean": float(values.mean()),
                  "per_seed": [float(x) for x in values.mean(axis=1)]}
            for key, values in contrasts(store).items()
        }
        for name, store in [("fixed_epoch_60", endpoint), ("normalized_aulc", aulc)]
    }


def main() -> None:
    torch.set_num_threads(2)
    torch.set_num_interop_threads(1)
    torch.use_deterministic_algorithms(True)
    if not torch.backends.mps.is_available():
        raise RuntimeError("MPS is required")
    OUT.mkdir(parents=True, exist_ok=True)
    protocol = ROOT / "research/main13_onerec_optimizer_20260915/PROTOCOL.md"
    manifest = OUT / "manifest.json"
    config = {"rate": RATE, "arms": ARMS, "seeds": SEEDS, "epochs": 60,
              "protocol_sha256": base.sha(protocol)}
    if manifest.exists():
        assert json.loads(manifest.read_text()) == config
    else:
        write(manifest, config)

    data = base.Data()
    base.CONFIG = dict(base.CONFIG, learning_rate=RATE, objectives=["WN", "Cond", "Full"],
                       conditions=["original", "aligned"], seeds=SEEDS)
    paths = {}
    for condition, objective in ARMS:
        key = f"{condition}_{objective}"
        paths[key] = []
        for seed in SEEDS:
            target = folder(condition, objective, seed)
            paths[key].append(target)
            if not (target / "complete.json").exists():
                base.fit(data, condition, objective, seed, target)
            else:
                marker = json.loads((target / "complete.json").read_text())
                assert all(base.sha(target / name) == digest for name, digest in marker["artifacts"].items())
        print("COMPLETE", key, flush=True)

    lower = summarize(paths)
    original_paths = {
        f"{c}_{o}": [main12.fit_dir(c, o, seed) for seed in SEEDS] for c, o in ARMS
    }
    report = {"complete": True, "lower_rate_1e-4": lower,
              "original_rate_3e-4": summarize(original_paths)}
    write(OUT / "readout.json", report)
    print(json.dumps(report, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/reproducibility/main13_selection_repeated_20260915/analyze.py <==
"""Selection-repeated crossed bootstrap for the ten-seed OneRec study.

Each replicate resamples users within the five fixed folds and residual-head
seeds.  Checkpoint selection is then repeated on the resampled users in the
other four folds before evaluating the held-out fold.  The same resamples are
used for every arm, preserving the paired design.
"""
from __future__ import annotations

import json
from pathlib import Path

import numpy as np


ROOT = Path(__file__).resolve().parents[2]
OLD = ROOT / "runs/main11_onerec_profile_20260915"
NEW = ROOT / "runs/main12_onerec_seeds_20260915"
OUT = ROOT / "runs/main13_selection_repeated_20260915"
FOLD_DATA = ROOT / "runs/local_sidecar_www_revision_20260911/ads_hidden_dataset_v1/population.npz"
SEEDS = list(range(3101, 3111))
EPOCHS = list(range(0, 61, 5))
ARMS = [("original", "WN"), ("original", "Cond"),
        ("original", "Full"), ("aligned", "Full")]
ARM_KEYS = [f"{c}_{o}" for c, o in ARMS]
DRAW_SEED = 20260925
DRAWS = 5000
FAMILY = 3


def fit_dir(condition: str, objective: str, seed: int) -> Path:
    root = OLD if seed <= 3103 else NEW
    return root / "fits" / condition / objective / f"seed_{seed}"


def load_metrics() -> np.ndarray:
    values = np.empty((len(ARMS), len(SEEDS), len(EPOCHS), 5579), dtype=np.float32)
    for a, (condition, objective) in enumerate(ARMS):
        for s, seed in enumerate(SEEDS):
            for e, epoch in enumerate(EPOCHS):
                path = fit_dir(condition, objective, seed) / f"epoch_{epoch:02d}_predictions.npz"
                with np.load(path, allow_pickle=False) as z:
                    values[a, s, e] = z["metrics"][:, 0]
    return values


def observed_cross_validated(values: np.ndarray, folds: np.ndarray) -> np.ndarray:
    """Return arm x seed x user metrics after the observed five-fold selector."""
    selected = np.zeros((len(ARMS), len(SEEDS), len(folds)), dtype=np.float32)
    for a in range(len(ARMS)):
        for s in range(len(SEEDS)):
            for fold in range(5):
                train = folds != fold
                # np.argmax supplies the declared earliest-epoch tie break.
                epoch_ix = int(np.argmax(values[a, s, :, train].mean(axis=0)))
                held = folds == fold
                selected[a, s, held] = values[a, s, epoch_ix, held]
    return selected


def selection_repeated(values: np.ndarray, folds: np.ndarray) -> dict:
    rng = np.random.default_rng(DRAW_SEED)
    fold_indices = [np.flatnonzero(folds == f) for f in range(5)]
    out = np.empty((DRAWS, 3), dtype=np.float64)

    for draw in range(DRAWS):
        sampled_users = [ix[rng.integers(0, len(ix), len(ix))] for ix in fold_indices]
        sampled_seeds = rng.integers(0, len(SEEDS), len(SEEDS))
        arm_seed_values = np.zeros((len(ARMS), len(SEEDS)), dtype=np.float64)
        total_users = sum(map(len, sampled_users))

        for a in range(len(ARMS)):
            for s in range(len(SEEDS)):
                fold_sums = np.array([
                    values[a, s, :, users].mean(axis=0) for users in sampled_users
                ])  # fold x epoch
                fold_sizes = np.array([len(x) for x in sampled_users])[:, None]
                total = (fold_sums * fold_sizes).sum(axis=0)
                held_sum = 0.0
                for fold, users in enumerate(sampled_users):
                    train_mean = (total - fold_sums[fold] * len(users)) / (total_users - len(users))
                    epoch_ix = int(np.argmax(train_mean))
                    held_sum += float(values[a, s, epoch_ix, users].sum())
                arm_seed_values[a, s] = held_sum / total_users

        arm = arm_seed_values[:, sampled_seeds].mean(axis=1)
        out[draw] = (
            arm[1] - arm[2],
            arm[1] - arm[0],
            (arm[1] - arm[3]) - (arm[1] - arm[2]),
        )

    q = 0.05 / (2 * FAMILY)
    labels = ["original_cond_minus_full", "original_cond_minus_wn", "alignment_interaction"]
    return {
        label: {
            "bootstrap_mean": float(out[:, i].mean()),
            "interval": [float(x) for x in np.quantile(out[:, i], [q, 1-q])],
        }
        for i, label in enumerate(labels)
    }


def main() -> None:
    values = load_metrics()
    with np.load(FOLD_DATA, allow_pickle=False) as z:
        folds = z["validation_folds"]
    observed = observed_cross_validated(values, folds)
    contrasts = {
        "original_cond_minus_full": observed[1] - observed[2],
        "original_cond_minus_wn": observed[1] - observed[0],
        "alignment_interaction": observed[2] - observed[3],
    }
    report = {
        "draws": DRAWS,
        "seed": DRAW_SEED,
        "family": FAMILY,
        "method": "users resampled within folds; seeds resampled; checkpoint selection repeated in every replicate",
        "observed": {k: float(v.mean()) for k, v in contrasts.items()},
        "selection_repeated_crossed": selection_repeated(values, folds),
    }
    OUT.mkdir(parents=True, exist_ok=True)
    (OUT / "readout.json").write_text(json.dumps(report, indent=2) + "\n")
    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/reproducibility/main13_selection_repeated_20260915/readout.json <==
{
  "draws": 5000,
  "seed": 20260925,
  "family": 3,
  "method": "users resampled within folds; seeds resampled; checkpoint selection repeated in every replicate",
  "observed": {
    "original_cond_minus_full": 0.0011026466963812709,
    "original_cond_minus_wn": -0.000748711172491312,
    "alignment_interaction": -0.0020542354322969913
  },
  "selection_repeated_crossed": {
    "original_cond_minus_full": {
      "bootstrap_mean": 0.001136749865888673,
      "interval": [
        -0.001133007481867843,
        0.003242248017321977
      ]
    },
    "original_cond_minus_wn": {
      "bootstrap_mean": -0.000615783755488241,
      "interval": [
        -0.0021129818669768314,
        0.0009954301033309515
      ]
    },
    "alignment_interaction": {
      "bootstrap_mean": -0.0019197720977939103,
      "interval": [
        -0.004147347264900399,
        0.0006092306589962099
      ]
    }
  }
}


==> anc/reproducibility/main14_product_20260915/SEALED_PROTOCOL.md <==
# Sealed Product external study

Sealed on 2026-09-15 after the schema-only feasibility gate and before any
Product candidate-completion reranker was fitted or any treatment contrast was
computed. Raw OpenOneRec generation metrics were available from a separate
Sidecar study. They are not candidate-completion outcomes and are not used to
choose this design.

## Task and roles

- Dataset: released OpenOneRec RecIF Product test task.
- Generator: `OpenOneRec/OneRec-1.7B`, revision
  `cc4d0b5b7294ecf75e40be1c77fa6b7d284bb84b`.
- Native candidates: the released 128 generated SID paths, mapped to Product
  item IDs and deduplicated by first occurrence.
- Positives: unique `metadata.answer_iid` values. The aligned released
  ground-truth SID supplies the path for a missing positive.
- Existing user split: SHA256 of
  `sidecar-openonerec-native-v1 + NUL + uid`; intervals `[0,0.3)`, `[0.3,0.5)`,
  and `[0.5,1)` are fitting, validation, and final roles.
- Fitting uses only groups with `r>0`, at least one native nonpositive, and
  `k>=2`. Validation and final reporting retain every user; users with no native
  positive contribute zero to every fixed-candidate reranker metric.

The Product benchmark was used by another project study, but no Product
candidate-completion fit, contrast, objective choice, or stopping decision was
read before this seal. We call it external to this candidate-completion study,
not unseen by the authors.

## Frozen representation and score construction

The reranker uses the released model's frozen semantic-ID token embeddings.
Each item vector is the mean of its three SID-token embeddings. The query vector
is the mean of the SID-token embeddings appearing in the released history
prompt. A Gaussian projection with seed 271828 maps both from 2,048 to 128
dimensions. The scorer input is `q`, `v`, `q*v`, `abs(q-v)`, and fixed scalar
features; source membership is not a feature.

Native base scores are the stored cumulative generation log probabilities.
Training-only target paths receive teacher-forced log probabilities from the
pinned generator at the released temperature. A pre-fit parity sample must
show that teacher-forced native scores preserve the stored native ordering; if
it fails, acquisition stops and no treatment model is fitted. Candidate lists,
features, and base scores are identical across objectives.

The residual MLP has hidden widths 256 and 128, GELU activations, dropout 0.1,
and a zero-initialized output layer. Inference ranks native candidates only and
does not use added items, source offsets, or evaluation labels.

## Objective and optimization menu

Seven objectives are fixed:

1. weighted-native listwise softmax (WN);
2. profiled conditional listwise softmax (Cond);
3. full completed-list softmax (Full);
4. native pairwise logistic loss (NP);
5. balanced pointwise binary cross-entropy on native candidates (BCE);
6. native LambdaRank logistic loss weighted by absolute delta-NDCG@20;
7. the added-positive/native-nonpositive discriminative loss (Disc).

All objectives use AdamW, batch size 64, weight decay 0.0001, gradient clipping
at one, at most 60 epochs, and patience 8. Screening seeds 42--44 evaluate
learning rates `{0.0001, 0.0003, 0.001}`. Mean validation NDCG@20 chooses one
rate and checkpoint rule per objective, with lower rate and earlier checkpoint
as ties. After locking these choices, seeds 101--105 are fitted once.

## Readout and stopping rule

The primary final family contains three paired all-user NDCG@20 contrasts:

1. Cond minus WN (incremental added-score supervision);
2. Cond minus Full (cross-source allocation);
3. the validation-selected added policy among Cond/Full/Disc minus the
   validation-selected strongest native policy among WN/NP/BCE/LambdaRank.

Twenty thousand paired-user bootstrap draws and Bonferroni-adjusted 98.3333%
intervals are used. Supported-user effects, Recall@20, MRR@20, candidate-oracle
gap closure, per-seed effects, parameters, training time, and inference time are
secondary. The final role is read exactly once after all selections and hashes
are committed. Positive, null, or negative outcomes all terminate the study;
no dataset, threshold, architecture, objective, or seed is replaced afterward.


==> anc/reproducibility/main14_product_20260915/final_readout.json <==
{
  "bootstrap": {
    "confidence": 0.9833333333333333,
    "draws": 20000,
    "family_size": 3,
    "seed": 20260926
  },
  "candidate_oracle_means": [
    0.11632663322657136,
    0.07716225762157582,
    0.3029502107293378
  ],
  "complete": true,
  "contrasts": [
    {
      "contrast": "Cond-WN",
      "difference": 0.0,
      "interpretation": "unresolved",
      "interval": [
        0.0,
        0.0
      ],
      "left": "cond",
      "right": "wn",
      "supported_difference": 0.0
    },
    {
      "contrast": "Cond-Full",
      "difference": 0.0,
      "interpretation": "unresolved",
      "interval": [
        0.0,
        0.0
      ],
      "left": "cond",
      "right": "full",
      "supported_difference": 0.0
    },
    {
      "contrast": "Selected-added-minus-native",
      "difference": 0.0,
      "interpretation": "unresolved",
      "interval": [
        0.0,
        0.0
      ],
      "left": "cond",
      "right": "wn",
      "supported_difference": 0.0
    }
  ],
  "generator_means": [
    0.01895463632498281,
    0.02780997962439487,
    0.034080545082815224
  ],
  "inputs": {
    "final_features": "41d2965261d8975495d2dc347eadfe1da662cf3b2c9bc2cb863cb2085c26aa9b",
    "predictions_commit": "130ed3476c64e7dcee081a07ccee49385cfccb2ef424553045978af92becb9ba",
    "protocol": "f04be9d767e705932445c3f21615a27f65dcd24e9378917ce791a0b9bab9b688",
    "selection_commit": "e5c5582277a312245a619497a10ccc82d78a4c68c09b72fe9c318f4c7132632d"
  },
  "objective_means": {
    "bce": [
      0.018954636324982573,
      0.02780997962439352,
      0.03408054508281493
    ],
    "cond": [
      0.018954636324982573,
      0.02780997962439352,
      0.03408054508281493
    ],
    "disc": [
      0.018954636324982573,
      0.02780997962439352,
      0.03408054508281493
    ],
    "full": [
      0.018954636324982573,
      0.02780997962439352,
      0.03408054508281493
    ],
    "lambda": [
      0.018954636324982573,
      0.02780997962439352,
      0.03408054508281493
    ],
    "np": [
      0.018954636324982573,
      0.02780997962439352,
      0.03408054508281493
    ],
    "wn": [
      0.018954636324982573,
      0.02780997962439352,
      0.03408054508281493
    ]
  },
  "schema": "main8.product_external_readout.v1",
  "selected_added_policy": "cond",
  "selected_native_policy": "wn",
  "stopped_after_readout": true,
  "support_histogram": [
    9758,
    3025,
    903,
    241,
    55,
    12,
    4,
    0,
    1
  ],
  "supported_users": 4241,
  "users": 13999
}


==> anc/reproducibility/main14_product_20260915/fit_summary.json <==
{
  "schema": "main14.product_fit_summary.v1",
  "complete": true,
  "fit_count": 98,
  "screen_fit_count": 63,
  "final_fit_count": 35,
  "best_epoch_zero_count": 98,
  "all_best_epoch_zero": true,
  "fits": [
    {
      "stage": "final",
      "objective": "bce",
      "rate": 0.0001,
      "seed": 101,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "c0a2ec1371e33e19c1128d5c9aa4aa5c081c6e24d0ee0f06a1bcd42e0aa46a3d"
    },
    {
      "stage": "final",
      "objective": "bce",
      "rate": 0.0001,
      "seed": 102,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "d61f94bdc432bc1e309a65c66f920c0d9ee27cdcd608dff5e5c069e9fdfc678a"
    },
    {
      "stage": "final",
      "objective": "bce",
      "rate": 0.0001,
      "seed": 103,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "7915df3d86cf5d47e03ba2a368f1d0be47180a2194b151ab3caf471c9589cec9"
    },
    {
      "stage": "final",
      "objective": "bce",
      "rate": 0.0001,
      "seed": 104,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "2872d5ac7a839c0500afea50d1cfc69206139e4310091c1d227c0d4123e5ab7f"
    },
    {
      "stage": "final",
      "objective": "bce",
      "rate": 0.0001,
      "seed": 105,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "92715c79a6aeee1ce816946d0f0b88ccb7960105caab4f766ce6d649b137d206"
    },
    {
      "stage": "final",
      "objective": "cond",
      "rate": 0.0001,
      "seed": 101,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "2c27bad7d9aa05e5211e21267ddd9360a13aa035cd7543e2716de7e20abc17ac"
    },
    {
      "stage": "final",
      "objective": "cond",
      "rate": 0.0001,
      "seed": 102,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "618a065289fc671243caa1c1305699600faeba80dcfe9c713a65fafbeb43aa1a"
    },
    {
      "stage": "final",
      "objective": "cond",
      "rate": 0.0001,
      "seed": 103,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "dc2ce549cef4590bafeeab3e5e84824881557b8714d0c1b72d2a53c589b78012"
    },
    {
      "stage": "final",
      "objective": "cond",
      "rate": 0.0001,
      "seed": 104,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "283cf2e8cd1cc1638b62340177b43e3e2130a602c087acfd3e4abf42b99d39de"
    },
    {
      "stage": "final",
      "objective": "cond",
      "rate": 0.0001,
      "seed": 105,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "ecfa0dc171fd2a55ffc8c6759cf0bac865e910db074e451a0650694c3847b192"
    },
    {
      "stage": "final",
      "objective": "disc",
      "rate": 0.0001,
      "seed": 101,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "b84ccd8e67384769a067287eb9ccccadb0f10254c6691f60faa034069d18b954"
    },
    {
      "stage": "final",
      "objective": "disc",
      "rate": 0.0001,
      "seed": 102,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "1d352202430ef3f38c54dfe76c1a3db35a10e0be746c80f5654d491361582475"
    },
    {
      "stage": "final",
      "objective": "disc",
      "rate": 0.0001,
      "seed": 103,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "618305ecab4dca23701a211f34d751829a5ca1e12d5c95744a4d3ba39d8b431c"
    },
    {
      "stage": "final",
      "objective": "disc",
      "rate": 0.0001,
      "seed": 104,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "a1242d77f9d4885918fdd31ed9ca10a24fc87bd5eeb6ac4ccddf27f5d07120e8"
    },
    {
      "stage": "final",
      "objective": "disc",
      "rate": 0.0001,
      "seed": 105,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "ad191d83df86f71bab673bfdb2148f087303abb389237269f486ddfc4697c157"
    },
    {
      "stage": "final",
      "objective": "full",
      "rate": 0.0001,
      "seed": 101,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "c8a83452b363bc96e6f2238a2a9313de934785a45c6e91ed7f45974afae2c6bc"
    },
    {
      "stage": "final",
      "objective": "full",
      "rate": 0.0001,
      "seed": 102,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "dce852b4abae99d42e5bb4c918d3b4fd01eb92c7e6c6f7f0c371b9dd095be3c7"
    },
    {
      "stage": "final",
      "objective": "full",
      "rate": 0.0001,
      "seed": 103,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "44eb7227d545d04d6b9c92d0698cb540d64d9143cb12b58a4cba4ed9ed5e819f"
    },
    {
      "stage": "final",
      "objective": "full",
      "rate": 0.0001,
      "seed": 104,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "0605521c2606e71048ef6f5606700651251bc7e9f36a2bbeade5d2a565f47b62"
    },
    {
      "stage": "final",
      "objective": "full",
      "rate": 0.0001,
      "seed": 105,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "1154111b36a34352346221f57cb0e1599c2167baa7c979a3081b5c6713a13037"
    },
    {
      "stage": "final",
      "objective": "lambda",
      "rate": 0.0001,
      "seed": 101,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "934a4465e42857078eb408fcc6a543326d91bdf5bc85c4fda703e44710f7dba4"
    },
    {
      "stage": "final",
      "objective": "lambda",
      "rate": 0.0001,
      "seed": 102,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "a97debed1d1308f9b84addd0c125bc383326794684c2e7de58ca429f450efdf4"
    },
    {
      "stage": "final",
      "objective": "lambda",
      "rate": 0.0001,
      "seed": 103,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "d988a9b8ab8b4c8c516122d4e78635b0a01f1e750e372dd2276c94484ee9b170"
    },
    {
      "stage": "final",
      "objective": "lambda",
      "rate": 0.0001,
      "seed": 104,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "b1a3c5388511bddd5bfd4f61ef1c8fd5c3f6e25f39e2b4ea874138ec41f1deb5"
    },
    {
      "stage": "final",
      "objective": "lambda",
      "rate": 0.0001,
      "seed": 105,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "791eb036d601bbd61bb6661315f1f773280a199036838b9638fd09d8d9471b03"
    },
    {
      "stage": "final",
      "objective": "np",
      "rate": 0.0001,
      "seed": 101,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "ba2ab822585155223c3711717374d059cf5d42b6b890cf1fe45162c3c73882df"
    },
    {
      "stage": "final",
      "objective": "np",
      "rate": 0.0001,
      "seed": 102,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "595fa6348e2f42beda952a083c33fa840904fec9aa83f722aa57f33a260f1d2a"
    },
    {
      "stage": "final",
      "objective": "np",
      "rate": 0.0001,
      "seed": 103,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "f259c45a28467d85dcb25e5beb2c1c6c8aaa978b54d77ac695aaa18038cf4574"
    },
    {
      "stage": "final",
      "objective": "np",
      "rate": 0.0001,
      "seed": 104,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "2aea091f7fe1ad286a53d78d035d71c789df3fde7aa659f08238d9ad294d1146"
    },
    {
      "stage": "final",
      "objective": "np",
      "rate": 0.0001,
      "seed": 105,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "c957ac46ca10aa07437836f897e2944e2836f603bf3a943e453e5837dc6f9aff"
    },
    {
      "stage": "final",
      "objective": "wn",
      "rate": 0.0001,
      "seed": 101,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "7f7c831d21c7a94bad5d612cb222be2b35f1f3065b86f6e452232df621a68645"
    },
    {
      "stage": "final",
      "objective": "wn",
      "rate": 0.0001,
      "seed": 102,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "29df272529b54081338050d8cfb07d70268511695821ab3d73f5add98bd66d61"
    },
    {
      "stage": "final",
      "objective": "wn",
      "rate": 0.0001,
      "seed": 103,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "918202629ed7e4a7c38425ef834db2ddb6bcb401810e325d56f6939c897c692b"
    },
    {
      "stage": "final",
      "objective": "wn",
      "rate": 0.0001,
      "seed": 104,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "3e0d6e8033634490b465b8f7192fe881c7cf13bc891bc1c39a96ff3c2dd7fffe"
    },
    {
      "stage": "final",
      "objective": "wn",
      "rate": 0.0001,
      "seed": 105,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "bce90093ea24f5e064656fa86b5c60f17234d68d79248d54696ebe5fdcc8385d"
    },
    {
      "stage": "screen",
      "objective": "bce",
      "rate": 0.0001,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "464c4261f36fc080a71b67250c08dc21cdedf533446e78e657e5c610beda9d5a"
    },
    {
      "stage": "screen",
      "objective": "bce",
      "rate": 0.0001,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "b74cb5fb27519bb0695b2020d93e36e0ca5679708c9b355c5fb9001b78283bfa"
    },
    {
      "stage": "screen",
      "objective": "bce",
      "rate": 0.0001,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "703f48f5a4ae614a9f115475d00085a425e0a93a5fabbd7ed9b5ab716c190cd7"
    },
    {
      "stage": "screen",
      "objective": "bce",
      "rate": 0.0003,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "56379dd61328e4817add83db671edf9dfbcda9931f1725d560559dc6d85c6226"
    },
    {
      "stage": "screen",
      "objective": "bce",
      "rate": 0.0003,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "58fd2117e3e4a4bf89dda4a870252a39fae959b1fbd0e26863bfa34561dc4713"
    },
    {
      "stage": "screen",
      "objective": "bce",
      "rate": 0.0003,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "7bc909113b87d578b4a68820bc240692e0b25730ea1fd5d0f1b1e4140410ae77"
    },
    {
      "stage": "screen",
      "objective": "bce",
      "rate": 0.001,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "6dbf77a27251f9c0f1b37bd4331391e5aa5c6a1e40c34012920a29eab2312b52"
    },
    {
      "stage": "screen",
      "objective": "bce",
      "rate": 0.001,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "82ce68ee72be799d36ecd68cc7fad6bc3f8b5cd2b0aeb77ed7f8db054fdcf345"
    },
    {
      "stage": "screen",
      "objective": "bce",
      "rate": 0.001,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "144c8ab67251c3c72b7b55f855000798c5f385b0c029d176c4c7fcb0281d0ead"
    },
    {
      "stage": "screen",
      "objective": "cond",
      "rate": 0.0001,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "a36e6b010c66721a0a60545a4477aea66ce86dffb4b11f0ca5057ff3f6d5ce1c"
    },
    {
      "stage": "screen",
      "objective": "cond",
      "rate": 0.0001,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "3cc5aa7cbd26f563cecc6a319c060b0b546170b54d0074ce4e737b8133f5b296"
    },
    {
      "stage": "screen",
      "objective": "cond",
      "rate": 0.0001,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "ec7f9e1c3a3c7d11476dea22a03cfdb198f385ea7b126d1c0c07807e0b9f30de"
    },
    {
      "stage": "screen",
      "objective": "cond",
      "rate": 0.0003,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "5ded1a887536b791c71e067432482a4118c7601db2fa6ff1b34bc76d80cc7a05"
    },
    {
      "stage": "screen",
      "objective": "cond",
      "rate": 0.0003,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "90ff8a4428c0f5da6a4cf9ee1b1efb4a6ba68fec0e7a397dbd37089982c6eff2"
    },
    {
      "stage": "screen",
      "objective": "cond",
      "rate": 0.0003,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "ad24703e8590ff43b8025411e0e765e383ab3bb4e7c0b7bca28162bd80e11352"
    },
    {
      "stage": "screen",
      "objective": "cond",
      "rate": 0.001,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "8a015cda9bea38c2d69347e6d206c59bf74561e64aaf646e7117a97bbcb090f8"
    },
    {
      "stage": "screen",
      "objective": "cond",
      "rate": 0.001,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "f85d424da20cc52284497e5ee8351c70162e38c0aeca4c8e1dfdb2e4f43e8f2b"
    },
    {
      "stage": "screen",
      "objective": "cond",
      "rate": 0.001,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "6e7480c9dc62e55b0740063880f0cd67cbb3d1fe874afcfed9d46bcecd903f19"
    },
    {
      "stage": "screen",
      "objective": "disc",
      "rate": 0.0001,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "d9a9aec90b55b887e5f519fe7b0e8246f169d64307595bf409a01ce7b2e456b6"
    },
    {
      "stage": "screen",
      "objective": "disc",
      "rate": 0.0001,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "e19ccf965c91c43ec316f6a0cb925627c568339d103c191036d509a0a43a3a65"
    },
    {
      "stage": "screen",
      "objective": "disc",
      "rate": 0.0001,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "7eee27e33c191ba2245d6aecbee4ffb04983e0b69f88c739d6e02866b7b3505f"
    },
    {
      "stage": "screen",
      "objective": "disc",
      "rate": 0.0003,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "ef9dc6be0abe67143016f8d4f918155a8fe8aa144d078621f8fe59fa672ae128"
    },
    {
      "stage": "screen",
      "objective": "disc",
      "rate": 0.0003,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "a8fdaca5bc9816c32446d1863e9db327207cb680a765ca0be395dcadbcd5773d"
    },
    {
      "stage": "screen",
      "objective": "disc",
      "rate": 0.0003,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "668f04e1874eacd24add82d76d85a14c680ee2af5f5ed38493592c7539321ed6"
    },
    {
      "stage": "screen",
      "objective": "disc",
      "rate": 0.001,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "0934a634c9d87f207e1b3abfc615abecc8e4f3fc22f4c6b3e82521bf1cc8d674"
    },
    {
      "stage": "screen",
      "objective": "disc",
      "rate": 0.001,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "40b0155019c7d4c82c1a37d6284c8d8c390f2255820283843bf31561ea929de3"
    },
    {
      "stage": "screen",
      "objective": "disc",
      "rate": 0.001,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "9d0ad5d6304388fa50ad49dc9e692e14e5fe073ea414917704fa953cdfdbd94d"
    },
    {
      "stage": "screen",
      "objective": "full",
      "rate": 0.0001,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "affdcd12618de6b2ee83da6852253391d51e93e83d731f7998b3ba3c1254bf83"
    },
    {
      "stage": "screen",
      "objective": "full",
      "rate": 0.0001,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "a56cb32c156c9eb3438325ca8e2d9e1aa9add1f4c8516a8ac621cdf8600ed3f7"
    },
    {
      "stage": "screen",
      "objective": "full",
      "rate": 0.0001,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "56146efcd4489427f197148306998b57a8a8893fb466475e6494284aeed1f612"
    },
    {
      "stage": "screen",
      "objective": "full",
      "rate": 0.0003,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "0acf9a8e969f0cccd8fc9aa6605e2477c02150230d8baebc4f40152a308044eb"
    },
    {
      "stage": "screen",
      "objective": "full",
      "rate": 0.0003,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "a80086c2d5be02e4adebb60b2eb074a3d12ee0c86d9d77e5a64e3ee76d88a914"
    },
    {
      "stage": "screen",
      "objective": "full",
      "rate": 0.0003,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "0c0bec2777876fad3a692f56a0f3e18fec3496aff47781f3f087415af0038b0d"
    },
    {
      "stage": "screen",
      "objective": "full",
      "rate": 0.001,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "a1803bd6e52a160e876e9f147d998ec30716122e6be96ad26df925155fdc4d82"
    },
    {
      "stage": "screen",
      "objective": "full",
      "rate": 0.001,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "f1af0c5282817decb225c2013b773ef2c5b66d1476ff539ffc53310a10c1cc78"
    },
    {
      "stage": "screen",
      "objective": "full",
      "rate": 0.001,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "46a9933faff3a1e6ed6d6e301c0fa3f9d61c0126e608d533e3182648e8351320"
    },
    {
      "stage": "screen",
      "objective": "lambda",
      "rate": 0.0001,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "bb71700efa253cb4e28fa50063a6be30e386e8021d2b2d1d9066bd7d5872d3d9"
    },
    {
      "stage": "screen",
      "objective": "lambda",
      "rate": 0.0001,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "b940daca5b60a92e8f987e16a4b45f174131d92efe9d16c45141f62e8f58df47"
    },
    {
      "stage": "screen",
      "objective": "lambda",
      "rate": 0.0001,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "4a829f704a931e29e2ef6192d825119b5c9bc1140018d73997b09ef777fc6d23"
    },
    {
      "stage": "screen",
      "objective": "lambda",
      "rate": 0.0003,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "a6e08c75e4a8ff9b3ad310ba78916e9249638556a4f3beaad638fafcf3d5765a"
    },
    {
      "stage": "screen",
      "objective": "lambda",
      "rate": 0.0003,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "db3e25eab3c2d6028f67aa4927c1e2434095195fc810e774663e3a79cf48be29"
    },
    {
      "stage": "screen",
      "objective": "lambda",
      "rate": 0.0003,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "ba0566a147d52293b2246fbc76ac5a03cc409fa87fcd74087508a42696891602"
    },
    {
      "stage": "screen",
      "objective": "lambda",
      "rate": 0.001,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "50481a99b2fce94ac40a13836c872a71300e66780e8b147a83fe5deaad38f153"
    },
    {
      "stage": "screen",
      "objective": "lambda",
      "rate": 0.001,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "54ca4a55ae3c0f6f9f4b7062d298cf1aa22948483c8fbd7272954c392cdce21c"
    },
    {
      "stage": "screen",
      "objective": "lambda",
      "rate": 0.001,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "35338c00fef17c075a779a68e3b879d9adaac5b06f34cb759e57f3498dc9b551"
    },
    {
      "stage": "screen",
      "objective": "np",
      "rate": 0.0001,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "5fc3199b7c94bd23bad8274d8e7eef807c55773874ec226d6dc293b7bd1b1b67"
    },
    {
      "stage": "screen",
      "objective": "np",
      "rate": 0.0001,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "3d212f611917f7865e6c3fbed626bb398437fe8227ada6edfbf6ea1064706c55"
    },
    {
      "stage": "screen",
      "objective": "np",
      "rate": 0.0001,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "982a6e410e51acdfc7d516e16f46925ca1ea9a229a090c000f5892ccb288585a"
    },
    {
      "stage": "screen",
      "objective": "np",
      "rate": 0.0003,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "de2afa550a727a5f3e6df177a442b464bf0e4dbdbc0fad4d4adec734bc3a81fd"
    },
    {
      "stage": "screen",
      "objective": "np",
      "rate": 0.0003,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "cbe1c351b02928c11041fa38f7e09847cc79087ad69833958f2ae3860d3a3775"
    },
    {
      "stage": "screen",
      "objective": "np",
      "rate": 0.0003,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "8f9c8a700afe1be60b4de2006decd179865a0509561e7bcd4c3291e7958aa0c6"
    },
    {
      "stage": "screen",
      "objective": "np",
      "rate": 0.001,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "908a344d5a32f4d5ddadf7adf544ad8d0a82cfd111e1739601202a5f548faa2b"
    },
    {
      "stage": "screen",
      "objective": "np",
      "rate": 0.001,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "be82148ef107dcdd941ed40b348d3b3280b572c3fbb99a6d4aa1f2a1768b6a61"
    },
    {
      "stage": "screen",
      "objective": "np",
      "rate": 0.001,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "cc7b3760cfe893ec607d48dfda92a520633e790f024c896aa9df829f35c44ef7"
    },
    {
      "stage": "screen",
      "objective": "wn",
      "rate": 0.0001,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "bb3cfdb503f83e7855989a7094be1db0c01ad44341935dcc478f66d733c5510c"
    },
    {
      "stage": "screen",
      "objective": "wn",
      "rate": 0.0001,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "87841e25334c4a70c439a12133350e2edc7b1553eeb904ad4c689518ce8cb1e9"
    },
    {
      "stage": "screen",
      "objective": "wn",
      "rate": 0.0001,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "3af3ddb77afcef697dbfc7d2be1d5ccda8c2588123d9e6ad7df8225ad2430e78"
    },
    {
      "stage": "screen",
      "objective": "wn",
      "rate": 0.0003,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "d505333289cfdb686a5b7b96c13de38998ac0d75628cb15b1a304eff5a5a0637"
    },
    {
      "stage": "screen",
      "objective": "wn",
      "rate": 0.0003,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "96eed731ab15d724ecb6b04f09b8b6773ad683d518af1ecd33ac6e198b0b809f"
    },
    {
      "stage": "screen",
      "objective": "wn",
      "rate": 0.0003,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "de9177e7a1b03645eaa8d1402b7316e7eba76c9b73ff2791136b3e37a66906eb"
    },
    {
      "stage": "screen",
      "objective": "wn",
      "rate": 0.001,
      "seed": 42,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "4312680a7efd2de710c47f19026ecb5ba176d4cfa33a09600724b906f4b8d162"
    },
    {
      "stage": "screen",
      "objective": "wn",
      "rate": 0.001,
      "seed": 43,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "cc2053bed97f39134cd0e952178452fb8a9079769886e0f070bf311d8a23ad7e"
    },
    {
      "stage": "screen",
      "objective": "wn",
      "rate": 0.001,
      "seed": 44,
      "best_epoch": 0,
      "validation_ndcg": 0.02042726919465109,
      "sha256": "aab7660ea7ad32a3420fe60e2a6b9fbaa51b8cab51f13d73ad5c145041a07196"
    }
  ]
}


==> anc/reproducibility/main14_product_20260915/selection_commit.json <==
{
  "added_policy": "cond",
  "final_labels_loaded": false,
  "native_policy": "wn",
  "protocol_sha256": "f04be9d767e705932445c3f21615a27f65dcd24e9378917ce791a0b9bab9b688",
  "selected": {
    "bce": {
      "all_rate_means": {
        "0.0001": 0.02042726919465109,
        "0.0003": 0.02042726919465109,
        "0.001": 0.02042726919465109
      },
      "mean_validation_ndcg": 0.02042726919465109,
      "rate": 0.0001
    },
    "cond": {
      "all_rate_means": {
        "0.0001": 0.02042726919465109,
        "0.0003": 0.02042726919465109,
        "0.001": 0.02042726919465109
      },
      "mean_validation_ndcg": 0.02042726919465109,
      "rate": 0.0001
    },
    "disc": {
      "all_rate_means": {
        "0.0001": 0.02042726919465109,
        "0.0003": 0.02042726919465109,
        "0.001": 0.02042726919465109
      },
      "mean_validation_ndcg": 0.02042726919465109,
      "rate": 0.0001
    },
    "full": {
      "all_rate_means": {
        "0.0001": 0.02042726919465109,
        "0.0003": 0.02042726919465109,
        "0.001": 0.02042726919465109
      },
      "mean_validation_ndcg": 0.02042726919465109,
      "rate": 0.0001
    },
    "lambda": {
      "all_rate_means": {
        "0.0001": 0.02042726919465109,
        "0.0003": 0.02042726919465109,
        "0.001": 0.02042726919465109
      },
      "mean_validation_ndcg": 0.02042726919465109,
      "rate": 0.0001
    },
    "np": {
      "all_rate_means": {
        "0.0001": 0.02042726919465109,
        "0.0003": 0.02042726919465109,
        "0.001": 0.02042726919465109
      },
      "mean_validation_ndcg": 0.02042726919465109,
      "rate": 0.0001
    },
    "wn": {
      "all_rate_means": {
        "0.0001": 0.02042726919465109,
        "0.0003": 0.02042726919465109,
        "0.001": 0.02042726919465109
      },
      "mean_validation_ndcg": 0.02042726919465109,
      "rate": 0.0001
    }
  }
}


==> anc/reproducibility/main14_product_20260915/standalone_audit.json <==
{
  "complete": true,
  "final_readout_sha256": "f89bacbd52ecf3f7f0e4dfa589ff4fdbde0564131462818e8858afad778d3fe7",
  "final_receipts": [
    {
      "path": "fits/final/wn/lr0.0001/seed101/complete.json",
      "sha256": "7f7c831d21c7a94bad5d612cb222be2b35f1f3065b86f6e452232df621a68645"
    },
    {
      "path": "fits/final/wn/lr0.0001/seed102/complete.json",
      "sha256": "29df272529b54081338050d8cfb07d70268511695821ab3d73f5add98bd66d61"
    },
    {
      "path": "fits/final/wn/lr0.0001/seed103/complete.json",
      "sha256": "918202629ed7e4a7c38425ef834db2ddb6bcb401810e325d56f6939c897c692b"
    },
    {
      "path": "fits/final/wn/lr0.0001/seed104/complete.json",
      "sha256": "3e0d6e8033634490b465b8f7192fe881c7cf13bc891bc1c39a96ff3c2dd7fffe"
    },
    {
      "path": "fits/final/wn/lr0.0001/seed105/complete.json",
      "sha256": "bce90093ea24f5e064656fa86b5c60f17234d68d79248d54696ebe5fdcc8385d"
    },
    {
      "path": "fits/final/cond/lr0.0001/seed101/complete.json",
      "sha256": "2c27bad7d9aa05e5211e21267ddd9360a13aa035cd7543e2716de7e20abc17ac"
    },
    {
      "path": "fits/final/cond/lr0.0001/seed102/complete.json",
      "sha256": "618a065289fc671243caa1c1305699600faeba80dcfe9c713a65fafbeb43aa1a"
    },
    {
      "path": "fits/final/cond/lr0.0001/seed103/complete.json",
      "sha256": "dc2ce549cef4590bafeeab3e5e84824881557b8714d0c1b72d2a53c589b78012"
    },
    {
      "path": "fits/final/cond/lr0.0001/seed104/complete.json",
      "sha256": "283cf2e8cd1cc1638b62340177b43e3e2130a602c087acfd3e4abf42b99d39de"
    },
    {
      "path": "fits/final/cond/lr0.0001/seed105/complete.json",
      "sha256": "ecfa0dc171fd2a55ffc8c6759cf0bac865e910db074e451a0650694c3847b192"
    },
    {
      "path": "fits/final/full/lr0.0001/seed101/complete.json",
      "sha256": "c8a83452b363bc96e6f2238a2a9313de934785a45c6e91ed7f45974afae2c6bc"
    },
    {
      "path": "fits/final/full/lr0.0001/seed102/complete.json",
      "sha256": "dce852b4abae99d42e5bb4c918d3b4fd01eb92c7e6c6f7f0c371b9dd095be3c7"
    },
    {
      "path": "fits/final/full/lr0.0001/seed103/complete.json",
      "sha256": "44eb7227d545d04d6b9c92d0698cb540d64d9143cb12b58a4cba4ed9ed5e819f"
    },
    {
      "path": "fits/final/full/lr0.0001/seed104/complete.json",
      "sha256": "0605521c2606e71048ef6f5606700651251bc7e9f36a2bbeade5d2a565f47b62"
    },
    {
      "path": "fits/final/full/lr0.0001/seed105/complete.json",
      "sha256": "1154111b36a34352346221f57cb0e1599c2167baa7c979a3081b5c6713a13037"
    },
    {
      "path": "fits/final/np/lr0.0001/seed101/complete.json",
      "sha256": "ba2ab822585155223c3711717374d059cf5d42b6b890cf1fe45162c3c73882df"
    },
    {
      "path": "fits/final/np/lr0.0001/seed102/complete.json",
      "sha256": "595fa6348e2f42beda952a083c33fa840904fec9aa83f722aa57f33a260f1d2a"
    },
    {
      "path": "fits/final/np/lr0.0001/seed103/complete.json",
      "sha256": "f259c45a28467d85dcb25e5beb2c1c6c8aaa978b54d77ac695aaa18038cf4574"
    },
    {
      "path": "fits/final/np/lr0.0001/seed104/complete.json",
      "sha256": "2aea091f7fe1ad286a53d78d035d71c789df3fde7aa659f08238d9ad294d1146"
    },
    {
      "path": "fits/final/np/lr0.0001/seed105/complete.json",
      "sha256": "c957ac46ca10aa07437836f897e2944e2836f603bf3a943e453e5837dc6f9aff"
    },
    {
      "path": "fits/final/bce/lr0.0001/seed101/complete.json",
      "sha256": "c0a2ec1371e33e19c1128d5c9aa4aa5c081c6e24d0ee0f06a1bcd42e0aa46a3d"
    },
    {
      "path": "fits/final/bce/lr0.0001/seed102/complete.json",
      "sha256": "d61f94bdc432bc1e309a65c66f920c0d9ee27cdcd608dff5e5c069e9fdfc678a"
    },
    {
      "path": "fits/final/bce/lr0.0001/seed103/complete.json",
      "sha256": "7915df3d86cf5d47e03ba2a368f1d0be47180a2194b151ab3caf471c9589cec9"
    },
    {
      "path": "fits/final/bce/lr0.0001/seed104/complete.json",
      "sha256": "2872d5ac7a839c0500afea50d1cfc69206139e4310091c1d227c0d4123e5ab7f"
    },
    {
      "path": "fits/final/bce/lr0.0001/seed105/complete.json",
      "sha256": "92715c79a6aeee1ce816946d0f0b88ccb7960105caab4f766ce6d649b137d206"
    },
    {
      "path": "fits/final/lambda/lr0.0001/seed101/complete.json",
      "sha256": "934a4465e42857078eb408fcc6a543326d91bdf5bc85c4fda703e44710f7dba4"
    },
    {
      "path": "fits/final/lambda/lr0.0001/seed102/complete.json",
      "sha256": "a97debed1d1308f9b84addd0c125bc383326794684c2e7de58ca429f450efdf4"
    },
    {
      "path": "fits/final/lambda/lr0.0001/seed103/complete.json",
      "sha256": "d988a9b8ab8b4c8c516122d4e78635b0a01f1e750e372dd2276c94484ee9b170"
    },
    {
      "path": "fits/final/lambda/lr0.0001/seed104/complete.json",
      "sha256": "b1a3c5388511bddd5bfd4f61ef1c8fd5c3f6e25f39e2b4ea874138ec41f1deb5"
    },
    {
      "path": "fits/final/lambda/lr0.0001/seed105/complete.json",
      "sha256": "791eb036d601bbd61bb6661315f1f773280a199036838b9638fd09d8d9471b03"
    },
    {
      "path": "fits/final/disc/lr0.0001/seed101/complete.json",
      "sha256": "b84ccd8e67384769a067287eb9ccccadb0f10254c6691f60faa034069d18b954"
    },
    {
      "path": "fits/final/disc/lr0.0001/seed102/complete.json",
      "sha256": "1d352202430ef3f38c54dfe76c1a3db35a10e0be746c80f5654d491361582475"
    },
    {
      "path": "fits/final/disc/lr0.0001/seed103/complete.json",
      "sha256": "618305ecab4dca23701a211f34d751829a5ca1e12d5c95744a4d3ba39d8b431c"
    },
    {
      "path": "fits/final/disc/lr0.0001/seed104/complete.json",
      "sha256": "a1242d77f9d4885918fdd31ed9ca10a24fc87bd5eeb6ac4ccddf27f5d07120e8"
    },
    {
      "path": "fits/final/disc/lr0.0001/seed105/complete.json",
      "sha256": "ad191d83df86f71bab673bfdb2148f087303abb389237269f486ddfc4697c157"
    }
  ],
  "predictions_commit_sha256": "130ed3476c64e7dcee081a07ccee49385cfccb2ef424553045978af92becb9ba",
  "protocol_sha256": "f04be9d767e705932445c3f21615a27f65dcd24e9378917ce791a0b9bab9b688",
  "screen_receipts": [
    {
      "path": "fits/screen/wn/lr0.0001/seed42/complete.json",
      "sha256": "bb3cfdb503f83e7855989a7094be1db0c01ad44341935dcc478f66d733c5510c"
    },
    {
      "path": "fits/screen/wn/lr0.0001/seed43/complete.json",
      "sha256": "87841e25334c4a70c439a12133350e2edc7b1553eeb904ad4c689518ce8cb1e9"
    },
    {
      "path": "fits/screen/wn/lr0.0001/seed44/complete.json",
      "sha256": "3af3ddb77afcef697dbfc7d2be1d5ccda8c2588123d9e6ad7df8225ad2430e78"
    },
    {
      "path": "fits/screen/wn/lr0.0003/seed42/complete.json",
      "sha256": "d505333289cfdb686a5b7b96c13de38998ac0d75628cb15b1a304eff5a5a0637"
    },
    {
      "path": "fits/screen/wn/lr0.0003/seed43/complete.json",
      "sha256": "96eed731ab15d724ecb6b04f09b8b6773ad683d518af1ecd33ac6e198b0b809f"
    },
    {
      "path": "fits/screen/wn/lr0.0003/seed44/complete.json",
      "sha256": "de9177e7a1b03645eaa8d1402b7316e7eba76c9b73ff2791136b3e37a66906eb"
    },
    {
      "path": "fits/screen/wn/lr0.001/seed42/complete.json",
      "sha256": "4312680a7efd2de710c47f19026ecb5ba176d4cfa33a09600724b906f4b8d162"
    },
    {
      "path": "fits/screen/wn/lr0.001/seed43/complete.json",
      "sha256": "cc2053bed97f39134cd0e952178452fb8a9079769886e0f070bf311d8a23ad7e"
    },
    {
      "path": "fits/screen/wn/lr0.001/seed44/complete.json",
      "sha256": "aab7660ea7ad32a3420fe60e2a6b9fbaa51b8cab51f13d73ad5c145041a07196"
    },
    {
      "path": "fits/screen/cond/lr0.0001/seed42/complete.json",
      "sha256": "a36e6b010c66721a0a60545a4477aea66ce86dffb4b11f0ca5057ff3f6d5ce1c"
    },
    {
      "path": "fits/screen/cond/lr0.0001/seed43/complete.json",
      "sha256": "3cc5aa7cbd26f563cecc6a319c060b0b546170b54d0074ce4e737b8133f5b296"
    },
    {
      "path": "fits/screen/cond/lr0.0001/seed44/complete.json",
      "sha256": "ec7f9e1c3a3c7d11476dea22a03cfdb198f385ea7b126d1c0c07807e0b9f30de"
    },
    {
      "path": "fits/screen/cond/lr0.0003/seed42/complete.json",
      "sha256": "5ded1a887536b791c71e067432482a4118c7601db2fa6ff1b34bc76d80cc7a05"
    },
    {
      "path": "fits/screen/cond/lr0.0003/seed43/complete.json",
      "sha256": "90ff8a4428c0f5da6a4cf9ee1b1efb4a6ba68fec0e7a397dbd37089982c6eff2"
    },
    {
      "path": "fits/screen/cond/lr0.0003/seed44/complete.json",
      "sha256": "ad24703e8590ff43b8025411e0e765e383ab3bb4e7c0b7bca28162bd80e11352"
    },
    {
      "path": "fits/screen/cond/lr0.001/seed42/complete.json",
      "sha256": "8a015cda9bea38c2d69347e6d206c59bf74561e64aaf646e7117a97bbcb090f8"
    },
    {
      "path": "fits/screen/cond/lr0.001/seed43/complete.json",
      "sha256": "f85d424da20cc52284497e5ee8351c70162e38c0aeca4c8e1dfdb2e4f43e8f2b"
    },
    {
      "path": "fits/screen/cond/lr0.001/seed44/complete.json",
      "sha256": "6e7480c9dc62e55b0740063880f0cd67cbb3d1fe874afcfed9d46bcecd903f19"
    },
    {
      "path": "fits/screen/full/lr0.0001/seed42/complete.json",
      "sha256": "affdcd12618de6b2ee83da6852253391d51e93e83d731f7998b3ba3c1254bf83"
    },
    {
      "path": "fits/screen/full/lr0.0001/seed43/complete.json",
      "sha256": "a56cb32c156c9eb3438325ca8e2d9e1aa9add1f4c8516a8ac621cdf8600ed3f7"
    },
    {
      "path": "fits/screen/full/lr0.0001/seed44/complete.json",
      "sha256": "56146efcd4489427f197148306998b57a8a8893fb466475e6494284aeed1f612"
    },
    {
      "path": "fits/screen/full/lr0.0003/seed42/complete.json",
      "sha256": "0acf9a8e969f0cccd8fc9aa6605e2477c02150230d8baebc4f40152a308044eb"
    },
    {
      "path": "fits/screen/full/lr0.0003/seed43/complete.json",
      "sha256": "a80086c2d5be02e4adebb60b2eb074a3d12ee0c86d9d77e5a64e3ee76d88a914"
    },
    {
      "path": "fits/screen/full/lr0.0003/seed44/complete.json",
      "sha256": "0c0bec2777876fad3a692f56a0f3e18fec3496aff47781f3f087415af0038b0d"
    },
    {
      "path": "fits/screen/full/lr0.001/seed42/complete.json",
      "sha256": "a1803bd6e52a160e876e9f147d998ec30716122e6be96ad26df925155fdc4d82"
    },
    {
      "path": "fits/screen/full/lr0.001/seed43/complete.json",
      "sha256": "f1af0c5282817decb225c2013b773ef2c5b66d1476ff539ffc53310a10c1cc78"
    },
    {
      "path": "fits/screen/full/lr0.001/seed44/complete.json",
      "sha256": "46a9933faff3a1e6ed6d6e301c0fa3f9d61c0126e608d533e3182648e8351320"
    },
    {
      "path": "fits/screen/np/lr0.0001/seed42/complete.json",
      "sha256": "5fc3199b7c94bd23bad8274d8e7eef807c55773874ec226d6dc293b7bd1b1b67"
    },
    {
      "path": "fits/screen/np/lr0.0001/seed43/complete.json",
      "sha256": "3d212f611917f7865e6c3fbed626bb398437fe8227ada6edfbf6ea1064706c55"
    },
    {
      "path": "fits/screen/np/lr0.0001/seed44/complete.json",
      "sha256": "982a6e410e51acdfc7d516e16f46925ca1ea9a229a090c000f5892ccb288585a"
    },
    {
      "path": "fits/screen/np/lr0.0003/seed42/complete.json",
      "sha256": "de2afa550a727a5f3e6df177a442b464bf0e4dbdbc0fad4d4adec734bc3a81fd"
    },
    {
      "path": "fits/screen/np/lr0.0003/seed43/complete.json",
      "sha256": "cbe1c351b02928c11041fa38f7e09847cc79087ad69833958f2ae3860d3a3775"
    },
    {
      "path": "fits/screen/np/lr0.0003/seed44/complete.json",
      "sha256": "8f9c8a700afe1be60b4de2006decd179865a0509561e7bcd4c3291e7958aa0c6"
    },
    {
      "path": "fits/screen/np/lr0.001/seed42/complete.json",
      "sha256": "908a344d5a32f4d5ddadf7adf544ad8d0a82cfd111e1739601202a5f548faa2b"
    },
    {
      "path": "fits/screen/np/lr0.001/seed43/complete.json",
      "sha256": "be82148ef107dcdd941ed40b348d3b3280b572c3fbb99a6d4aa1f2a1768b6a61"
    },
    {
      "path": "fits/screen/np/lr0.001/seed44/complete.json",
      "sha256": "cc7b3760cfe893ec607d48dfda92a520633e790f024c896aa9df829f35c44ef7"
    },
    {
      "path": "fits/screen/bce/lr0.0001/seed42/complete.json",
      "sha256": "464c4261f36fc080a71b67250c08dc21cdedf533446e78e657e5c610beda9d5a"
    },
    {
      "path": "fits/screen/bce/lr0.0001/seed43/complete.json",
      "sha256": "b74cb5fb27519bb0695b2020d93e36e0ca5679708c9b355c5fb9001b78283bfa"
    },
    {
      "path": "fits/screen/bce/lr0.0001/seed44/complete.json",
      "sha256": "703f48f5a4ae614a9f115475d00085a425e0a93a5fabbd7ed9b5ab716c190cd7"
    },
    {
      "path": "fits/screen/bce/lr0.0003/seed42/complete.json",
      "sha256": "56379dd61328e4817add83db671edf9dfbcda9931f1725d560559dc6d85c6226"
    },
    {
      "path": "fits/screen/bce/lr0.0003/seed43/complete.json",
      "sha256": "58fd2117e3e4a4bf89dda4a870252a39fae959b1fbd0e26863bfa34561dc4713"
    },
    {
      "path": "fits/screen/bce/lr0.0003/seed44/complete.json",
      "sha256": "7bc909113b87d578b4a68820bc240692e0b25730ea1fd5d0f1b1e4140410ae77"
    },
    {
      "path": "fits/screen/bce/lr0.001/seed42/complete.json",
      "sha256": "6dbf77a27251f9c0f1b37bd4331391e5aa5c6a1e40c34012920a29eab2312b52"
    },
    {
      "path": "fits/screen/bce/lr0.001/seed43/complete.json",
      "sha256": "82ce68ee72be799d36ecd68cc7fad6bc3f8b5cd2b0aeb77ed7f8db054fdcf345"
    },
    {
      "path": "fits/screen/bce/lr0.001/seed44/complete.json",
      "sha256": "144c8ab67251c3c72b7b55f855000798c5f385b0c029d176c4c7fcb0281d0ead"
    },
    {
      "path": "fits/screen/lambda/lr0.0001/seed42/complete.json",
      "sha256": "bb71700efa253cb4e28fa50063a6be30e386e8021d2b2d1d9066bd7d5872d3d9"
    },
    {
      "path": "fits/screen/lambda/lr0.0001/seed43/complete.json",
      "sha256": "b940daca5b60a92e8f987e16a4b45f174131d92efe9d16c45141f62e8f58df47"
    },
    {
      "path": "fits/screen/lambda/lr0.0001/seed44/complete.json",
      "sha256": "4a829f704a931e29e2ef6192d825119b5c9bc1140018d73997b09ef777fc6d23"
    },
    {
      "path": "fits/screen/lambda/lr0.0003/seed42/complete.json",
      "sha256": "a6e08c75e4a8ff9b3ad310ba78916e9249638556a4f3beaad638fafcf3d5765a"
    },
    {
      "path": "fits/screen/lambda/lr0.0003/seed43/complete.json",
      "sha256": "db3e25eab3c2d6028f67aa4927c1e2434095195fc810e774663e3a79cf48be29"
    },
    {
      "path": "fits/screen/lambda/lr0.0003/seed44/complete.json",
      "sha256": "ba0566a147d52293b2246fbc76ac5a03cc409fa87fcd74087508a42696891602"
    },
    {
      "path": "fits/screen/lambda/lr0.001/seed42/complete.json",
      "sha256": "50481a99b2fce94ac40a13836c872a71300e66780e8b147a83fe5deaad38f153"
    },
    {
      "path": "fits/screen/lambda/lr0.001/seed43/complete.json",
      "sha256": "54ca4a55ae3c0f6f9f4b7062d298cf1aa22948483c8fbd7272954c392cdce21c"
    },
    {
      "path": "fits/screen/lambda/lr0.001/seed44/complete.json",
      "sha256": "35338c00fef17c075a779a68e3b879d9adaac5b06f34cb759e57f3498dc9b551"
    },
    {
      "path": "fits/screen/disc/lr0.0001/seed42/complete.json",
      "sha256": "d9a9aec90b55b887e5f519fe7b0e8246f169d64307595bf409a01ce7b2e456b6"
    },
    {
      "path": "fits/screen/disc/lr0.0001/seed43/complete.json",
      "sha256": "e19ccf965c91c43ec316f6a0cb925627c568339d103c191036d509a0a43a3a65"
    },
    {
      "path": "fits/screen/disc/lr0.0001/seed44/complete.json",
      "sha256": "7eee27e33c191ba2245d6aecbee4ffb04983e0b69f88c739d6e02866b7b3505f"
    },
    {
      "path": "fits/screen/disc/lr0.0003/seed42/complete.json",
      "sha256": "ef9dc6be0abe67143016f8d4f918155a8fe8aa144d078621f8fe59fa672ae128"
    },
    {
      "path": "fits/screen/disc/lr0.0003/seed43/complete.json",
      "sha256": "a8fdaca5bc9816c32446d1863e9db327207cb680a765ca0be395dcadbcd5773d"
    },
    {
      "path": "fits/screen/disc/lr0.0003/seed44/complete.json",
      "sha256": "668f04e1874eacd24add82d76d85a14c680ee2af5f5ed38493592c7539321ed6"
    },
    {
      "path": "fits/screen/disc/lr0.001/seed42/complete.json",
      "sha256": "0934a634c9d87f207e1b3abfc615abecc8e4f3fc22f4c6b3e82521bf1cc8d674"
    },
    {
      "path": "fits/screen/disc/lr0.001/seed43/complete.json",
      "sha256": "40b0155019c7d4c82c1a37d6284c8d8c390f2255820283843bf31561ea929de3"
    },
    {
      "path": "fits/screen/disc/lr0.001/seed44/complete.json",
      "sha256": "9d0ad5d6304388fa50ad49dc9e692e14e5fe073ea414917704fa953cdfdbd94d"
    }
  ],
  "selection_commit_sha256": "e5c5582277a312245a619497a10ccc82d78a4c68c09b72fe9c318f4c7132632d",
  "unique_prediction_hashes": [
    "b0331983abcf67963f56a8ac9f8a8cf5ef7f9a4ed6f64ad4e205aadd23b76379"
  ]
}


==> anc/reproducibility/main15_onerec_convergence_20260915/PROTOCOL.md <==
# OneRec calibration convergence protocol

Status: locally sealed before this campaign's first fit. This is a post-review
mechanism follow-up, not an external preregistration or an independent dataset.

## Question

Does the source-calibration interaction observed through epoch 60 persist under
a four-times-longer fixed training budget, or does it mainly reflect early
optimization speed?

## Fixed design

- Population, frozen OneRec-1.7B-Pro representations, candidate pools, residual
  head, minibatch size, weight decay, clipping, and head seeds 3101--3110 are
  identical to the Main12 OneRec study.
- Arms: original Full, initialization-aligned Full, and Cond. Cond is included
  once because it is analytically invariant to the offset condition.
- Learning rates: 0.0003 and 0.0001, both used before this follow-up.
- Each fit starts from its original random initialization and runs exactly 240
  epochs. Checkpoints and per-user predictions are saved every 10 epochs.
- Epochs 60, 120, 180, and 240 are fixed endpoint diagnostics. Normalized AULC
  is reported over 0--60 and 0--240. Five-fold checkpoint selection uses the
  fixed grid 0,10,...,240 with the earliest epoch breaking ties.
- Each epoch records objective loss, the three decomposed task losses, mean
  absolute source-mass error, and the mean pre-clipping gradient norm.

## Integrity and interpretation

At epoch 60, every rerun must reproduce the corresponding archived prediction
array exactly. A mismatch fails the fit rather than silently defining a new
experiment. The primary calibration interaction is original Full minus aligned
Full. Cond minus original Full is retained as the allocation contrast.

If the calibration interaction persists at epoch 240, the evidence supports a
lasting trajectory/endpoint sensitivity under the tested optimizer. If it
attenuates to zero while objectives continue to optimize, calibration mainly
changes learning speed. Either outcome is reported and leaves the paper's
objective-identification framing unchanged. This study does not establish a
global optimum or deployment benefit.


==> anc/reproducibility/main15_onerec_convergence_20260915/analyze_selection.py <==
"""Selection-aware readout for the sealed Main15 convergence campaign.

Users are resampled within the five fixed folds and residual-head seeds are
resampled.  For every bootstrap replicate, each arm independently selects its
checkpoint on the resampled users in the other four folds.  The selected
checkpoint is then evaluated on the held-out fold.
"""
from __future__ import annotations

import hashlib
import json
from pathlib import Path

import numpy as np


ROOT = Path(__file__).resolve().parents[2]
RUN = ROOT / "runs/main15_onerec_convergence_20260915"
FOLD_DATA = ROOT / "runs/local_sidecar_www_revision_20260911/ads_hidden_dataset_v1/population.npz"
SEEDS = tuple(range(3101, 3111))
RATES = (3e-4, 1e-4)
EPOCHS = tuple(range(0, 241, 10))
ARMS = (("original", "Cond"), ("original", "Full"), ("aligned", "Full"))
DRAWS = 5000
DRAW_SEED = 20261001


def sha(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as stream:
        for block in iter(lambda: stream.read(8 << 20), b""):
            digest.update(block)
    return digest.hexdigest()


def load_metrics(rate: float) -> np.ndarray:
    values = np.empty((len(ARMS), len(SEEDS), len(EPOCHS), 5579), dtype=np.float32)
    for arm, (condition, objective) in enumerate(ARMS):
        for seed_ix, seed in enumerate(SEEDS):
            folder = RUN / "fits" / f"lr_{rate:g}" / condition / objective / f"seed_{seed}"
            for epoch_ix, epoch in enumerate(EPOCHS):
                with np.load(folder / f"epoch_{epoch:03d}_predictions.npz", allow_pickle=False) as data:
                    values[arm, seed_ix, epoch_ix] = data["metrics"][:, 0]
    return values


def observed(values: np.ndarray, folds: np.ndarray) -> tuple[np.ndarray, dict]:
    selected = np.zeros((len(ARMS), len(SEEDS), len(folds)), dtype=np.float32)
    choices: dict[str, dict[str, int]] = {}
    for arm in range(len(ARMS)):
        key = "_".join(ARMS[arm])
        counts: dict[str, int] = {}
        for seed_ix in range(len(SEEDS)):
            for fold in range(5):
                train = folds != fold
                epoch_ix = int(np.argmax(values[arm, seed_ix, :, train].mean(axis=0)))
                held = folds == fold
                selected[arm, seed_ix, held] = values[arm, seed_ix, epoch_ix, held]
                epoch = str(EPOCHS[epoch_ix])
                counts[epoch] = counts.get(epoch, 0) + 1
        choices[key] = dict(sorted(counts.items(), key=lambda pair: int(pair[0])))
    return selected, choices


def contrasts(arm_values: np.ndarray) -> np.ndarray:
    return np.stack((arm_values[0] - arm_values[1], arm_values[1] - arm_values[2]))


def repeat_selection(values: np.ndarray, folds: np.ndarray, rng: np.random.Generator) -> dict:
    fold_indices = [np.flatnonzero(folds == fold) for fold in range(5)]
    samples = np.empty((DRAWS, 2), dtype=np.float64)
    for draw in range(DRAWS):
        sampled_users = [idx[rng.integers(0, len(idx), len(idx))] for idx in fold_indices]
        sampled_seeds = rng.integers(0, len(SEEDS), len(SEEDS))
        arm_seed = np.zeros((len(ARMS), len(SEEDS)), dtype=np.float64)
        total_users = sum(len(x) for x in sampled_users)
        fold_sizes = np.array([len(x) for x in sampled_users])[:, None]
        for arm in range(len(ARMS)):
            for seed_ix in range(len(SEEDS)):
                fold_means = np.array([
                    values[arm, seed_ix, :, users].mean(axis=0) for users in sampled_users
                ])
                total = (fold_means * fold_sizes).sum(axis=0)
                held_sum = 0.0
                for fold, users in enumerate(sampled_users):
                    train_mean = ((total - fold_means[fold] * len(users)) /
                                  (total_users - len(users)))
                    epoch_ix = int(np.argmax(train_mean))
                    held_sum += float(values[arm, seed_ix, epoch_ix, users].sum())
                arm_seed[arm, seed_ix] = held_sum / total_users
        samples[draw] = contrasts(arm_seed[:, sampled_seeds].mean(axis=1))

    # Two prespecified contrasts: simultaneous 95% percentile intervals.
    quantiles = (0.0125, 0.9875)
    labels = ("cond_minus_original_full", "calibration_original_minus_aligned")
    return {
        label: {
            "bootstrap_mean": float(samples[:, index].mean()),
            "simultaneous_95_percent_interval": [
                float(x) for x in np.quantile(samples[:, index], quantiles)
            ],
        }
        for index, label in enumerate(labels)
    }


def main() -> None:
    if not (RUN / "complete.json").exists():
        raise RuntimeError("Convergence campaign is incomplete")
    with np.load(FOLD_DATA, allow_pickle=False) as data:
        folds = data["validation_folds"]
    rates = {}
    for rate_ix, rate in enumerate(RATES):
        values = load_metrics(rate)
        selected, frequencies = observed(values, folds)
        observed_contrasts = contrasts(selected)
        rates[f"{rate:g}"] = {
            "absolute_cross_validated_means": {
                "_".join(arm): float(selected[index].mean())
                for index, arm in enumerate(ARMS)
            },
            "observed_contrasts": {
                "cond_minus_original_full": float(observed_contrasts[0].mean()),
                "calibration_original_minus_aligned": float(observed_contrasts[1].mean()),
            },
            "selection_frequency": frequencies,
            "selection_repeated_crossed": repeat_selection(
                values, folds, np.random.default_rng(DRAW_SEED + rate_ix)
            ),
        }
    report = {
        "complete": True,
        "draws": DRAWS,
        "draw_seed": DRAW_SEED,
        "checkpoint_grid": list(EPOCHS),
        "method": ("users resampled within fixed folds; seeds resampled; each arm's "
                   "checkpoint selection repeated in every replicate; earliest tie"),
        "intervals": "Bonferroni-adjusted simultaneous 95% intervals for two contrasts",
        "rates": rates,
        "bindings": {
            "campaign_complete_sha256": sha(RUN / "complete.json"),
            "analysis_sha256": sha(Path(__file__)),
        },
    }
    target = RUN / "selection_readout.json"
    target.write_text(json.dumps(report, indent=2, sort_keys=True) + "\n")
    print(json.dumps(report, indent=2))


if __name__ == "__main__":
    main()


==> anc/reproducibility/main15_onerec_convergence_20260915/manifest.json <==
{
  "bindings": {
    "research/main11_onerec_profile_20260915/core.py": "d4cf4e04bab5097939c50e3a60c51a5a8711a534605f72afa44a6ac795a6e01a",
    "research/main11_onerec_profile_20260915/run.py": "64d62167d5a164c3a54efed2e48d3ba44c38ce5b0a1026bee7044f806dcbf6ff",
    "research/main15_onerec_convergence_20260915/AMENDMENT_V2.md": "5b5f636254b5699ff65284276c8e811371e3deeebee446221277f48217a8f759",
    "research/main15_onerec_convergence_20260915/AMENDMENT_V3.md": "a29326c1f3cbf1455839800a7f4edd9c573d7e0f3402232a093bfcb6af09d00a",
    "research/main15_onerec_convergence_20260915/AMENDMENT_V4.md": "4516dfad122993756982c4054974c8932ddc99c319eed0f2fdfba976d8466f67",
    "research/main15_onerec_convergence_20260915/AMENDMENT_V5.md": "609b8150b3a8bf1ef2ca3737d8e591d5b17cbdc2453baf34c6c0e64683ebc118",
    "research/main15_onerec_convergence_20260915/PROTOCOL.md": "15887cb0f0f2bc7360184322274d57dba5f9e199f0e5dd80abb3eb8157241675",
    "research/main15_onerec_convergence_20260915/V5_REPLAY_EXCEPTIONS.json": "edeeeedb87c822d317e04163b2b626981cb3c48b455f61f674acd16cf5160d6b",
    "research/main15_onerec_convergence_20260915/run.py": "54bbf418c9c8748491baa0b4ee54022cb2c21ad4e27f5ffb35ac048c0a7d58eb",
    "runs/local_frozen_feedback_20260911/mature_dataset_v1/complete.json": "ff12406109aef9320d75f5bb88f82569c9d7b3f13a045ddc62eb777d233d2a48",
    "runs/main15_onerec_convergence_20260915/replay_diagnostic_v4/fits/lr_0.0003/original/Full/seed_3108/epoch_060_predictions.npz": "4f7288fcebbcbe12b901915e88fd215a9e8f04c11c4ce5f0803b1b9d233a3afe",
    "runs/main15_onerec_convergence_20260915/replay_diagnostic_v5/fits/lr_0.0003/aligned/Full/seed_3108/epoch_060_predictions.npz": "8151b4c5d3b010001d831db03592e6612a7b3b8eabd927628e533a02d39e7a3c"
  },
  "configuration": {
    "arms": [
      [
        "original",
        "Cond"
      ],
      [
        "original",
        "Full"
      ],
      [
        "aligned",
        "Full"
      ]
    ],
    "batch_size": 64,
    "checkpoints": [
      0,
      10,
      20,
      30,
      40,
      50,
      60,
      70,
      80,
      90,
      100,
      110,
      120,
      130,
      140,
      150,
      160,
      170,
      180,
      190,
      200,
      210,
      220,
      230,
      240
    ],
    "epochs": 240,
    "gradient_clip": 1.0,
    "interpretation_rule": "persistent versus attenuated calibration sensitivity; either result terminates",
    "rates": [
      0.0003,
      0.0001
    ],
    "seeds": [
      3101,
      3102,
      3103,
      3104,
      3105,
      3106,
      3107,
      3108,
      3109,
      3110
    ],
    "weight_decay": 0.0001
  },
  "external_preregistration": false,
  "locally_sealed_before_first_fit": true,
  "sealed_unix": 1789479056.707499
}


==> anc/reproducibility/main15_onerec_convergence_20260915/readout.json <==
{
  "complete": true,
  "interpretation_rule": "persistent versus attenuated calibration sensitivity; either result terminates",
  "rates": {
    "0.0001": {
      "endpoints": {
        "120": {
          "calibration_original_minus_aligned": {
            "crossed_seed_user_interval": [
              -0.011611963163455061,
              -0.006594841169735231
            ],
            "mean": -0.00903117582254027,
            "per_seed": [
              -0.008093835705538975,
              -0.007521571297662032,
              -0.01240639712545331,
              -0.00844704372864632,
              -0.012419863116092719,
              -0.008923526860863343,
              -0.006797611512708674,
              -0.0077801783599721645,
              -0.009079960084519943,
              -0.008841770433945208
            ]
          },
          "cond_minus_original_full": {
            "crossed_seed_user_interval": [
              0.005857830336714611,
              0.010409984527091605
            ],
            "mean": 0.008067913194781317,
            "per_seed": [
              0.006598727472527452,
              0.0074777764062358,
              0.011310478758835849,
              0.007177590042617263,
              0.011524675481805444,
              0.007493336337025628,
              0.005934913884915635,
              0.0071352729519000915,
              0.008505104450628617,
              0.0075212561613213925
            ]
          }
        },
        "180": {
          "calibration_original_minus_aligned": {
            "crossed_seed_user_interval": [
              -0.009469928591410272,
              -0.005356714248055176
            ],
            "mean": -0.0073933579711483125,
            "per_seed": [
              -0.007484754639124858,
              -0.006755184998648549,
              -0.006867961657693926,
              -0.009057809009928367,
              -0.0063045258475217456,
              -0.008016683184801652,
              -0.008147644108202783,
              -0.007068731877176777,
              -0.00692197687937876,
              -0.007308307509005704
            ]
          },
          "cond_minus_original_full": {
            "crossed_seed_user_interval": [
              0.003599962265906184,
              0.006949795366034218
            ],
            "mean": 0.0052772579376024744,
            "per_seed": [
              0.005638477076528664,
              0.005388555904823747,
              0.0045429982459777845,
              0.005937599911827787,
              0.004633016291779632,
              0.0055518504429268,
              0.0058754750250599175,
              0.004976885251797122,
              0.004986643421507469,
              0.0052410778037958175
            ]
          }
        },
        "240": {
          "calibration_original_minus_aligned": {
            "crossed_seed_user_interval": [
              -0.007934446246786585,
              -0.004023155493057915
            ],
            "mean": -0.005986863573337557,
            "per_seed": [
              -0.0062913089533626985,
              -0.007754586063204606,
              -0.004372711865924149,
              -0.006092000473872151,
              -0.005736337871029159,
              -0.006466582896824069,
              -0.0054493326162831845,
              -0.0056484986495576785,
              -0.006027930535608853,
              -0.006029345807709031
            ]
          },
          "cond_minus_original_full": {
            "crossed_seed_user_interval": [
              0.0009257783194068426,
              0.004470684243881471
            ],
            "mean": 0.002704597568017049,
            "per_seed": [
              0.0023710190882726655,
              0.005170530784916245,
              0.0005208519466643768,
              0.001657176654543954,
              0.0032212879714046284,
              0.003211665789383875,
              0.0032040344162967893,
              0.0021884497776320758,
              0.0032916021669947334,
              0.002209357084061144
            ]
          }
        },
        "60": {
          "calibration_original_minus_aligned": {
            "crossed_seed_user_interval": [
              -0.01791343617555276,
              -0.012325974028258257
            ],
            "mean": -0.015051371170557564,
            "per_seed": [
              -0.015947967547263603,
              -0.016310902744779903,
              -0.014027657462916813,
              -0.01442350265023465,
              -0.015787725093006456,
              -0.014240251103253993,
              -0.0167336029461501,
              -0.014504475258135424,
              -0.012767090907931484,
              -0.015770535991903208
            ]
          },
          "cond_minus_original_full": {
            "crossed_seed_user_interval": [
              0.01196838674771467,
              0.017248805333778414
            ],
            "mean": 0.014585831124928743,
            "per_seed": [
              0.01559782196276921,
              0.016354589352716394,
              0.013631218029925767,
              0.014017963460850661,
              0.015302580015870648,
              0.01316997376925925,
              0.015913272914551562,
              0.013765932428412505,
              0.012490563373534219,
              0.01561439594139723
            ]
          }
        }
      },
      "normalized_aulc": {
        "240": {
          "calibration_original_minus_aligned": -0.011296846622909595,
          "cond_minus_original_full": 0.010049981337075598
        },
        "60": {
          "calibration_original_minus_aligned": -0.018165879039867317,
          "cond_minus_original_full": 0.0183365021397448
        }
      }
    },
    "0.0003": {
      "endpoints": {
        "120": {
          "calibration_original_minus_aligned": {
            "crossed_seed_user_interval": [
              -0.007176063946359767,
              -0.003028243165576521
            ],
            "mean": -0.005082736681740471,
            "per_seed": [
              -0.00411324765497386,
              -0.005265504438343318,
              -0.006965368692654879,
              -0.0024730280010764587,
              -0.007509412569756825,
              -0.004021386310264242,
              -0.002772174434599814,
              -0.006080993582534541,
              -0.006413956839940975,
              -0.0052122942932598
            ]
          },
          "cond_minus_original_full": {
            "crossed_seed_user_interval": [
              -0.0004265850874370172,
              0.003213498390339685
            ],
            "mean": 0.0014416357649003364,
            "per_seed": [
              0.0011019170646717777,
              0.00227822297038965,
              0.0022005683685688824,
              -0.0009534841340436734,
              0.0035199853547804704,
              0.0002628889147842039,
              -0.0009463355628239433,
              0.0028385331880546308,
              0.0017250890601262967,
              0.002388972424495068
            ]
          }
        },
        "180": {
          "calibration_original_minus_aligned": {
            "crossed_seed_user_interval": [
              -0.004543445319858473,
              -0.0012653872585516573
            ],
            "mean": -0.0029203678238581953,
            "per_seed": [
              -0.002685445012042762,
              -0.001162675318284425,
              -0.0029551477622900718,
              -0.00468435949072032,
              -0.0015708831873981269,
              -0.002330939372957055,
              -0.004087467081073638,
              -0.00268509417113074,
              -0.0043978478957748075,
              -0.0026438189469100075
            ]
          },
          "cond_minus_original_full": {
            "crossed_seed_user_interval": [
              -0.0013897325081999928,
              0.0016355315432610075
            ],
            "mean": 0.00013267601447707492,
            "per_seed": [
              -2.063203867982662e-05,
              -0.0015048772797141322,
              -0.00026391177094719365,
              0.0002932185141556724,
              -0.0007592701978262595,
              0.0008772321363701096,
              0.0011827679767297391,
              -0.0008307818066673852,
              0.001145969201586402,
              0.0012070454097636235
            ]
          }
        },
        "240": {
          "calibration_original_minus_aligned": {
            "crossed_seed_user_interval": [
              -0.0026906950057475365,
              0.0004281787212102578
            ],
            "mean": -0.0011292302162731497,
            "per_seed": [
              -0.0007052634039039306,
              -0.0013616611933911361,
              -0.002532014912347409,
              -0.0007792055073516104,
              -0.0013146267514680308,
              -0.0011152653015884394,
              0.0009201045303452893,
              -0.002524552682218112,
              -0.0012388215755317904,
              -0.0006409953652763281
            ]
          },
          "cond_minus_original_full": {
            "crossed_seed_user_interval": [
              -0.0021299289116968574,
              0.0007765397419594533
            ],
            "mean": -0.0006434356127467502,
            "per_seed": [
              -0.0016304332857696865,
              -0.00029008743752001226,
              0.00028775117659598674,
              -0.0016666321587615518,
              0.0002423740655622031,
              -0.001019366023198612,
              -0.0018872913639578631,
              0.0004124164796207496,
              -0.0008598307390912589,
              -2.325684094745787e-05
            ]
          }
        },
        "60": {
          "calibration_original_minus_aligned": {
            "crossed_seed_user_interval": [
              -0.012155669176843506,
              -0.0070846927509294055
            ],
            "mean": -0.009585871211838199,
            "per_seed": [
              -0.009439736135287747,
              -0.00972809276104713,
              -0.012050499168956558,
              -0.006473915672014373,
              -0.010109003027379528,
              -0.008430588786009288,
              -0.010747032833263911,
              -0.010879290515666547,
              -0.006199999276564013,
              -0.011800553942192872
            ]
          },
          "cond_minus_original_full": {
            "crossed_seed_user_interval": [
              0.005655298404857822,
              0.009865621764714486
            ],
            "mean": 0.007785000317780451,
            "per_seed": [
              0.00773427773963751,
              0.008103584133264664,
              0.010051390616026513,
              0.004463479324359291,
              0.008925872474393814,
              0.007227696616805531,
              0.008053688678990216,
              0.008556820484937345,
              0.005365112503953439,
              0.009368080605436178
            ]
          }
        }
      },
      "normalized_aulc": {
        "240": {
          "calibration_original_minus_aligned": -0.006400661300049515,
          "cond_minus_original_full": 0.00408401845918988
        },
        "60": {
          "calibration_original_minus_aligned": -0.012285797555324387,
          "cond_minus_original_full": 0.011614525813704816
        }
      }
    }
  }
}


==> anc/reproducibility/main15_onerec_convergence_20260915/run.py <==
"""Run the locally sealed 240-epoch OneRec calibration follow-up."""
from __future__ import annotations

import hashlib
import json
import math
import os
import time
from pathlib import Path

import numpy as np
import torch

import research.main11_onerec_profile_20260915.run as base
from research.frozen_feedback_20260911.mature_replication_core import ResidualHead
from research.main11_onerec_profile_20260915.core import objective, objective_components


ROOT = Path(__file__).resolve().parents[2]
HERE = Path(__file__).resolve().parent
OUT = ROOT / "runs/main15_onerec_convergence_20260915"
SEEDS = tuple(range(3101, 3111))
RATES = (3e-4, 1e-4)
ARMS = (("original", "Cond"), ("original", "Full"), ("aligned", "Full"))
EPOCHS = 240
CHECKPOINTS = tuple(range(0, EPOCHS + 1, 10))
CONFIG = {
    "seeds": list(SEEDS), "rates": list(RATES), "arms": [list(x) for x in ARMS],
    "epochs": EPOCHS, "checkpoints": list(CHECKPOINTS), "batch_size": 64,
    "weight_decay": 1e-4, "gradient_clip": 1.0,
    "interpretation_rule": "persistent versus attenuated calibration sensitivity; either result terminates",
}
REPLAY_EXCEPTIONS_PATH = HERE / "V5_REPLAY_EXCEPTIONS.json"


def sha(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as stream:
        for block in iter(lambda: stream.read(8 << 20), b""):
            h.update(block)
    return h.hexdigest()


def write(path: Path, value: object) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n")
    os.replace(temporary, path)


def old_folder(rate: float, condition: str, name: str, seed: int) -> Path:
    if rate == 1e-4:
        return ROOT / "runs/main13_onerec_optimizer_20260915/fits" / condition / name / f"seed_{seed}"
    root = "main11_onerec_profile_20260915" if seed <= 3103 else "main12_onerec_seeds_20260915"
    return ROOT / "runs" / root / "fits" / condition / name / f"seed_{seed}"


def fit_folder(rate: float, condition: str, name: str, seed: int) -> Path:
    return OUT / "fits" / f"lr_{rate:g}" / condition / name / f"seed_{seed}"


def score_diagnostics(scores, native, added, positive):
    wn, added_term, mass = objective_components(scores, native, added, positive)
    r = (native & positive).sum(1).to(scores.dtype)
    k = added.sum(1).to(scores.dtype)
    gamma = k / (r + k)
    valid = native | added
    z = torch.logsumexp(scores.masked_fill(~valid, -torch.inf), 1)
    za = torch.logsumexp(scores.masked_fill(~added, -torch.inf), 1)
    predicted_added_mass = torch.exp(za - z)
    return wn, added_term, mass, (predicted_added_mass - gamma).abs()


def persist(folder: Path, epoch: int, model, data) -> float:
    predictions, metrics = data.evaluate(model)
    np.savez_compressed(folder / f"epoch_{epoch:03d}_predictions.npz",
                        predictions=predictions, metrics=metrics)
    if epoch in (0, 60, 120, 180, 240):
        torch.save({k: v.detach().cpu().clone() for k, v in model.state_dict().items()},
                   folder / f"epoch_{epoch:03d}.pt")
    return float(metrics[:, 0].mean())


def fit(data, rate: float, condition: str, name: str, seed: int) -> None:
    folder = fit_folder(rate, condition, name, seed)
    marker = folder / "complete.json"
    if marker.exists():
        recorded = json.loads(marker.read_text())
        if not all(sha(folder / n) == h for n, h in recorded["artifacts"].items()):
            raise RuntimeError(f"Stored fit hash mismatch: {folder}")
        return
    folder.mkdir(parents=True, exist_ok=False)
    torch.manual_seed(seed)
    torch.mps.manual_seed(seed)
    rng = np.random.default_rng(seed)
    model = ResidualHead().to(data.device)
    optimizer = torch.optim.AdamW(model.parameters(), lr=rate, weight_decay=1e-4)
    started = time.monotonic()
    curve = [{"epoch": 0, "ndcg": persist(folder, 0, model, data)}]
    for epoch in range(1, EPOCHS + 1):
        model.train()
        order = rng.permutation(len(data.fit))
        sums = np.zeros(6, dtype=np.float64)
        for start in range(0, len(order), 64):
            positions = order[start:start + 64]
            q, v, scalar, lm, native, added, positive, offset = data.training_batch(positions)
            optimizer.zero_grad(set_to_none=True)
            scores = lm + model(q, v, scalar)
            if condition == "aligned" and name == "Full":
                scores = scores + offset[:, None] * added
            # Keep the backward path byte-for-byte equivalent to the archived
            # experiment. Diagnostics are detached from that graph below.
            loss = objective(scores, native, added, positive, name)
            if not torch.isfinite(loss):
                raise FloatingPointError("nonfinite training loss")
            loss.backward()
            grad_norm = torch.nn.utils.clip_grad_norm_(
                model.parameters(), 1.0, error_if_nonfinite=True)
            optimizer.step()
            with torch.no_grad():
                wn, added_term, mass, mass_error = score_diagnostics(
                    scores.detach(), native, added, positive)
            weight = len(positions)
            sums += weight * np.array([
                float(loss.detach()), float(wn.mean().detach()), float(added_term.mean().detach()),
                float(mass.mean().detach()), float(mass_error.mean().detach()),
                float(grad_norm.detach()),
            ])
        row = {
            "epoch": epoch, "mean_user_loss": sums[0] / len(order),
            "T_N": sums[1] / len(order), "T_A": sums[2] / len(order),
            "T_mass": sums[3] / len(order), "source_mass_abs_error": sums[4] / len(order),
            "preclip_gradient_norm": sums[5] / len(order),
        }
        if epoch in CHECKPOINTS:
            row["ndcg"] = persist(folder, epoch, model, data)
        curve.append(row)
        if epoch == 1 or epoch % 20 == 0:
            print(f"MAIN15 lr={rate:g} {condition}/{name}/s{seed} e{epoch} "
                  f"loss={row['mean_user_loss']:.6f}" +
                  (f" ndcg={row['ndcg']:.8f}" if "ndcg" in row else ""), flush=True)

    current = np.load(folder / "epoch_060_predictions.npz", allow_pickle=False)
    archived_path = old_folder(rate, condition, name, seed) / "epoch_60_predictions.npz"
    archived = np.load(archived_path, allow_pickle=False)
    max_metric_error = float(np.max(np.abs(current["metrics"] - archived["metrics"])))
    prediction_rows_differing = int(np.any(
        current["predictions"] != archived["predictions"], axis=1).sum())
    replay_exception = None
    if max_metric_error != 0:
        exceptions = json.loads(REPLAY_EXCEPTIONS_PATH.read_text())
        exception_key = f"{rate:g}/{condition}/{name}/{seed}"
        if exception_key not in exceptions:
            raise RuntimeError(f"Epoch-60 metric replay failed ({max_metric_error}): {folder}")
        replay_exception = exceptions[exception_key]
        if max_metric_error != replay_exception["archived_max_per_user_metric_error"]:
            raise RuntimeError(f"Undocumented archived replay error: {folder}")
        reference_path = ROOT / replay_exception["current_replay_reference"]
        with np.load(reference_path, allow_pickle=False) as reference:
            if set(current.files) != set(reference.files) or not all(
                    np.array_equal(current[key], reference[key]) for key in current.files):
                raise RuntimeError(f"Current-environment exact replay failed: {folder}")
    write(folder / "summary.json", {
        "complete": True, "rate": rate, "condition": condition, "objective": name,
        "seed": seed, "epochs": EPOCHS, "curve": curve,
        "epoch60_archived_metric_replay_exact": max_metric_error == 0,
        "epoch60_current_environment_replay_exception": replay_exception,
        "epoch60_prediction_rows_differing_only_in_metric_invariant_ties": prediction_rows_differing,
        "epoch60_max_metric_error": max_metric_error,
        "seconds": time.monotonic() - started,
    })
    artifacts = {p.name: sha(p) for p in folder.iterdir() if p.is_file()}
    write(marker, {"complete": True, "artifacts": artifacts})


def metric(rate: float, condition: str, name: str, seed: int, epoch: int) -> np.ndarray:
    path = fit_folder(rate, condition, name, seed) / f"epoch_{epoch:03d}_predictions.npz"
    with np.load(path, allow_pickle=False) as data:
        return data["metrics"][:, 0]


def crossed_interval(values: np.ndarray, seed: int, draws: int = 10000) -> list[float]:
    rng = np.random.default_rng(seed)
    n_seeds, n_users = values.shape
    means = np.empty(draws)
    for start in range(0, draws, 50):
        stop = min(start + 50, draws)
        for j in range(start, stop):
            si = rng.integers(0, n_seeds, n_seeds)
            ui = rng.integers(0, n_users, n_users)
            means[j] = values[si][:, ui].mean()
    return [float(x) for x in np.quantile(means, [0.025 / 2, 1 - 0.025 / 2])]


def readout(data) -> dict:
    report = {"complete": True, "rates": {}, "interpretation_rule": CONFIG["interpretation_rule"]}
    for rate_index, rate in enumerate(RATES):
        stores = {}
        for condition, name in ARMS:
            key = f"{condition}_{name}"
            stores[key] = {
                epoch: np.stack([metric(rate, condition, name, seed, epoch) for seed in SEEDS])
                for epoch in CHECKPOINTS
            }
        contrasts = {}
        for epoch in (60, 120, 180, 240):
            calibration = stores["original_Full"][epoch] - stores["aligned_Full"][epoch]
            allocation = stores["original_Cond"][epoch] - stores["original_Full"][epoch]
            contrasts[str(epoch)] = {
                "calibration_original_minus_aligned": {
                    "mean": float(calibration.mean()),
                    "crossed_seed_user_interval": crossed_interval(calibration, 202609300 + rate_index * 20 + epoch),
                    "per_seed": [float(x) for x in calibration.mean(1)],
                },
                "cond_minus_original_full": {
                    "mean": float(allocation.mean()),
                    "crossed_seed_user_interval": crossed_interval(allocation, 202609500 + rate_index * 20 + epoch),
                    "per_seed": [float(x) for x in allocation.mean(1)],
                },
            }
        aulc = {}
        for horizon in (60, 240):
            epochs = [x for x in CHECKPOINTS if x <= horizon]
            calibration = np.trapezoid(np.stack([
                stores["original_Full"][e] - stores["aligned_Full"][e] for e in epochs
            ]), epochs, axis=0) / horizon
            allocation = np.trapezoid(np.stack([
                stores["original_Cond"][e] - stores["original_Full"][e] for e in epochs
            ]), epochs, axis=0) / horizon
            aulc[str(horizon)] = {
                "calibration_original_minus_aligned": float(calibration.mean()),
                "cond_minus_original_full": float(allocation.mean()),
            }
        report["rates"][f"{rate:g}"] = {"endpoints": contrasts, "normalized_aulc": aulc}
    return report


def main() -> None:
    torch.set_num_threads(2)
    torch.set_num_interop_threads(1)
    torch.use_deterministic_algorithms(True)
    if not torch.backends.mps.is_available():
        raise RuntimeError("MPS is required")
    protocol = HERE / "PROTOCOL.md"
    manifest_path = OUT / "manifest.json"
    manifest = {
        "locally_sealed_before_first_fit": True,
        "external_preregistration": False,
        "sealed_unix": time.time(),
        "configuration": CONFIG,
        "bindings": {
            str(path.relative_to(ROOT)): sha(path) for path in (
                protocol, HERE / "AMENDMENT_V2.md", HERE / "AMENDMENT_V3.md",
                HERE / "AMENDMENT_V4.md", HERE / "AMENDMENT_V5.md",
                REPLAY_EXCEPTIONS_PATH, Path(__file__),
                ROOT / "runs/main15_onerec_convergence_20260915/replay_diagnostic_v4/fits/"
                "lr_0.0003/original/Full/seed_3108/epoch_060_predictions.npz",
                ROOT / "runs/main15_onerec_convergence_20260915/replay_diagnostic_v5/fits/"
                "lr_0.0003/aligned/Full/seed_3108/epoch_060_predictions.npz",
                ROOT / "research/main11_onerec_profile_20260915/run.py",
                ROOT / "research/main11_onerec_profile_20260915/core.py",
                ROOT / "runs/local_frozen_feedback_20260911/mature_dataset_v1/complete.json",
            )
        },
    }
    OUT.mkdir(parents=True, exist_ok=True)
    if manifest_path.exists():
        old = json.loads(manifest_path.read_text())
        if old["configuration"] != CONFIG or old["bindings"] != manifest["bindings"]:
            raise RuntimeError("Existing convergence manifest differs")
    else:
        write(manifest_path, manifest)
    base.CONFIG = dict(base.CONFIG, batch_size=64, device="mps")
    data = base.Data()
    for rate in RATES:
        for condition, name in ARMS:
            for seed in SEEDS:
                fit(data, rate, condition, name, seed)
    report = readout(data)
    write(OUT / "readout.json", report)
    write(OUT / "complete.json", {
        "complete": True, "fits": len(RATES) * len(ARMS) * len(SEEDS),
        "manifest_sha256": sha(manifest_path), "readout_sha256": sha(OUT / "readout.json"),
    })
    print(json.dumps(report, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/reproducibility/main15_onerec_convergence_20260915/selection_readout.json <==
{
  "bindings": {
    "analysis_sha256": "624df8f3a1bb76e206d5a3db68a2c00403f3fa89c2eb98f5061c65cd47215a76",
    "campaign_complete_sha256": "1818b7a3114f45e69aac2dcf4fa6e1dc3a2966d5b2bc16c6622980d1f6ead0b5"
  },
  "checkpoint_grid": [
    0,
    10,
    20,
    30,
    40,
    50,
    60,
    70,
    80,
    90,
    100,
    110,
    120,
    130,
    140,
    150,
    160,
    170,
    180,
    190,
    200,
    210,
    220,
    230,
    240
  ],
  "complete": true,
  "draw_seed": 20261001,
  "draws": 5000,
  "intervals": "Bonferroni-adjusted simultaneous 95% intervals for two contrasts",
  "method": "users resampled within fixed folds; seeds resampled; each arm's checkpoint selection repeated in every replicate; earliest tie",
  "rates": {
    "0.0001": {
      "absolute_cross_validated_means": {
        "aligned_Full": 0.03498525172472,
        "original_Cond": 0.034116726368665695,
        "original_Full": 0.0330328643321991
      },
      "observed_contrasts": {
        "calibration_original_minus_aligned": -0.0019523854134604335,
        "cond_minus_original_full": 0.0010838584275916219
      },
      "selection_frequency": {
        "aligned_Full": {
          "110": 11,
          "120": 1,
          "130": 7,
          "140": 3,
          "150": 2,
          "160": 6,
          "180": 8,
          "200": 1,
          "210": 4,
          "230": 1,
          "30": 1,
          "40": 1,
          "60": 1,
          "70": 2,
          "90": 1
        },
        "original_Cond": {
          "10": 1,
          "100": 1,
          "110": 5,
          "120": 9,
          "20": 7,
          "30": 15,
          "40": 6,
          "50": 1,
          "60": 2,
          "70": 1,
          "90": 2
        },
        "original_Full": {
          "0": 50
        }
      },
      "selection_repeated_crossed": {
        "calibration_original_minus_aligned": {
          "bootstrap_mean": -0.0019576712465328994,
          "simultaneous_95_percent_interval": [
            -0.004315900829535363,
            0.0005099974312776274
          ]
        },
        "cond_minus_original_full": {
          "bootstrap_mean": 0.001142476600233982,
          "simultaneous_95_percent_interval": [
            -0.0012704362888920832,
            0.00332822270195936
          ]
        }
      }
    },
    "0.0003": {
      "absolute_cross_validated_means": {
        "aligned_Full": 0.035366665571928024,
        "original_Cond": 0.034236807376146317,
        "original_Full": 0.0330328643321991
      },
      "observed_contrasts": {
        "calibration_original_minus_aligned": -0.00233379821293056,
        "cond_minus_original_full": 0.0012039442081004381
      },
      "selection_frequency": {
        "aligned_Full": {
          "20": 1,
          "30": 3,
          "40": 7,
          "50": 7,
          "60": 11,
          "70": 13,
          "80": 6,
          "90": 2
        },
        "original_Cond": {
          "10": 25,
          "20": 7,
          "30": 3,
          "50": 9,
          "60": 3,
          "70": 3
        },
        "original_Full": {
          "0": 50
        }
      },
      "selection_repeated_crossed": {
        "calibration_original_minus_aligned": {
          "bootstrap_mean": -0.002032596486692126,
          "simultaneous_95_percent_interval": [
            -0.0047300173527323975,
            0.0005441363508672753
          ]
        },
        "cond_minus_original_full": {
          "bootstrap_mean": 0.0012391828703551251,
          "simultaneous_95_percent_interval": [
            -0.0013278557899968782,
            0.003753131002182389
          ]
        }
      }
    }
  }
}


==> anc/reproducibility/main15_product_diagnostic_20260915/analyze.py <==
"""Summarize the sealed Product optimization trajectories without refitting."""
from __future__ import annotations

import hashlib
import json
from collections import defaultdict
from pathlib import Path

import numpy as np


ROOT = Path(__file__).resolve().parents[2]
SOURCE = ROOT / "runs/main8_external_product_20260915"
OUT = ROOT / "runs/main15_product_diagnostic_20260915"
PAPER_GEN = ROOT / "paper/www2027_feedback_submission/generated"
OBJECTIVES = ("wn", "cond", "full", "np", "bce", "lambda", "disc")
LABELS = {
    "wn": "WN", "cond": "Cond", "full": "Full", "np": "NP",
    "bce": "BCE", "lambda": "LambdaRank", "disc": "Disc",
}


def sha(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as stream:
        for block in iter(lambda: stream.read(8 << 20), b""):
            h.update(block)
    return h.hexdigest()


def write_json(path: Path, value: object) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n")


def main() -> None:
    rows: dict[str, list[dict]] = defaultdict(list)
    receipts = sorted((SOURCE / "fits/screen").glob("*/*/*/complete.json"))
    if len(receipts) != 63:
        raise RuntimeError(f"Expected 63 screening receipts, found {len(receipts)}")
    for path in receipts:
        result = json.loads(path.read_text())
        if result["best_epoch"] != 0 or len(result["curve"]) < 2:
            raise RuntimeError(f"Unexpected Product selection record: {path}")
        curve = result["curve"]
        initial = float(curve[0]["validation_ndcg"])
        nonzero = curve[1:]
        best_nonzero = max(nonzero, key=lambda x: (x["validation_ndcg"], -x["epoch"]))
        rows[result["objective"]].append({
            "rate": float(result["rate"]),
            "seed": int(result["seed"]),
            "initial_validation_ndcg": initial,
            "best_nonzero_epoch": int(best_nonzero["epoch"]),
            "best_nonzero_validation_ndcg": float(best_nonzero["validation_ndcg"]),
            "best_nonzero_gap": float(best_nonzero["validation_ndcg"] - initial),
            "last_epoch": int(nonzero[-1]["epoch"]),
            "last_validation_ndcg": float(nonzero[-1]["validation_ndcg"]),
            "last_gap": float(nonzero[-1]["validation_ndcg"] - initial),
            "first_training_loss": float(nonzero[0]["training_loss"]),
            "last_training_loss": float(nonzero[-1]["training_loss"]),
        })

    final = json.loads((SOURCE / "final_readout.json").read_text())
    summary = []
    for objective in OBJECTIVES:
        group = rows[objective]
        if len(group) != 9:
            raise RuntimeError(f"Expected nine screening fits for {objective}")
        summary.append({
            "objective": objective,
            "fits": len(group),
            "initial_validation_ndcg": float(np.mean([x["initial_validation_ndcg"] for x in group])),
            "best_nonzero_validation_ndcg": float(np.mean([x["best_nonzero_validation_ndcg"] for x in group])),
            "best_nonzero_gap": float(np.mean([x["best_nonzero_gap"] for x in group])),
            "last_validation_ndcg": float(np.mean([x["last_validation_ndcg"] for x in group])),
            "last_gap": float(np.mean([x["last_gap"] for x in group])),
            "first_training_loss": float(np.mean([x["first_training_loss"] for x in group])),
            "last_training_loss": float(np.mean([x["last_training_loss"] for x in group])),
        })

    report = {
        "complete": True,
        "source_is_read_only": True,
        "screening_fits": len(receipts),
        "final_fits": 35,
        "best_epoch_zero_fits": 98,
        "validation_initial_ndcg": summary[0]["initial_validation_ndcg"],
        "final_generator_ndcg": float(final["generator_means"][0]),
        "final_candidate_oracle_ndcg": float(final["candidate_oracle_means"][0]),
        "final_supported_users": int(final["supported_users"]),
        "final_users": int(final["users"]),
        "final_support_fraction": float(final["supported_users"] / final["users"]),
        "objectives": summary,
        "fit_rows": dict(rows),
        "source_hashes": {
            "final_readout": sha(SOURCE / "final_readout.json"),
            "selection_commit": sha(SOURCE / "selection_commit.json"),
        },
        "interpretation": (
            "Loss decreases do not produce a validation improvement over initialization. "
            "The candidate oracle leaves substantial within-pool headroom; Full produces "
            "the largest initial disruption, while WN and Cond remain closer to initialization."
        ),
    }
    write_json(OUT / "diagnostic.json", report)

    tex = []
    for row in summary:
        tex.append(
            f"{LABELS[row['objective']]} & {1000 * row['best_nonzero_gap']:+.2f} & "
            f"{1000 * row['last_gap']:+.2f} & "
            f"{row['first_training_loss']:.3f}$\\rightarrow${row['last_training_loss']:.3f} \\\\"
        )
    PAPER_GEN.mkdir(parents=True, exist_ok=True)
    (PAPER_GEN / "main15_product_diagnostic_rows.tex").write_text("\n".join(tex) + "\n")
    write_json(PAPER_GEN / "main15_product_diagnostic_provenance.json", {
        "source": str((OUT / "diagnostic.json").relative_to(ROOT)),
        "source_sha256": sha(OUT / "diagnostic.json"),
        "values": "means over three screening rates and three screening seeds",
    })
    print(json.dumps({k: report[k] for k in (
        "screening_fits", "best_epoch_zero_fits", "validation_initial_ndcg",
        "final_generator_ndcg", "final_candidate_oracle_ndcg", "final_support_fraction")}, indent=2))


if __name__ == "__main__":
    main()


==> anc/reproducibility/main15_product_diagnostic_20260915/diagnostic.json <==
{
  "best_epoch_zero_fits": 98,
  "complete": true,
  "final_candidate_oracle_ndcg": 0.11632663322657136,
  "final_fits": 35,
  "final_generator_ndcg": 0.01895463632498281,
  "final_support_fraction": 0.3029502107293378,
  "final_supported_users": 4241,
  "final_users": 13999,
  "fit_rows": {
    "bce": [
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.007016380451588079,
        "best_nonzero_validation_ndcg": 0.01341088874306301,
        "first_training_loss": 0.6930974631858386,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.007016380451588079,
        "last_training_loss": 0.6659264821800397,
        "last_validation_ndcg": 0.01341088874306301,
        "rate": 0.0001,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.007228684789733141,
        "best_nonzero_validation_ndcg": 0.013198584404917947,
        "first_training_loss": 0.6930674558920826,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.007228684789733141,
        "last_training_loss": 0.6639543270035614,
        "last_validation_ndcg": 0.013198584404917947,
        "rate": 0.0001,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.007470890005160552,
        "best_nonzero_validation_ndcg": 0.012956379189490537,
        "first_training_loss": 0.6930717941668394,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.007470890005160552,
        "last_training_loss": 0.6652275709797153,
        "last_validation_ndcg": 0.012956379189490537,
        "rate": 0.0001,
        "seed": 44
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.0033736249554216155,
        "best_nonzero_validation_ndcg": 0.017053644239229473,
        "first_training_loss": 0.692595828351357,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.0033736249554216155,
        "last_training_loss": 0.6231748144403636,
        "last_validation_ndcg": 0.017053644239229473,
        "rate": 0.0003,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.003297328667671816,
        "best_nonzero_validation_ndcg": 0.017129940526979272,
        "first_training_loss": 0.6923091017085014,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.003297328667671816,
        "last_training_loss": 0.6173039524675273,
        "last_validation_ndcg": 0.017129940526979272,
        "rate": 0.0003,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.0038191935247311147,
        "best_nonzero_validation_ndcg": 0.016608075669919974,
        "first_training_loss": 0.692398581144621,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.0038191935247311147,
        "last_training_loss": 0.623606475565931,
        "last_validation_ndcg": 0.016608075669919974,
        "rate": 0.0003,
        "seed": 44
      },
      {
        "best_nonzero_epoch": 7,
        "best_nonzero_gap": -0.0012317947273049988,
        "best_nonzero_validation_ndcg": 0.01919547446734609,
        "first_training_loss": 0.6885701859597679,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.0017071176397869849,
        "last_training_loss": 0.5514796144670719,
        "last_validation_ndcg": 0.018720151554864103,
        "rate": 0.001,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.0023649358870849353,
        "best_nonzero_validation_ndcg": 0.018062333307566153,
        "first_training_loss": 0.6885692095585007,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.0023649358870849353,
        "last_training_loss": 0.5476471408665609,
        "last_validation_ndcg": 0.018062333307566153,
        "rate": 0.001,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 5,
        "best_nonzero_gap": -0.0023202770212159135,
        "best_nonzero_validation_ndcg": 0.018106992173435175,
        "first_training_loss": 0.6881920515204505,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.002843450798259376,
        "last_training_loss": 0.5502425440781408,
        "last_validation_ndcg": 0.017583818396391712,
        "rate": 0.001,
        "seed": 44
      }
    ],
    "cond": [
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.006171745842949723,
        "best_nonzero_validation_ndcg": 0.014255523351701365,
        "first_training_loss": 2.4021830730301015,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.006171745842949723,
        "last_training_loss": 2.3925771147227115,
        "last_validation_ndcg": 0.014255523351701365,
        "rate": 0.0001,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.0056376831649408935,
        "best_nonzero_validation_ndcg": 0.014789586029710195,
        "first_training_loss": 2.402163733681329,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.0056376831649408935,
        "last_training_loss": 2.3918074206482594,
        "last_validation_ndcg": 0.014789586029710195,
        "rate": 0.0001,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.006341237057560376,
        "best_nonzero_validation_ndcg": 0.014086032137090712,
        "first_training_loss": 2.4021644266389255,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.006341237057560376,
        "last_training_loss": 2.392326439027306,
        "last_validation_ndcg": 0.014086032137090712,
        "rate": 0.0001,
        "seed": 44
      },
      {
        "best_nonzero_epoch": 7,
        "best_nonzero_gap": -0.002686150896513473,
        "best_nonzero_validation_ndcg": 0.017741118298137615,
        "first_training_loss": 2.4018824717981353,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.0031741789391628444,
        "last_training_loss": 2.370694757365494,
        "last_validation_ndcg": 0.017253090255488244,
        "rate": 0.0003,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.0025996417096364466,
        "best_nonzero_validation_ndcg": 0.01782762748501464,
        "first_training_loss": 2.401742871716726,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.0025996417096364466,
        "last_training_loss": 2.3689092406266026,
        "last_validation_ndcg": 0.01782762748501464,
        "rate": 0.0003,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.0023304440676587615,
        "best_nonzero_validation_ndcg": 0.018096825126992327,
        "first_training_loss": 2.40178668584755,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.0023304440676587615,
        "last_training_loss": 2.3703190182610383,
        "last_validation_ndcg": 0.018096825126992327,
        "rate": 0.0003,
        "seed": 44
      },
      {
        "best_nonzero_epoch": 7,
        "best_nonzero_gap": -0.0014659870039979254,
        "best_nonzero_validation_ndcg": 0.018961282190653163,
        "first_training_loss": 2.4006761990005163,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.0024312886651986568,
        "last_training_loss": 2.352634484819371,
        "last_validation_ndcg": 0.01799598052945243,
        "rate": 0.001,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 6,
        "best_nonzero_gap": -0.0020268542926046088,
        "best_nonzero_validation_ndcg": 0.01840041490204648,
        "first_training_loss": 2.4006904440818073,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.002209191045598323,
        "last_training_loss": 2.3499288507502714,
        "last_validation_ndcg": 0.018218078149052765,
        "rate": 0.001,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.001822085876278079,
        "best_nonzero_validation_ndcg": 0.01860518331837301,
        "first_training_loss": 2.4007167901924187,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.001822085876278079,
        "last_training_loss": 2.351356648712707,
        "last_validation_ndcg": 0.01860518331837301,
        "rate": 0.001,
        "seed": 44
      }
    ],
    "disc": [
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.009480857559799855,
        "best_nonzero_validation_ndcg": 0.010946411634851234,
        "first_training_loss": 1.5007562671633934,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.009480857559799855,
        "last_training_loss": 1.4207710490809928,
        "last_validation_ndcg": 0.010946411634851234,
        "rate": 0.0001,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.009270636839351776,
        "best_nonzero_validation_ndcg": 0.011156632355299312,
        "first_training_loss": 1.5007010672589858,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.009270636839351776,
        "last_training_loss": 1.4192316103324616,
        "last_validation_ndcg": 0.011156632355299312,
        "rate": 0.0001,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.00935738428049552,
        "best_nonzero_validation_ndcg": 0.011069884914155568,
        "first_training_loss": 1.5006930090540604,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.00935738428049552,
        "last_training_loss": 1.4202940987168455,
        "last_validation_ndcg": 0.011069884914155568,
        "rate": 0.0001,
        "seed": 44
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.00504373369183741,
        "best_nonzero_validation_ndcg": 0.015383535502813678,
        "first_training_loss": 1.490230396497164,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.00504373369183741,
        "last_training_loss": 1.3049600313035705,
        "last_validation_ndcg": 0.015383535502813678,
        "rate": 0.0003,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 7,
        "best_nonzero_gap": -0.00572151201070617,
        "best_nonzero_validation_ndcg": 0.014705757183944918,
        "first_training_loss": 1.489418658421194,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.006037572139825465,
        "last_training_loss": 1.300790430830537,
        "last_validation_ndcg": 0.014389697054825623,
        "rate": 0.0003,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.006159452565051168,
        "best_nonzero_validation_ndcg": 0.01426781662959992,
        "first_training_loss": 1.4895371198654175,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.006159452565051168,
        "last_training_loss": 1.3031327784490243,
        "last_validation_ndcg": 0.01426781662959992,
        "rate": 0.0003,
        "seed": 44
      },
      {
        "best_nonzero_epoch": 5,
        "best_nonzero_gap": -0.004555317678409266,
        "best_nonzero_validation_ndcg": 0.015871951516241822,
        "first_training_loss": 1.4694769013699869,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.00565410102273935,
        "last_training_loss": 1.186618985889627,
        "last_validation_ndcg": 0.014773168171911738,
        "rate": 0.001,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.004318226596121015,
        "best_nonzero_validation_ndcg": 0.016109042598530073,
        "first_training_loss": 1.4688428485993859,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.004318226596121015,
        "last_training_loss": 1.1844517953104252,
        "last_validation_ndcg": 0.016109042598530073,
        "rate": 0.001,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 7,
        "best_nonzero_gap": -0.005103196554416996,
        "best_nonzero_validation_ndcg": 0.015324072640234093,
        "first_training_loss": 1.4682769235089528,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.005316227574582326,
        "last_training_loss": 1.1846258202902704,
        "last_validation_ndcg": 0.015111041620068762,
        "rate": 0.001,
        "seed": 44
      }
    ],
    "full": [
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.011359339821807668,
        "best_nonzero_validation_ndcg": 0.00906792937284342,
        "first_training_loss": 4.8898414810784425,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.011359339821807668,
        "last_training_loss": 4.702496312505049,
        "last_validation_ndcg": 0.00906792937284342,
        "rate": 0.0001,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.011145607967931324,
        "best_nonzero_validation_ndcg": 0.009281661226719765,
        "first_training_loss": 4.889799515978038,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.011145607967931324,
        "last_training_loss": 4.703636869252157,
        "last_validation_ndcg": 0.009281661226719765,
        "rate": 0.0001,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.011264173559786657,
        "best_nonzero_validation_ndcg": 0.009163095634864431,
        "first_training_loss": 4.889707997548494,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.011264173559786657,
        "last_training_loss": 4.704400635451722,
        "last_validation_ndcg": 0.009163095634864431,
        "rate": 0.0001,
        "seed": 44
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.009351785358464794,
        "best_nonzero_validation_ndcg": 0.011075483836186294,
        "first_training_loss": 4.8664868855647905,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.009351785358464794,
        "last_training_loss": 4.382932014602551,
        "last_validation_ndcg": 0.011075483836186294,
        "rate": 0.0003,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.00964647191711396,
        "best_nonzero_validation_ndcg": 0.010780797277537129,
        "first_training_loss": 4.865530782466312,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.00964647191711396,
        "last_training_loss": 4.386326117481259,
        "last_validation_ndcg": 0.010780797277537129,
        "rate": 0.0003,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.009868382719781148,
        "best_nonzero_validation_ndcg": 0.01055888647486994,
        "first_training_loss": 4.865357419569715,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.009868382719781148,
        "last_training_loss": 4.378694129504746,
        "last_validation_ndcg": 0.01055888647486994,
        "rate": 0.0003,
        "seed": 44
      },
      {
        "best_nonzero_epoch": 7,
        "best_nonzero_gap": -0.008436122821774085,
        "best_nonzero_validation_ndcg": 0.011991146372877003,
        "first_training_loss": 4.820494984551299,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.009005517464843576,
        "last_training_loss": 4.065059845396083,
        "last_validation_ndcg": 0.011421751729807512,
        "rate": 0.001,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.008032781585930054,
        "best_nonzero_validation_ndcg": 0.012394487608721035,
        "first_training_loss": 4.819031334609437,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.008032781585930054,
        "last_training_loss": 4.079881764144349,
        "last_validation_ndcg": 0.012394487608721035,
        "rate": 0.001,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.008373981980566166,
        "best_nonzero_validation_ndcg": 0.012053287214084923,
        "first_training_loss": 4.816240904142531,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.008373981980566166,
        "last_training_loss": 4.0538613401728565,
        "last_validation_ndcg": 0.012053287214084923,
        "rate": 0.001,
        "seed": 44
      }
    ],
    "lambda": [
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.010822490207330393,
        "best_nonzero_validation_ndcg": 0.009604778987320695,
        "first_training_loss": 0.6931815374669411,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.010822490207330393,
        "last_training_loss": 0.693151376659064,
        "last_validation_ndcg": 0.009604778987320695,
        "rate": 0.0001,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 5,
        "best_nonzero_gap": -0.010231600139729138,
        "best_nonzero_validation_ndcg": 0.01019566905492195,
        "first_training_loss": 0.693178710320013,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.010756707271783178,
        "last_training_loss": 0.6931516403774564,
        "last_validation_ndcg": 0.00967056192286791,
        "rate": 0.0001,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 6,
        "best_nonzero_gap": -0.010517433573259863,
        "best_nonzero_validation_ndcg": 0.009909835621391225,
        "first_training_loss": 0.6931805932264534,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.011307966753599893,
        "last_training_loss": 0.6931515215969771,
        "last_validation_ndcg": 0.009119302441051195,
        "rate": 0.0001,
        "seed": 44
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.009267878293433743,
        "best_nonzero_validation_ndcg": 0.011159390901217345,
        "first_training_loss": 0.6932294141474388,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.009267878293433743,
        "last_training_loss": 0.6931545198392525,
        "last_validation_ndcg": 0.011159390901217345,
        "rate": 0.0003,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 2,
        "best_nonzero_gap": -0.009317114653464095,
        "best_nonzero_validation_ndcg": 0.011110154541186993,
        "first_training_loss": 0.6932239373810858,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.013012316179492668,
        "last_training_loss": 0.6931556832018516,
        "last_validation_ndcg": 0.00741495301515842,
        "rate": 0.0003,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 7,
        "best_nonzero_gap": -0.00908789226434331,
        "best_nonzero_validation_ndcg": 0.011339376930307779,
        "first_training_loss": 0.693231625522641,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.01100901370025493,
        "last_training_loss": 0.6931551960732439,
        "last_validation_ndcg": 0.009418255494396158,
        "rate": 0.0003,
        "seed": 44
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.008749766608512184,
        "best_nonzero_validation_ndcg": 0.011677502586138904,
        "first_training_loss": 0.6933470497028433,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.008749766608512184,
        "last_training_loss": 0.6931533470428247,
        "last_validation_ndcg": 0.011677502586138904,
        "rate": 0.001,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 7,
        "best_nonzero_gap": -0.009410274779619933,
        "best_nonzero_validation_ndcg": 0.011016994415031156,
        "first_training_loss": 0.6933405746658929,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.01129252593961052,
        "last_training_loss": 0.693154878324742,
        "last_validation_ndcg": 0.009134743255040568,
        "rate": 0.001,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.008253648734520714,
        "best_nonzero_validation_ndcg": 0.012173620460130374,
        "first_training_loss": 0.6933652544193131,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.008253648734520714,
        "last_training_loss": 0.6931574070196358,
        "last_validation_ndcg": 0.012173620460130374,
        "rate": 0.001,
        "seed": 44
      }
    ],
    "np": [
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.006982073077410144,
        "best_nonzero_validation_ndcg": 0.013445196117240944,
        "first_training_loss": 0.6930473541184295,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.006982073077410144,
        "last_training_loss": 0.6377751771494639,
        "last_validation_ndcg": 0.013445196117240944,
        "rate": 0.0001,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.007005524249443748,
        "best_nonzero_validation_ndcg": 0.01342174494520734,
        "first_training_loss": 0.69298714656624,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.007005524249443748,
        "last_training_loss": 0.6340958373152095,
        "last_validation_ndcg": 0.01342174494520734,
        "rate": 0.0001,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.007232284923948364,
        "best_nonzero_validation_ndcg": 0.013194984270702724,
        "first_training_loss": 0.6929959123083156,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.007232284923948364,
        "last_training_loss": 0.6367060113296235,
        "last_validation_ndcg": 0.013194984270702724,
        "rate": 0.0001,
        "seed": 44
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.0029452697406131857,
        "best_nonzero_validation_ndcg": 0.017481999454037903,
        "first_training_loss": 0.6920334109299474,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.0029452697406131857,
        "last_training_loss": 0.5529931221934531,
        "last_validation_ndcg": 0.017481999454037903,
        "rate": 0.0003,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.00301082894185015,
        "best_nonzero_validation_ndcg": 0.017416440252800938,
        "first_training_loss": 0.6914573071671904,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.00301082894185015,
        "last_training_loss": 0.5440291260643829,
        "last_validation_ndcg": 0.017416440252800938,
        "rate": 0.0003,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.003561690529899103,
        "best_nonzero_validation_ndcg": 0.016865578664751985,
        "first_training_loss": 0.6916415970102489,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.003561690529899103,
        "last_training_loss": 0.5549308872051376,
        "last_validation_ndcg": 0.016865578664751985,
        "rate": 0.0003,
        "seed": 44
      },
      {
        "best_nonzero_epoch": 7,
        "best_nonzero_gap": -0.001332573289013532,
        "best_nonzero_validation_ndcg": 0.019094695905637556,
        "first_training_loss": 0.6837034808646003,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.0018374349911425766,
        "last_training_loss": 0.44078774010534766,
        "last_validation_ndcg": 0.01858983420350851,
        "rate": 0.001,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.0023012420625262223,
        "best_nonzero_validation_ndcg": 0.018126027132124866,
        "first_training_loss": 0.6836314051271343,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.0023012420625262223,
        "last_training_loss": 0.4295417151862769,
        "last_validation_ndcg": 0.018126027132124866,
        "rate": 0.001,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 6,
        "best_nonzero_gap": -0.0022876417420767715,
        "best_nonzero_validation_ndcg": 0.018139627452574317,
        "first_training_loss": 0.6827549059614003,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.002496805109067881,
        "last_training_loss": 0.432662179787382,
        "last_validation_ndcg": 0.017930464085583207,
        "rate": 0.001,
        "seed": 44
      }
    ],
    "wn": [
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.005267344948217199,
        "best_nonzero_validation_ndcg": 0.015159924246433889,
        "first_training_loss": 0.9434272308143781,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.005267344948217199,
        "last_training_loss": 0.9184069749262693,
        "last_validation_ndcg": 0.015159924246433889,
        "rate": 0.0001,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.005347161932375832,
        "best_nonzero_validation_ndcg": 0.015080107262275256,
        "first_training_loss": 0.9434073846117198,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.005347161932375832,
        "last_training_loss": 0.9175255251445359,
        "last_validation_ndcg": 0.015080107262275256,
        "rate": 0.0001,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.005418315164392569,
        "best_nonzero_validation_ndcg": 0.01500895403025852,
        "first_training_loss": 0.9434079935224794,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.005418315164392569,
        "last_training_loss": 0.9175934868750812,
        "last_validation_ndcg": 0.01500895403025852,
        "rate": 0.0001,
        "seed": 44
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.001454572119055371,
        "best_nonzero_validation_ndcg": 0.018972697075595717,
        "first_training_loss": 0.9430718704950896,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.001454572119055371,
        "last_training_loss": 0.8823096087510637,
        "last_validation_ndcg": 0.018972697075595717,
        "rate": 0.0003,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.0019861358081844395,
        "best_nonzero_validation_ndcg": 0.01844113338646665,
        "first_training_loss": 0.9428811171929613,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.0019861358081844395,
        "last_training_loss": 0.8771732385209996,
        "last_validation_ndcg": 0.01844113338646665,
        "rate": 0.0003,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.0020586964592137803,
        "best_nonzero_validation_ndcg": 0.018368572735437308,
        "first_training_loss": 0.9429304736981289,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.0020586964592137803,
        "last_training_loss": 0.8801092865655749,
        "last_validation_ndcg": 0.018368572735437308,
        "rate": 0.0003,
        "seed": 44
      },
      {
        "best_nonzero_epoch": 7,
        "best_nonzero_gap": -0.0007981068231875249,
        "best_nonzero_validation_ndcg": 0.019629162371463563,
        "first_training_loss": 0.9395014424975827,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.0023981434534301876,
        "last_training_loss": 0.8336852162861995,
        "last_validation_ndcg": 0.0180291257412209,
        "rate": 0.001,
        "seed": 42
      },
      {
        "best_nonzero_epoch": 8,
        "best_nonzero_gap": -0.0018431975985380988,
        "best_nonzero_validation_ndcg": 0.01858407159611299,
        "first_training_loss": 0.9392587688329409,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.0018431975985380988,
        "last_training_loss": 0.8241517530928413,
        "last_validation_ndcg": 0.01858407159611299,
        "rate": 0.001,
        "seed": 43
      },
      {
        "best_nonzero_epoch": 7,
        "best_nonzero_gap": -0.001840031461957145,
        "best_nonzero_validation_ndcg": 0.018587237732693943,
        "first_training_loss": 0.9393436887281404,
        "initial_validation_ndcg": 0.02042726919465109,
        "last_epoch": 8,
        "last_gap": -0.002201673301987103,
        "last_training_loss": 0.8286244521895758,
        "last_validation_ndcg": 0.018225595892663985,
        "rate": 0.001,
        "seed": 44
      }
    ]
  },
  "interpretation": "Loss decreases do not produce a validation improvement over initialization. The candidate oracle leaves substantial within-pool headroom; Full produces the largest initial disruption, while WN and Cond remain closer to initialization.",
  "objectives": [
    {
      "best_nonzero_gap": -0.002890395812791329,
      "best_nonzero_validation_ndcg": 0.01753687338185976,
      "first_training_loss": 0.9419144411548247,
      "fits": 9,
      "initial_validation_ndcg": 0.02042726919465109,
      "last_gap": -0.0031083600872660647,
      "last_training_loss": 0.8755088380391268,
      "last_validation_ndcg": 0.017318909107385025,
      "objective": "wn"
    },
    {
      "best_nonzero_gap": -0.0034535366569044767,
      "best_nonzero_validation_ndcg": 0.016973732537746613,
      "first_training_loss": 2.401556299554168,
      "fits": 9,
      "initial_validation_ndcg": 0.02042726919465109,
      "last_gap": -0.003635277374331567,
      "last_training_loss": 2.371172663881529,
      "last_validation_ndcg": 0.016791991820319523,
      "objective": "cond"
    },
    {
      "best_nonzero_gap": -0.00971984974812843,
      "best_nonzero_validation_ndcg": 0.01070741944652266,
      "first_training_loss": 4.858054589501006,
      "fits": 9,
      "initial_validation_ndcg": 0.02042726919465109,
      "last_gap": -0.009783115819580595,
      "last_training_loss": 4.384143225390086,
      "last_validation_ndcg": 0.010644153375070495,
      "objective": "full"
    },
    {
      "best_nonzero_gap": -0.004073236506309024,
      "best_nonzero_validation_ndcg": 0.01635403268834206,
      "first_training_loss": 0.6893613911170564,
      "fits": 9,
      "initial_validation_ndcg": 0.02042726919465109,
      "last_gap": -0.004152572625100153,
      "last_training_loss": 0.5403913107040308,
      "last_validation_ndcg": 0.016274696569550936,
      "objective": "np"
    },
    {
      "best_nonzero_gap": -0.004235901114434685,
      "best_nonzero_validation_ndcg": 0.0161913680802164,
      "first_training_loss": 0.6913190746097732,
      "fits": 9,
      "initial_validation_ndcg": 0.02042726919465109,
      "last_gap": -0.004346845191048623,
      "last_training_loss": 0.6120625468943236,
      "last_validation_ndcg": 0.016080424003602465,
      "objective": "bce"
    },
    {
      "best_nonzero_gap": -0.009517566583801486,
      "best_nonzero_validation_ndcg": 0.010909702610849602,
      "first_training_loss": 0.6932531885391804,
      "fits": 9,
      "initial_validation_ndcg": 0.02042726919465109,
      "last_gap": -0.010496923743170912,
      "last_training_loss": 0.6931539522372276,
      "last_validation_ndcg": 0.009930345451480175,
      "objective": "lambda"
    },
    {
      "best_nonzero_gap": -0.006556701975132131,
      "best_nonzero_validation_ndcg": 0.013870567219518957,
      "first_training_loss": 1.4864370213042821,
      "fits": 9,
      "initial_validation_ndcg": 0.02042726919465109,
      "last_gap": -0.006737576918867099,
      "last_training_loss": 1.302764066689306,
      "last_validation_ndcg": 0.01368969227578399,
      "objective": "disc"
    }
  ],
  "screening_fits": 63,
  "source_hashes": {
    "final_readout": "f89bacbd52ecf3f7f0e4dfa589ff4fdbde0564131462818e8858afad778d3fe7",
    "selection_commit": "e5c5582277a312245a619497a10ccc82d78a4c68c09b72fe9c318f4c7132632d"
  },
  "source_is_read_only": true,
  "validation_initial_ndcg": 0.02042726919465109
}


==> anc/reproducibility/main16_gradient_pathway_20260915/PROTOCOL.md <==
# Main16 post-hoc gradient-pathway audit

This audit is designed after the Main15 outcomes were read. It is descriptive
mechanism evidence, not an independent confirmation or a new performance test.
It does not train or select a model.

## Frozen inputs

- Main15 OneRec checkpoints at epochs 0, 60, 120, 180, and 240.
- Learning rates 3e-4 and 1e-4, ten residual-head seeds.
- Original Full and fixed-offset aligned Full.
- The complete 3,189-user fitting population and unchanged features.

## Measurements

For every rate, condition, seed, and checkpoint, evaluate the model in inference
mode and aggregate:

1. signed and absolute allocation error, pi_A - gamma;
2. the norm of the gradient of the source log-odds, which summarizes the
   mu_A - mu_N direction factor;
3. norms of the mass, native, and conditional gradients;
4. cosine similarity of the mass gradient with native and conditional
   gradients;
5. the already recorded native-pool NDCG for the same checkpoint.

The exact mass gradient is the mean of per-list products in Equation (3). The
product of separately averaged factors is not treated as equivalent to it.

## Interpretation rule

- A monotone or stable association between the calibration gap and gradient
  measurements may explain the observed optimization trajectory, conditional
  on these checkpoints.
- A same-state gradient association is not a claim that Equation (3) predicts
  final NDCG or selects a deployment objective.
- If gradient sign or cosine fails to predict the observed ranking direction,
  the paper will call Equation (3) a gradient pathway or task-attribution
  identity, not a directional performance mechanism.
- No outcome-dependent expansion to new datasets, seeds, or checkpoints.



==> anc/reproducibility/main16_gradient_pathway_20260915/readout.json <==
{
  "complete": true,
  "fitting_users": 3189,
  "performance_models_trained": 0,
  "post_hoc": true,
  "protocol_sha256": "a3438cf5aae60b255bb90bf6831ad188c906e5c82f8de1234123287da689d03f",
  "rows": [
    {
      "checkpoint_sha256": "7397bf78086b6d7d3fac89e55b664ab3028fff1572a6bf836c4d27b93b5d6164",
      "condition": "original",
      "conditional_gradient_norm": 0.04776347185537124,
      "direction_factor_norm": 0.12451373983569505,
      "epoch": 0,
      "mass_conditional_cosine": 0.7984635019777128,
      "mass_gradient_norm": 0.08063469040737598,
      "mass_native_cosine": -0.09336605513979573,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.00842942711578937,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "f50686fa1e8a964e271f060abc04e6f37dcf3066addb5b82bf59919e6090c060",
      "condition": "original",
      "conditional_gradient_norm": 2.4696399148247448,
      "direction_factor_norm": 27.724191989129135,
      "epoch": 60,
      "mass_conditional_cosine": -0.9618283575052398,
      "mass_gradient_norm": 1.5694932068289624,
      "mass_native_cosine": -0.22262406489453385,
      "mean_absolute_allocation_error": 0.11297096104112006,
      "mean_mass_loss": 0.637592642237752,
      "mean_signed_allocation_error": -0.0742534237918752,
      "native_gradient_norm": 1.7095283034520683,
      "ndcg": 0.025977007178926752,
      "prediction_sha256": "e28e105d30b9480c067b0773a3b401168aad294bb2330ff4f5f28edddc703961",
      "rate": 0.0003,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "01e91a8b677453bb1c1c30ece3a9bc0633565ab6b2acaadac676d33ddd0abd9d",
      "condition": "original",
      "conditional_gradient_norm": 1.5011704268208999,
      "direction_factor_norm": 26.152550197499274,
      "epoch": 120,
      "mass_conditional_cosine": -0.7489410005872905,
      "mass_gradient_norm": 1.856376787568517,
      "mass_native_cosine": 0.10733808306296341,
      "mean_absolute_allocation_error": 0.107837895010287,
      "mean_mass_loss": 0.6236899140562224,
      "mean_signed_allocation_error": -0.07984357255497261,
      "native_gradient_norm": 1.3508462105652035,
      "ndcg": 0.028232377992434905,
      "prediction_sha256": "fd8a6ae3cfbd905011ebf15d0e626f98d96326da1e4b24ec30d1aa3c7ab71332",
      "rate": 0.0003,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "360e9faf2ac603794754ac1b12890c57282171a84a12017e13dcb167f08cbc97",
      "condition": "original",
      "conditional_gradient_norm": 1.4005078974275886,
      "direction_factor_norm": 26.197531610790513,
      "epoch": 180,
      "mass_conditional_cosine": 0.39645027815991307,
      "mass_gradient_norm": 0.274599264969457,
      "mass_native_cosine": -0.24553745138340433,
      "mean_absolute_allocation_error": 0.08101640475809331,
      "mean_mass_loss": 0.6055479818244234,
      "mean_signed_allocation_error": 0.0009310947910451186,
      "native_gradient_norm": 1.6246561931970827,
      "ndcg": 0.027450246150514026,
      "prediction_sha256": "1385e9950c73b931db2ef0b4aa1e0ac8193db186738c5c3e5161634f32c758c8",
      "rate": 0.0003,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "0041fc0019d7d72625d73c881a764f8073c9bbe3dbdea48bbe00c11cb8c10b87",
      "condition": "original",
      "conditional_gradient_norm": 1.322558432455995,
      "direction_factor_norm": 25.78675248376604,
      "epoch": 240,
      "mass_conditional_cosine": 0.15741269269065195,
      "mass_gradient_norm": 0.2204028168290005,
      "mass_native_cosine": -0.08463644317254812,
      "mean_absolute_allocation_error": 0.08083939514925728,
      "mean_mass_loss": 0.604173396515151,
      "mean_signed_allocation_error": -0.00790320081223362,
      "native_gradient_norm": 1.4509758770607342,
      "ndcg": 0.026704994408499244,
      "prediction_sha256": "6e83e02863d4fde1ae3e8c90dd0fd5a03086b7f630b7976ef175b69d7d090cd4",
      "rate": 0.0003,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "5fc18ca26d5ce334383d9e1bd4f908678ae41b176cb74f875c77bc75791a56fe",
      "condition": "original",
      "conditional_gradient_norm": 0.04527976437096265,
      "direction_factor_norm": 0.11458817846712141,
      "epoch": 0,
      "mass_conditional_cosine": 0.7924920628298004,
      "mass_gradient_norm": 0.07432817478910467,
      "mass_native_cosine": 0.2491440281191983,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.007969505207254566,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "81d1419e26c8ffbd35b1be060e4243269b2519d6653e61adee3ac42dfc31526a",
      "condition": "original",
      "conditional_gradient_norm": 2.866638147495511,
      "direction_factor_norm": 30.82913521707742,
      "epoch": 60,
      "mass_conditional_cosine": -0.9379684219225117,
      "mass_gradient_norm": 0.9955399782752831,
      "mass_native_cosine": -0.46940636646829464,
      "mean_absolute_allocation_error": 0.10342046152128626,
      "mean_mass_loss": 0.6327541132412872,
      "mean_signed_allocation_error": -0.0494777470705613,
      "native_gradient_norm": 1.6458972155012856,
      "ndcg": 0.025713742031448862,
      "prediction_sha256": "5e101a16a90b7e75b71cb243c63ac7b2a7f6e8fe92f27f11df41fc137a90f28f",
      "rate": 0.0003,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "06a0256af068028efb7b82af917d9c1b9edee29c160f3f4e72ef00f3a3720310",
      "condition": "original",
      "conditional_gradient_norm": 1.3863047604088934,
      "direction_factor_norm": 27.743603291278117,
      "epoch": 120,
      "mass_conditional_cosine": -0.7314181400355705,
      "mass_gradient_norm": 1.9241448835080424,
      "mass_native_cosine": -0.05590587982171121,
      "mean_absolute_allocation_error": 0.10588776620438421,
      "mean_mass_loss": 0.6228978398377786,
      "mean_signed_allocation_error": -0.07443050995782162,
      "native_gradient_norm": 1.5582415372147713,
      "ndcg": 0.027741194071199845,
      "prediction_sha256": "738d35b4c964e260b44131797dcaadcf21a4b1ce92bd98b919fcbaabad305ddf",
      "rate": 0.0003,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "06aae1e80fd3260a94765f2d537bbd6e35a8bcdabf1021e49d2f7517fbf12d86",
      "condition": "original",
      "conditional_gradient_norm": 1.6002786969710996,
      "direction_factor_norm": 29.362699592434243,
      "epoch": 180,
      "mass_conditional_cosine": 0.18186828341284625,
      "mass_gradient_norm": 0.25303350670790126,
      "mass_native_cosine": -0.18089189951738088,
      "mean_absolute_allocation_error": 0.08234719012964103,
      "mean_mass_loss": 0.6066208723085582,
      "mean_signed_allocation_error": -0.011861386924150334,
      "native_gradient_norm": 1.0687112341439127,
      "ndcg": 0.028029386833246895,
      "prediction_sha256": "29d437001dd822789828d3344449008983de92bd7f102957230f6d59cdd4a20b",
      "rate": 0.0003,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "39f8ae23a7816e42e9a41cf7deb91c20a844a063dd02bec5149b6798013712d3",
      "condition": "original",
      "conditional_gradient_norm": 1.4701208680793505,
      "direction_factor_norm": 28.429218673039475,
      "epoch": 240,
      "mass_conditional_cosine": 0.35230150798934967,
      "mass_gradient_norm": 0.6703067232427281,
      "mass_native_cosine": -0.06789171520515666,
      "mean_absolute_allocation_error": 0.08296724321252315,
      "mean_mass_loss": 0.6059931662060991,
      "mean_signed_allocation_error": 0.018162247911446067,
      "native_gradient_norm": 1.640657997274388,
      "ndcg": 0.025806023660495968,
      "prediction_sha256": "1b3a3fd2c819f997e663815d02ee57c80520ce8f58fecd1da35027d0703f3bf1",
      "rate": 0.0003,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "a06b40e88069a2ffadd372d3c64eb901573f7215eb13d4a84368ae9502852c84",
      "condition": "original",
      "conditional_gradient_norm": 0.05101988255770982,
      "direction_factor_norm": 0.11625108050610648,
      "epoch": 0,
      "mass_conditional_cosine": 0.813570331975152,
      "mass_gradient_norm": 0.07519277186150561,
      "mass_native_cosine": 0.18156336059395528,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.007542455263453205,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "365fcc676fb639f80a5c21afe73b217463e56f6561a4ea579a2dd87b5361c4e3",
      "condition": "original",
      "conditional_gradient_norm": 2.4929669114422173,
      "direction_factor_norm": 30.233113408563103,
      "epoch": 60,
      "mass_conditional_cosine": -0.9438551058879486,
      "mass_gradient_norm": 3.5713354262854455,
      "mass_native_cosine": -0.19158852720162395,
      "mean_absolute_allocation_error": 0.14721138285185037,
      "mean_mass_loss": 0.6602314003734763,
      "mean_signed_allocation_error": -0.13142278389558404,
      "native_gradient_norm": 1.8251311445861595,
      "ndcg": 0.023942053577978118,
      "prediction_sha256": "b1dbbd4b928774c850235637a57df003acade32140d8538abf16e17c43a7f3c2",
      "rate": 0.0003,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "095bb9b20b8a5785ff4941b8e8680a8bedab336e938354642f359774b4b47cdc",
      "condition": "original",
      "conditional_gradient_norm": 2.0388884186207132,
      "direction_factor_norm": 29.515815293038436,
      "epoch": 120,
      "mass_conditional_cosine": -0.8365553635986732,
      "mass_gradient_norm": 1.1177271307658465,
      "mass_native_cosine": -0.09447983454017904,
      "mean_absolute_allocation_error": 0.0957323010343861,
      "mean_mass_loss": 0.6160563017066724,
      "mean_signed_allocation_error": -0.04942279611122799,
      "native_gradient_norm": 1.6878986596972847,
      "ndcg": 0.02726356202149912,
      "prediction_sha256": "8480bc82b51326a7ff5996f406de6a85a83a7eac4963aa656c1c12f2cea71060",
      "rate": 0.0003,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "69cbb43f2242093a2ca6624631954a9b072fe080b6be69dc803fd3a753572112",
      "condition": "original",
      "conditional_gradient_norm": 1.689800458034139,
      "direction_factor_norm": 29.207806256639085,
      "epoch": 180,
      "mass_conditional_cosine": 0.3956294033336084,
      "mass_gradient_norm": 0.2028354189424051,
      "mass_native_cosine": -0.1584895168244462,
      "mean_absolute_allocation_error": 0.08343939214486917,
      "mean_mass_loss": 0.6073035272769921,
      "mean_signed_allocation_error": -0.008403387590051258,
      "native_gradient_norm": 1.1878981774706807,
      "ndcg": 0.028129675370216742,
      "prediction_sha256": "3f27b37e8e32e5f529aaa5bd97d1c7bd4eeb6818f849f3d454dda8cd25449ab5",
      "rate": 0.0003,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "80aa4717ce3df3fcdd5eb2780b8a2a5c419c706e675380a3cfd5edbf97989fd4",
      "condition": "original",
      "conditional_gradient_norm": 1.261031338465152,
      "direction_factor_norm": 27.448698036747196,
      "epoch": 240,
      "mass_conditional_cosine": 0.3443267242508486,
      "mass_gradient_norm": 0.39128196033380985,
      "mass_native_cosine": -0.25773545260814523,
      "mean_absolute_allocation_error": 0.07962029105109007,
      "mean_mass_loss": 0.6035733036054419,
      "mean_signed_allocation_error": 0.007422252036292338,
      "native_gradient_norm": 1.386091551657153,
      "ndcg": 0.026173019515832226,
      "prediction_sha256": "b7406d4ac879c37c4dd5f9fea6c7519e1b54266e6757c7c9e45c5b78bc503dd9",
      "rate": 0.0003,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "44ecb145fd8e1ed9b06df95d4c686e69f91aa679294f0d6e25cd13080a9fc8cc",
      "condition": "original",
      "conditional_gradient_norm": 0.056097627799077204,
      "direction_factor_norm": 0.12009169537619814,
      "epoch": 0,
      "mass_conditional_cosine": 0.8433950745128299,
      "mass_gradient_norm": 0.07735908858153398,
      "mass_native_cosine": 0.29254136077839177,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.008417333192154645,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "46666ef647b70aa2a035c725fdca5330b0580eb0ff2dbee56fdb659b39894fca",
      "condition": "original",
      "conditional_gradient_norm": 1.8136880943761002,
      "direction_factor_norm": 27.604423064606454,
      "epoch": 60,
      "mass_conditional_cosine": -0.9261197598030234,
      "mass_gradient_norm": 3.579592485928203,
      "mass_native_cosine": -0.1905413978744417,
      "mean_absolute_allocation_error": 0.15252429559037167,
      "mean_mass_loss": 0.6670843263747513,
      "mean_signed_allocation_error": -0.1389092881689254,
      "native_gradient_norm": 1.183459207720753,
      "ndcg": 0.029136655116375542,
      "prediction_sha256": "f6082b303f75cd098fdc7ab31bf7748b3a93abe0129a61d3c1c5682ec4544731",
      "rate": 0.0003,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "3dd283c856fc3d6cf1c87ea9f961f559e76e97c8b9c8d2a9f0c02030e067da01",
      "condition": "original",
      "conditional_gradient_norm": 1.781826477703584,
      "direction_factor_norm": 26.731318344047423,
      "epoch": 120,
      "mass_conditional_cosine": -0.7438191162325526,
      "mass_gradient_norm": 0.8631185355315807,
      "mass_native_cosine": -0.148824530187939,
      "mean_absolute_allocation_error": 0.09376931003583716,
      "mean_mass_loss": 0.615608925877712,
      "mean_signed_allocation_error": -0.04374606454585479,
      "native_gradient_norm": 1.1694079404445208,
      "ndcg": 0.029420730161150183,
      "prediction_sha256": "c7fbaa4b453850e96782137a38a81eac3f88471de7e3f1c3d65ce117abe4d9a4",
      "rate": 0.0003,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "a9b5c1a92497b42cffaebb959347a84ce235f449c78f1b5be11f939f88681964",
      "condition": "original",
      "conditional_gradient_norm": 1.4644270055688966,
      "direction_factor_norm": 26.10938768980238,
      "epoch": 180,
      "mass_conditional_cosine": -0.33076940919764536,
      "mass_gradient_norm": 1.3952351023531655,
      "mass_native_cosine": 0.19851748090396049,
      "mean_absolute_allocation_error": 0.09527381246237218,
      "mean_mass_loss": 0.6126014826700732,
      "mean_signed_allocation_error": -0.06085295810262848,
      "native_gradient_norm": 1.6619517041870058,
      "ndcg": 0.02684907444862311,
      "prediction_sha256": "7e20378e51ebc4d7453b4f006b8ffd2c3a9f9da5ebffbefdb97baa20201a875e",
      "rate": 0.0003,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "92ab8142bf43ff0d8be1ea432ef5cca2c60261149be2a52d50a6e069d73f5cde",
      "condition": "original",
      "conditional_gradient_norm": 1.7704058879850892,
      "direction_factor_norm": 27.22896879885197,
      "epoch": 240,
      "mass_conditional_cosine": 0.16995690616263837,
      "mass_gradient_norm": 0.24402882481490978,
      "mass_native_cosine": 0.22483671072450215,
      "mean_absolute_allocation_error": 0.08153746082476966,
      "mean_mass_loss": 0.6039224542693756,
      "mean_signed_allocation_error": -0.015957425869756,
      "native_gradient_norm": 1.4958385381990562,
      "ndcg": 0.026883004132453956,
      "prediction_sha256": "224605fc329e397002faea98d5fb93318a56d2e8f0e14e77e06a7f5f7a817d9a",
      "rate": 0.0003,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "d80f312a9ad2536b6c5b989dbfb61ff427a1a6d97c633b23882915ae72b9dde6",
      "condition": "original",
      "conditional_gradient_norm": 0.058872109975381885,
      "direction_factor_norm": 0.12847011599677036,
      "epoch": 0,
      "mass_conditional_cosine": 0.8116657776999242,
      "mass_gradient_norm": 0.08303364540173967,
      "mass_native_cosine": 0.4857595710915178,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.009421009206396042,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "c795fde867081bbe98660babf76fc7f32725f6f3bbd70d4686043b2b937dd6c1",
      "condition": "original",
      "conditional_gradient_norm": 2.3024902599511985,
      "direction_factor_norm": 31.211276666867246,
      "epoch": 60,
      "mass_conditional_cosine": -0.9616069962324855,
      "mass_gradient_norm": 2.5740864513732,
      "mass_native_cosine": -0.23945247896974522,
      "mean_absolute_allocation_error": 0.12304260006291845,
      "mean_mass_loss": 0.6433316790298744,
      "mean_signed_allocation_error": -0.09426692616943283,
      "native_gradient_norm": 1.8447479572606458,
      "ndcg": 0.025134242506096263,
      "prediction_sha256": "9e285ff2a75898d48be292b63db5c94f4086cc605dc528b327c78c59beadcdc7",
      "rate": 0.0003,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "0a697c41093412003fd8d02cc489f03f4b8114796fde39ddeac1fc98f636120d",
      "condition": "original",
      "conditional_gradient_norm": 1.6032983410606199,
      "direction_factor_norm": 29.203607616105597,
      "epoch": 120,
      "mass_conditional_cosine": -0.5108152352996312,
      "mass_gradient_norm": 1.88457489155995,
      "mass_native_cosine": 0.03521204152352288,
      "mean_absolute_allocation_error": 0.1041054541730477,
      "mean_mass_loss": 0.6199709586343559,
      "mean_signed_allocation_error": -0.06890631305195763,
      "native_gradient_norm": 2.0586453676658345,
      "ndcg": 0.02598500683946526,
      "prediction_sha256": "651883ad23b7510d023bdfaa0b933a4d633b99a959246e970dd16f3fb4eec36c",
      "rate": 0.0003,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "d9757da2d6002a2b53fa279ffda331a6646773de4113241b925106aa0de2439b",
      "condition": "original",
      "conditional_gradient_norm": 1.309892059637364,
      "direction_factor_norm": 28.30946179865655,
      "epoch": 180,
      "mass_conditional_cosine": -0.3810984512060328,
      "mass_gradient_norm": 0.5902388858014577,
      "mass_native_cosine": 0.011963732163376387,
      "mean_absolute_allocation_error": 0.08345126806661679,
      "mean_mass_loss": 0.6064505255607349,
      "mean_signed_allocation_error": -0.02483448155362167,
      "native_gradient_norm": 1.3590071984964023,
      "ndcg": 0.02888652110047229,
      "prediction_sha256": "720f0ba7c5fcf1fab138d807f5d3c09cdd182e969118407996426023efbe682e",
      "rate": 0.0003,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "0e64dac4728b243c338da30a483feaf3152b2344b2aa665442638fc74606cf63",
      "condition": "original",
      "conditional_gradient_norm": 1.371933638972496,
      "direction_factor_norm": 27.96947591514184,
      "epoch": 240,
      "mass_conditional_cosine": 0.2887334620613837,
      "mass_gradient_norm": 0.8299021918628278,
      "mass_native_cosine": -0.18573550445709325,
      "mean_absolute_allocation_error": 0.08221286948327548,
      "mean_mass_loss": 0.605024324012199,
      "mean_signed_allocation_error": 0.023616614293887644,
      "native_gradient_norm": 1.596257917684128,
      "ndcg": 0.027047006122594124,
      "prediction_sha256": "903ae8861a31d7903a311efc450af23c7f8be940c1e88e6228f9e2f0ab033878",
      "rate": 0.0003,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "17b2fe894f337e9db8e19f420e4ef981b6cef856f1cc1a190c5f8130c1cb95af",
      "condition": "original",
      "conditional_gradient_norm": 0.057711565586487344,
      "direction_factor_norm": 0.12534832899189402,
      "epoch": 0,
      "mass_conditional_cosine": 0.8503781702297452,
      "mass_gradient_norm": 0.0803180268428427,
      "mass_native_cosine": 0.24173053416108867,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.007271629818918186,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "c4f6eaab02b456bd5d99f07a8c6b5338a04c69195c4ef1092e1062a59ab2139c",
      "condition": "original",
      "conditional_gradient_norm": 2.4496559657694674,
      "direction_factor_norm": 29.97688552471423,
      "epoch": 60,
      "mass_conditional_cosine": -0.9729769574326166,
      "mass_gradient_norm": 2.3592169227336557,
      "mass_native_cosine": -0.23563651178857037,
      "mean_absolute_allocation_error": 0.1223757484558048,
      "mean_mass_loss": 0.6441887693743079,
      "mean_signed_allocation_error": -0.09291293412475013,
      "native_gradient_norm": 1.6664110987531306,
      "ndcg": 0.026294762678677804,
      "prediction_sha256": "3681bb79959ea665ad14fa2820b49b332ca8a5d323170c372a34afd46c717b47",
      "rate": 0.0003,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "4f731731a8cb3b9aba0c1fd33821efff39d7087ac1055d532854de98dcba3c71",
      "condition": "original",
      "conditional_gradient_norm": 1.8392180957031223,
      "direction_factor_norm": 28.61607824427668,
      "epoch": 120,
      "mass_conditional_cosine": -0.8037745535956565,
      "mass_gradient_norm": 1.9686667965459337,
      "mass_native_cosine": -0.09907385151716655,
      "mean_absolute_allocation_error": 0.10881551166581074,
      "mean_mass_loss": 0.6265299794964747,
      "mean_signed_allocation_error": -0.07924356517391018,
      "native_gradient_norm": 1.2656715922994852,
      "ndcg": 0.0287423162413833,
      "prediction_sha256": "b3f5613f315a1217c5e8501bbff691e5628f8ce1a087be22b54501a1a77012ac",
      "rate": 0.0003,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "81a280eb2a3b459c43abe972458bb8eed34b39d78772c9f08e5814076d97b335",
      "condition": "original",
      "conditional_gradient_norm": 1.664301753655759,
      "direction_factor_norm": 28.243886736874096,
      "epoch": 180,
      "mass_conditional_cosine": 0.37200510783345564,
      "mass_gradient_norm": 0.2522078135791963,
      "mass_native_cosine": -0.19572004903935972,
      "mean_absolute_allocation_error": 0.08149803690343636,
      "mean_mass_loss": 0.6050624662000358,
      "mean_signed_allocation_error": 0.0003024904695787787,
      "native_gradient_norm": 1.933138452306038,
      "ndcg": 0.02582514285038996,
      "prediction_sha256": "8eb57d373b087dd6683c3404346c8b851d266fd39186baf2fa4e9210ccfaba48",
      "rate": 0.0003,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "49add3cf3cd6414eb22ac6312f2659f86721f796bb59362519c57f49286a857b",
      "condition": "original",
      "conditional_gradient_norm": 1.4801608259719752,
      "direction_factor_norm": 27.271656278750914,
      "epoch": 240,
      "mass_conditional_cosine": 0.08092536839796514,
      "mass_gradient_norm": 0.20623208046420274,
      "mass_native_cosine": -0.2167170122305239,
      "mean_absolute_allocation_error": 0.07998776099419437,
      "mean_mass_loss": 0.6029923332264596,
      "mean_signed_allocation_error": -0.004167090523164449,
      "native_gradient_norm": 1.7534802103791691,
      "ndcg": 0.026685942869334546,
      "prediction_sha256": "3981ae46c05e42ccb45c7349f062a628e2b7e5213978147aed8c6580901e85d1",
      "rate": 0.0003,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "dd32dd6f5cf056210b261f91e01a73d1bdc306e87265fce671351ca786d72b5b",
      "condition": "original",
      "conditional_gradient_norm": 0.04774854097844633,
      "direction_factor_norm": 0.1101052174667827,
      "epoch": 0,
      "mass_conditional_cosine": 0.7946510488187167,
      "mass_gradient_norm": 0.07129449555604232,
      "mass_native_cosine": 0.1473447405184374,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.0075451324879149215,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "4e2b73805a96a5bc0a7670a24755bf506bfad5d34dc43037bc36396aabbc9bff",
      "condition": "original",
      "conditional_gradient_norm": 2.615540878229002,
      "direction_factor_norm": 29.966029939192012,
      "epoch": 60,
      "mass_conditional_cosine": -0.9439326797931107,
      "mass_gradient_norm": 2.4801103785580643,
      "mass_native_cosine": -0.144372698681194,
      "mean_absolute_allocation_error": 0.12668044741305484,
      "mean_mass_loss": 0.6452352978959656,
      "mean_signed_allocation_error": -0.10042892604384089,
      "native_gradient_norm": 1.8382115231441514,
      "ndcg": 0.024178394647726045,
      "prediction_sha256": "b4741c3cf649e3c1560cf13e98f8d539fcd27b22397e79a98708977362dc8358",
      "rate": 0.0003,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "be973681afc8e9a972cc09513daea27456c79ec3d6146b53b3df4fe9201e6942",
      "condition": "original",
      "conditional_gradient_norm": 1.8135291947415895,
      "direction_factor_norm": 28.084911016611315,
      "epoch": 120,
      "mass_conditional_cosine": -0.46468306685308686,
      "mass_gradient_norm": 1.6409031222051857,
      "mass_native_cosine": -0.009189037444920282,
      "mean_absolute_allocation_error": 0.10388529566097648,
      "mean_mass_loss": 0.6247555148680033,
      "mean_signed_allocation_error": -0.06486457251724909,
      "native_gradient_norm": 0.8441958647257382,
      "ndcg": 0.03051645465709565,
      "prediction_sha256": "41c520dc22e7e00caeb722d9839d5fcf5f5578379fa7fbf88c2a632edbb26651",
      "rate": 0.0003,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "f54572c8f5d78cad9e329757386f1ec4477009f727c9953e90ae650a70d01801",
      "condition": "original",
      "conditional_gradient_norm": 1.2760755829999206,
      "direction_factor_norm": 27.18431029795232,
      "epoch": 180,
      "mass_conditional_cosine": -0.36601810940041335,
      "mass_gradient_norm": 0.8246567450657313,
      "mass_native_cosine": 0.10517886428048923,
      "mean_absolute_allocation_error": 0.08485792482411388,
      "mean_mass_loss": 0.6067572013828664,
      "mean_signed_allocation_error": -0.034785450271171026,
      "native_gradient_norm": 1.529921413744682,
      "ndcg": 0.02775236476611322,
      "prediction_sha256": "cfc79392b1eb426b042efb92b1a89abe4a5ae89f752551d5eb71971ef527c322",
      "rate": 0.0003,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "f2260a73c660c17afeab2bf2ebe5833a1c55d2b8d77728e09aa4885582b6bf39",
      "condition": "original",
      "conditional_gradient_norm": 1.5988863905520738,
      "direction_factor_norm": 26.88178825836652,
      "epoch": 240,
      "mass_conditional_cosine": 0.4884153498826703,
      "mass_gradient_norm": 0.3160839190784937,
      "mass_native_cosine": 0.1349685964562082,
      "mean_absolute_allocation_error": 0.08171492499144857,
      "mean_mass_loss": 0.604924024627963,
      "mean_signed_allocation_error": -0.008304193676658168,
      "native_gradient_norm": 1.2157347217556884,
      "ndcg": 0.02848194076547489,
      "prediction_sha256": "6cf3a541efd1fd38462545d18fc70c8524cc438e6b4a6167fbb98ea225db0a0a",
      "rate": 0.0003,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "5e33315ee446547c372bd3b47132d514932eedbe7dc49101c501cbd697a3e29f",
      "condition": "original",
      "conditional_gradient_norm": 0.050102412961060175,
      "direction_factor_norm": 0.12403982737945074,
      "epoch": 0,
      "mass_conditional_cosine": 0.818580728943832,
      "mass_gradient_norm": 0.08026944600805493,
      "mass_native_cosine": 0.4010288585555368,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.008551144964873025,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "bbf11db881d2699e9b3c7675b6d0cbf10f6c2153f946cbe2e6b68bb922a6f47b",
      "condition": "original",
      "conditional_gradient_norm": 2.0958326630895576,
      "direction_factor_norm": 29.33332554641248,
      "epoch": 60,
      "mass_conditional_cosine": -0.9188246103708664,
      "mass_gradient_norm": 3.158384893108895,
      "mass_native_cosine": -0.04750494195260744,
      "mean_absolute_allocation_error": 0.1384199162791537,
      "mean_mass_loss": 0.6531172950053222,
      "mean_signed_allocation_error": -0.11940130644661014,
      "native_gradient_norm": 1.7848434453033342,
      "ndcg": 0.024888168667911693,
      "prediction_sha256": "4f7288fcebbcbe12b901915e88fd215a9e8f04c11c4ce5f0803b1b9d233a3afe",
      "rate": 0.0003,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "7c31a829164fef1f4f9cc2cfd2cf541692670ea56a0103064f23385848010264",
      "condition": "original",
      "conditional_gradient_norm": 1.7265211778052787,
      "direction_factor_norm": 27.412358218849935,
      "epoch": 120,
      "mass_conditional_cosine": -0.6747656807792263,
      "mass_gradient_norm": 0.7598683892607979,
      "mass_native_cosine": -0.13309672583142837,
      "mean_absolute_allocation_error": 0.09256450806190394,
      "mean_mass_loss": 0.6159231641069032,
      "mean_signed_allocation_error": -0.03643379648040552,
      "native_gradient_norm": 1.5637834875710181,
      "ndcg": 0.027595032715176417,
      "prediction_sha256": "2611c3c14c5b1b7dad777ae8364c7a2bbdf263b79499f5ca4b20183eadd3949c",
      "rate": 0.0003,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "1aeb8c1949e9e0be95ca4fd9bb7f3a00f885f8d9117cde37ef43c13b3c8a3333",
      "condition": "original",
      "conditional_gradient_norm": 1.2973777515175606,
      "direction_factor_norm": 24.52415553025849,
      "epoch": 180,
      "mass_conditional_cosine": -0.29586015153746126,
      "mass_gradient_norm": 1.4136265981404192,
      "mass_native_cosine": 0.20694425082172352,
      "mean_absolute_allocation_error": 0.0976521371486756,
      "mean_mass_loss": 0.6146763621844928,
      "mean_signed_allocation_error": -0.06264647677909921,
      "native_gradient_norm": 1.1014702437865127,
      "ndcg": 0.028203869999568643,
      "prediction_sha256": "84ba22d26816cd32785808d29ae8fa803f563aea510249ca0b705898bbc807ae",
      "rate": 0.0003,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "b99f7235c92116ff018fa8663ef33ea9e5710ca36994cfede73eb9e92ec4cc09",
      "condition": "original",
      "conditional_gradient_norm": 1.3021522937568448,
      "direction_factor_norm": 25.433940708716726,
      "epoch": 240,
      "mass_conditional_cosine": -0.1308521207157408,
      "mass_gradient_norm": 0.49180031335602453,
      "mass_native_cosine": 0.2175751529368317,
      "mean_absolute_allocation_error": 0.08283816433580887,
      "mean_mass_loss": 0.6041546783016633,
      "mean_signed_allocation_error": -0.02413939368055696,
      "native_gradient_norm": 1.5618443893078795,
      "ndcg": 0.0245547531145079,
      "prediction_sha256": "2241780be866e62ca9b1133d5a2818c7e0db4ee1b3d14f4a194e3932d5beda9b",
      "rate": 0.0003,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "9714f1b06d4058c6b5c61ba5436a797bde0f14d05f1e92d285abaa418200697e",
      "condition": "original",
      "conditional_gradient_norm": 0.047786401584001,
      "direction_factor_norm": 0.11787017135010137,
      "epoch": 0,
      "mass_conditional_cosine": 0.8176388746745091,
      "mass_gradient_norm": 0.07631186354546206,
      "mass_native_cosine": 0.09195065822915079,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.007912384386760231,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "5c1a5dee5467fb6aa5f2115d0cd1e0122e1f2aba28dacfd72e3b2699b6934662",
      "condition": "original",
      "conditional_gradient_norm": 2.7585612902519494,
      "direction_factor_norm": 31.04234307103999,
      "epoch": 60,
      "mass_conditional_cosine": -0.9381691197701166,
      "mass_gradient_norm": 2.3622849855633405,
      "mass_native_cosine": -0.27741746010066853,
      "mean_absolute_allocation_error": 0.12240751218033194,
      "mean_mass_loss": 0.6452703514828806,
      "mean_signed_allocation_error": -0.0929661141028035,
      "native_gradient_norm": 1.197443333207282,
      "ndcg": 0.029383909203082592,
      "prediction_sha256": "0601e6fe5ad5af4122e803e978e884f0edaa2d5c3dc0a38f4236f622a36e3a91",
      "rate": 0.0003,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "cd68fdfde9b7dbe228b5284dd46c118dd3cf63647221638d1272a92a2a21374e",
      "condition": "original",
      "conditional_gradient_norm": 1.5700666239793455,
      "direction_factor_norm": 29.317331407011338,
      "epoch": 120,
      "mass_conditional_cosine": -0.8352497111519969,
      "mass_gradient_norm": 1.3316059236292062,
      "mass_native_cosine": 0.03311757807781388,
      "mean_absolute_allocation_error": 0.09767516827874888,
      "mean_mass_loss": 0.6178832510191282,
      "mean_signed_allocation_error": -0.055181830308399224,
      "native_gradient_norm": 1.5775870620153385,
      "ndcg": 0.027632708226579643,
      "prediction_sha256": "1dfcafbd1051491ec160356ccfc72ef2671ed9e43c25456cb1bf597cb1d58638",
      "rate": 0.0003,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "faa08de29d5a11dab8f7289a582756b315ca3e1d34760e75f2dd9c9609b4e4f9",
      "condition": "original",
      "conditional_gradient_norm": 1.254649209494261,
      "direction_factor_norm": 27.588351367986046,
      "epoch": 180,
      "mass_conditional_cosine": -0.25884724826990146,
      "mass_gradient_norm": 0.5481760014540622,
      "mass_native_cosine": -0.026873352719280413,
      "mean_absolute_allocation_error": 0.08377602542220482,
      "mean_mass_loss": 0.6058265587946359,
      "mean_signed_allocation_error": -0.0198488938243982,
      "native_gradient_norm": 1.5377102665594053,
      "ndcg": 0.026188433350980606,
      "prediction_sha256": "71ed23621571c9e424ae9a0926136ef9cc8ea658e20aeb6913b906e48f4c9314",
      "rate": 0.0003,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "125c211df8533d8e9c0b411abddf27c1638ed6dbcf262ee353384e4fd614d984",
      "condition": "original",
      "conditional_gradient_norm": 1.158744945352218,
      "direction_factor_norm": 26.85267661113034,
      "epoch": 240,
      "mass_conditional_cosine": 0.22032236508162645,
      "mass_gradient_norm": 0.3028021833050229,
      "mass_native_cosine": -0.077012284912552,
      "mean_absolute_allocation_error": 0.08091513226121225,
      "mean_mass_loss": 0.6037718951421758,
      "mean_signed_allocation_error": -0.004601934330707883,
      "native_gradient_norm": 1.4238870164203796,
      "ndcg": 0.02681848868010353,
      "prediction_sha256": "1cae3e1cf0086e5de794846a144087d29aef1512802df22e24dad10766974719",
      "rate": 0.0003,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "bdad39bdb609a1282a90d6b5a82d030d375f2dcb213fa1bd4e7345dbb8252424",
      "condition": "original",
      "conditional_gradient_norm": 0.04964941841905925,
      "direction_factor_norm": 0.10739618553202622,
      "epoch": 0,
      "mass_conditional_cosine": 0.815119792101644,
      "mass_gradient_norm": 0.06918440071145163,
      "mass_native_cosine": 0.22104296262378123,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.007680769357892035,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "67ef29066af7ccd51f9ddd1f53e79e1404c7fe366065d82953822747b7141bd1",
      "condition": "original",
      "conditional_gradient_norm": 2.220430357045679,
      "direction_factor_norm": 28.690976316405543,
      "epoch": 60,
      "mass_conditional_cosine": -0.8704464047732947,
      "mass_gradient_norm": 2.5366215424387564,
      "mass_native_cosine": -0.09569360952726855,
      "mean_absolute_allocation_error": 0.1259512660569926,
      "mean_mass_loss": 0.6432389372678788,
      "mean_signed_allocation_error": -0.09982899462178643,
      "native_gradient_norm": 2.12787141284976,
      "ndcg": 0.022855836619128243,
      "prediction_sha256": "0ecf74a20f7a66a24fad4646133891e5225fe7f0c5f4ae00bcd65d7d79cf866d",
      "rate": 0.0003,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "e0c91483011044e29a61dc482ed0a525ccdc9a130c1ed3b4a8b7d33346cef9d5",
      "condition": "original",
      "conditional_gradient_norm": 2.119762401123576,
      "direction_factor_norm": 28.207106726418985,
      "epoch": 120,
      "mass_conditional_cosine": -0.6875781604538809,
      "mass_gradient_norm": 0.9178769205237164,
      "mass_native_cosine": 0.06915852438893932,
      "mean_absolute_allocation_error": 0.0954528610023745,
      "mean_mass_loss": 0.6166727347746281,
      "mean_signed_allocation_error": -0.04740478626872051,
      "native_gradient_norm": 1.4219070144279213,
      "ndcg": 0.027349144890364406,
      "prediction_sha256": "3c28993ae5f43fbe85c25e95736823e0309606415ac6546ee33cc19f558fd58f",
      "rate": 0.0003,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "070630fbf34a86c81f5c5eb3f1666d81ecf36378960f6788b55ee42ff4e99307",
      "condition": "original",
      "conditional_gradient_norm": 1.3038218679790572,
      "direction_factor_norm": 26.215638852891882,
      "epoch": 180,
      "mass_conditional_cosine": -0.16669561589686516,
      "mass_gradient_norm": 0.5425414095666223,
      "mass_native_cosine": 0.09615880339949198,
      "mean_absolute_allocation_error": 0.0870321670943721,
      "mean_mass_loss": 0.6081042141703537,
      "mean_signed_allocation_error": -0.023792210250261174,
      "native_gradient_norm": 1.3503531215389821,
      "ndcg": 0.027386378223620514,
      "prediction_sha256": "5ebe25d9a7c4448bf0a0bcfbe753f62af18f1485acaf8cd5ac5e99cef86a737e",
      "rate": 0.0003,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "46f77c9840e84c43ed055353ace6c09af5c64d19163fd1c2b985f6bdcf0d6f92",
      "condition": "original",
      "conditional_gradient_norm": 1.4800136436708262,
      "direction_factor_norm": 25.721117502275185,
      "epoch": 240,
      "mass_conditional_cosine": 0.3550291959964663,
      "mass_gradient_norm": 0.6825369880868233,
      "mass_native_cosine": -0.09209486174176032,
      "mean_absolute_allocation_error": 0.08510288096177014,
      "mean_mass_loss": 0.607374677541451,
      "mean_signed_allocation_error": 0.017724085261583252,
      "native_gradient_norm": 1.5050081424539623,
      "ndcg": 0.026138444694139444,
      "prediction_sha256": "ddb41794a830c140d91dae73bad398a48697020b7744a04ba67715d5c61773a2",
      "rate": 0.0003,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "7397bf78086b6d7d3fac89e55b664ab3028fff1572a6bf836c4d27b93b5d6164",
      "condition": "aligned",
      "conditional_gradient_norm": 0.04776347216317409,
      "direction_factor_norm": 0.12451374053666224,
      "epoch": 0,
      "mass_conditional_cosine": -0.12213563470273223,
      "mass_gradient_norm": 3.2093661510615645e-08,
      "mass_native_cosine": 0.04372522563671056,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.00842942711578937,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "6858dced054b3fbbb177803f6bf95440dfe6cbdb422a17e75dee2e28beba2e0d",
      "condition": "aligned",
      "conditional_gradient_norm": 1.0075073104377898,
      "direction_factor_norm": 9.02581570858047,
      "epoch": 60,
      "mass_conditional_cosine": -0.9226332846064391,
      "mass_gradient_norm": 0.38629476647839134,
      "mass_native_cosine": -0.21792779411720004,
      "mean_absolute_allocation_error": 0.07226455649001802,
      "mean_mass_loss": 0.610272368954132,
      "mean_signed_allocation_error": 0.01429038306282919,
      "native_gradient_norm": 0.2823797701668723,
      "ndcg": 0.0354167433142145,
      "prediction_sha256": "7e1313293ef2843e1fddb5c293fe62d38c7ffbe897ba4ffae679453308e9c357",
      "rate": 0.0003,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "393d6d18b756dc85888fa83ef16cca7de44e7fed56e914e72f9e8dd0e749a343",
      "condition": "aligned",
      "conditional_gradient_norm": 0.8589391338904244,
      "direction_factor_norm": 12.536640707369274,
      "epoch": 120,
      "mass_conditional_cosine": -0.6316305923353196,
      "mass_gradient_norm": 0.395601743098371,
      "mass_native_cosine": -0.33130693095082686,
      "mean_absolute_allocation_error": 0.06551636061574194,
      "mean_mass_loss": 0.5981069201771164,
      "mean_signed_allocation_error": 0.01959459263540503,
      "native_gradient_norm": 0.5988690069255433,
      "ndcg": 0.03234562564740876,
      "prediction_sha256": "a108fc8f1585ffbec3d83caf77ef6fe2f3eb2504c95aa945758f8318bb3d2f31",
      "rate": 0.0003,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "c72af69fd0976d52e59742414a9013bbca958a20019ee9331c0844ae423f880f",
      "condition": "aligned",
      "conditional_gradient_norm": 1.0680525264073493,
      "direction_factor_norm": 15.402667140369843,
      "epoch": 180,
      "mass_conditional_cosine": -0.4084430051950053,
      "mass_gradient_norm": 0.5947188422356333,
      "mass_native_cosine": -0.3009228893416091,
      "mean_absolute_allocation_error": 0.06770144289434797,
      "mean_mass_loss": 0.5979398964863654,
      "mean_signed_allocation_error": 0.0318540163120905,
      "native_gradient_norm": 0.8758991015102295,
      "ndcg": 0.03013569116255679,
      "prediction_sha256": "ebc5489968fc34bdfd26e1482b8c8c6d8e1a2167f5ac8d0656787efd19a6604c",
      "rate": 0.0003,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "e1082565d674b92ba02cc63337ff16107a3bd9f5d608c3d93ea12d2028750651",
      "condition": "aligned",
      "conditional_gradient_norm": 1.306062908919105,
      "direction_factor_norm": 16.685767408828298,
      "epoch": 240,
      "mass_conditional_cosine": 0.21670090150303195,
      "mass_gradient_norm": 0.24201259576051068,
      "mass_native_cosine": 0.27772006120566384,
      "mean_absolute_allocation_error": 0.06787036256978562,
      "mean_mass_loss": 0.5966714193320789,
      "mean_signed_allocation_error": -0.006882381508364577,
      "native_gradient_norm": 1.1307896693265822,
      "ndcg": 0.027410257812403176,
      "prediction_sha256": "152688a280812d783eeba97d366935a000ecf15374597d60ad8c3ff08cfef6ef",
      "rate": 0.0003,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "5fc18ca26d5ce334383d9e1bd4f908678ae41b176cb74f875c77bc75791a56fe",
      "condition": "aligned",
      "conditional_gradient_norm": 0.045279764288098316,
      "direction_factor_norm": 0.11458817849819691,
      "epoch": 0,
      "mass_conditional_cosine": -0.06386058175882477,
      "mass_gradient_norm": 3.075924883690407e-08,
      "mass_native_cosine": 0.21790411017098218,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.007969505207254566,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "41568c235a4a035d31763a3bf8245a211069d970aefc848f3ec0bbafdf301c9c",
      "condition": "aligned",
      "conditional_gradient_norm": 1.0076509193216354,
      "direction_factor_norm": 8.279611102325768,
      "epoch": 60,
      "mass_conditional_cosine": -0.9337828991908951,
      "mass_gradient_norm": 0.4827453810438984,
      "mass_native_cosine": -0.2062813218466599,
      "mean_absolute_allocation_error": 0.06728232052678335,
      "mean_mass_loss": 0.6058754213703355,
      "mean_signed_allocation_error": 0.02955218503825827,
      "native_gradient_norm": 0.2595984974980932,
      "ndcg": 0.03544183479249599,
      "prediction_sha256": "08b1ebafa9666043bd7d14df682d42c444a77d3fe1890642f21d4411fdeaf764",
      "rate": 0.0003,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "fbbca61d6a088685fd4cf56a661a3da60e1df7da5849afbd9dc2dc0b392b2d66",
      "condition": "aligned",
      "conditional_gradient_norm": 0.7140585522376188,
      "direction_factor_norm": 12.997849082057012,
      "epoch": 120,
      "mass_conditional_cosine": -0.43839742319796904,
      "mass_gradient_norm": 0.6232208964299512,
      "mass_native_cosine": -0.36963004276385136,
      "mean_absolute_allocation_error": 0.06984833633312801,
      "mean_mass_loss": 0.6011526180158479,
      "mean_signed_allocation_error": 0.033572617575979485,
      "native_gradient_norm": 0.5667442604575831,
      "ndcg": 0.033006698509543166,
      "prediction_sha256": "a37f11f4377aeb3ba5a304991d376fbd2713f8ef1375bef24a03bd9b35c5f446",
      "rate": 0.0003,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "4a4fe0ba8700b014f1402f88094285796354a65d5731bafb2c39c88870762856",
      "condition": "aligned",
      "conditional_gradient_norm": 1.124227086110543,
      "direction_factor_norm": 15.190005541703622,
      "epoch": 180,
      "mass_conditional_cosine": -0.4728668090965266,
      "mass_gradient_norm": 0.350804458732506,
      "mass_native_cosine": -0.27441971764464085,
      "mean_absolute_allocation_error": 0.06385318041969221,
      "mean_mass_loss": 0.595390700217361,
      "mean_signed_allocation_error": 0.015032587024476993,
      "native_gradient_norm": 0.910752313293706,
      "ndcg": 0.02919206215153132,
      "prediction_sha256": "8e1d556eef0124e6ed0f4380c592f67d12578bf46c6419ede94a41e0c67da111",
      "rate": 0.0003,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "dc5acb8ea395ecd1b0d11f7bbada82bc4dcd97cb2d1d7fb5a15490d7158d6c47",
      "condition": "aligned",
      "conditional_gradient_norm": 1.260028956456635,
      "direction_factor_norm": 17.561220702614538,
      "epoch": 240,
      "mass_conditional_cosine": -0.26347826353183246,
      "mass_gradient_norm": 0.7621500730896298,
      "mass_native_cosine": -0.2475626200237433,
      "mean_absolute_allocation_error": 0.07356872032263616,
      "mean_mass_loss": 0.601465593052718,
      "mean_signed_allocation_error": 0.0366440626774211,
      "native_gradient_norm": 1.179886218401235,
      "ndcg": 0.027167684853887104,
      "prediction_sha256": "e2741fcb55328eb8b49d03a6649962603bdb5ff7a9fa68d3ff3120a8c096e26c",
      "rate": 0.0003,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "a06b40e88069a2ffadd372d3c64eb901573f7215eb13d4a84368ae9502852c84",
      "condition": "aligned",
      "conditional_gradient_norm": 0.051019883129914886,
      "direction_factor_norm": 0.11625108046686226,
      "epoch": 0,
      "mass_conditional_cosine": -0.18600365224575913,
      "mass_gradient_norm": 3.345084308217863e-08,
      "mass_native_cosine": -0.06513540603173361,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.007542455263453205,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "49337b750d0d0b606c8a2897dfc2e95238af595fb0077b21d7a11495800b26ae",
      "condition": "aligned",
      "conditional_gradient_norm": 0.4528974549498384,
      "direction_factor_norm": 9.545277932984716,
      "epoch": 60,
      "mass_conditional_cosine": -0.7717819208501899,
      "mass_gradient_norm": 0.9292221189807879,
      "mass_native_cosine": -0.006275122186749066,
      "mean_absolute_allocation_error": 0.0916201405182794,
      "mean_mass_loss": 0.6311263416059416,
      "mean_signed_allocation_error": 0.06680445313715343,
      "native_gradient_norm": 0.23257237374040066,
      "ndcg": 0.03599255274693467,
      "prediction_sha256": "fb4a28d5da6f472650843b0bd03d1d3ad67615717d3f3fb496aac2bfb6a5ec4e",
      "rate": 0.0003,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "36171eacf2d34e3ab291a438a34fe2269f951111bf84791d70e48f1f5d561266",
      "condition": "aligned",
      "conditional_gradient_norm": 0.8766956894526747,
      "direction_factor_norm": 11.532806785642626,
      "epoch": 120,
      "mass_conditional_cosine": -0.6628463765220965,
      "mass_gradient_norm": 0.5316473155876746,
      "mass_native_cosine": -0.2674614406541616,
      "mean_absolute_allocation_error": 0.06742899423110593,
      "mean_mass_loss": 0.599722246497206,
      "mean_signed_allocation_error": 0.030128941486606258,
      "native_gradient_norm": 0.5833213968459992,
      "ndcg": 0.03422893071415399,
      "prediction_sha256": "20b1e9c566c5bb4f3c7be83694b3976813fd84043b84ddb9cb22bb1dc08254fe",
      "rate": 0.0003,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "fd52a1908fd78014c37d7b63360866eb984d767620b7c878e879aeebc32f6e56",
      "condition": "aligned",
      "conditional_gradient_norm": 0.9877006843245455,
      "direction_factor_norm": 15.02091751430705,
      "epoch": 180,
      "mass_conditional_cosine": -0.5068452959138042,
      "mass_gradient_norm": 0.45076066137446347,
      "mass_native_cosine": -0.33987122114856144,
      "mean_absolute_allocation_error": 0.06545125357818364,
      "mean_mass_loss": 0.5960840301178734,
      "mean_signed_allocation_error": 0.022571037465332067,
      "native_gradient_norm": 0.8047412597807803,
      "ndcg": 0.03108482313250681,
      "prediction_sha256": "1b80ca8cf67217dfac37607dfbb5f7c534d01b38c877471b6e2ba22fca7c9ad1",
      "rate": 0.0003,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "92300c2bb0bea119ffd6c04a761f730c815af7b00e55a39fa39a9aa9abea8a91",
      "condition": "aligned",
      "conditional_gradient_norm": 1.1971672517642793,
      "direction_factor_norm": 16.54306522915891,
      "epoch": 240,
      "mass_conditional_cosine": 0.16046971216989991,
      "mass_gradient_norm": 0.22382393226164957,
      "mass_native_cosine": 0.2211262438902456,
      "mean_absolute_allocation_error": 0.06842065238773205,
      "mean_mass_loss": 0.596929708668041,
      "mean_signed_allocation_error": -0.007159488576450629,
      "native_gradient_norm": 1.0334286304597,
      "ndcg": 0.02870503442817964,
      "prediction_sha256": "22a84a1e3f6c56f8e84ea9bb73deca38b3784ee60e62d3be36655d63d858614f",
      "rate": 0.0003,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "44ecb145fd8e1ed9b06df95d4c686e69f91aa679294f0d6e25cd13080a9fc8cc",
      "condition": "aligned",
      "conditional_gradient_norm": 0.05609762804733518,
      "direction_factor_norm": 0.12009169493893922,
      "epoch": 0,
      "mass_conditional_cosine": -0.0792258483151997,
      "mass_gradient_norm": 2.8656641085042427e-08,
      "mass_native_cosine": -0.0003366862869491949,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.008417333192154645,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "bbcac03d9602110d0d234c2a137f35529f6afa47ec84b70965bfa6aad2a167cc",
      "condition": "aligned",
      "conditional_gradient_norm": 0.882865416176703,
      "direction_factor_norm": 8.914126685707744,
      "epoch": 60,
      "mass_conditional_cosine": -0.9164161989059681,
      "mass_gradient_norm": 0.5338077555027962,
      "mass_native_cosine": -0.10544786552462686,
      "mean_absolute_allocation_error": 0.0735643003457166,
      "mean_mass_loss": 0.6137264535209533,
      "mean_signed_allocation_error": 0.031030401162272823,
      "native_gradient_norm": 0.22381346824392245,
      "ndcg": 0.03561057078838991,
      "prediction_sha256": "1f85acde84ac49217d630b2779060c8a6d290e861c2be48a00e8364930654f8a",
      "rate": 0.0003,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "075a0f4bd428b3b1ed184863550c34d0c1d11dd68b362c65077aabc4726c5341",
      "condition": "aligned",
      "conditional_gradient_norm": 0.8335270527292584,
      "direction_factor_norm": 13.183526856604109,
      "epoch": 120,
      "mass_conditional_cosine": -0.525379645139742,
      "mass_gradient_norm": 0.7550453093970971,
      "mass_native_cosine": -0.28337528479784924,
      "mean_absolute_allocation_error": 0.07523392958116218,
      "mean_mass_loss": 0.6042725427579116,
      "mean_signed_allocation_error": 0.045384279647640545,
      "native_gradient_norm": 0.6495258908645037,
      "ndcg": 0.03189375816222664,
      "prediction_sha256": "0132673ca14ac56e41adb9eca34e0c9976fbe2acd4f74a4936c041fcefe709f4",
      "rate": 0.0003,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "0c3cf7476a0d730be9813db72eaba3e86043ee2052757c5a7cc4b53b925cf1df",
      "condition": "aligned",
      "conditional_gradient_norm": 1.114390123723745,
      "direction_factor_norm": 16.86662247540054,
      "epoch": 180,
      "mass_conditional_cosine": -0.24771402890809316,
      "mass_gradient_norm": 1.0242022571887606,
      "mass_native_cosine": -0.3458584345339736,
      "mean_absolute_allocation_error": 0.07689719381060262,
      "mean_mass_loss": 0.6048905284997624,
      "mean_signed_allocation_error": 0.05169145931603954,
      "native_gradient_norm": 1.0301734540865692,
      "ndcg": 0.03153343393934343,
      "prediction_sha256": "d35d550e4722563388fa54ad33551975ee67ea4457bafb7de76ac0e3ccdba2ea",
      "rate": 0.0003,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "a83108c4d5d0369ade7d0ef7003ea09a047a4436bc665f6f183cdda009af1a55",
      "condition": "aligned",
      "conditional_gradient_norm": 1.3444478074508686,
      "direction_factor_norm": 17.297575031859854,
      "epoch": 240,
      "mass_conditional_cosine": -0.2554500049626594,
      "mass_gradient_norm": 0.6237645671366184,
      "mass_native_cosine": -0.16673232374023322,
      "mean_absolute_allocation_error": 0.06996217855056948,
      "mean_mass_loss": 0.599824588999325,
      "mean_signed_allocation_error": 0.03076989899686453,
      "native_gradient_norm": 1.2418957079298463,
      "ndcg": 0.027662209639805566,
      "prediction_sha256": "94c52098eedc724f4040ee47e64c39204bfb6e0ed7657a2dc1e3bb1bf3219814",
      "rate": 0.0003,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "d80f312a9ad2536b6c5b989dbfb61ff427a1a6d97c633b23882915ae72b9dde6",
      "condition": "aligned",
      "conditional_gradient_norm": 0.058872110996510595,
      "direction_factor_norm": 0.12847011645597675,
      "epoch": 0,
      "mass_conditional_cosine": -0.2019399715349713,
      "mass_gradient_norm": 3.6290904004840614e-08,
      "mass_native_cosine": 0.04784061202363108,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.009421009206396042,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "e231064c7c5785da3aae5e389042f2839f6a8a7ebb05e4ea3ac035ef59391dba",
      "condition": "aligned",
      "conditional_gradient_norm": 1.023366275710811,
      "direction_factor_norm": 9.190949203595775,
      "epoch": 60,
      "mass_conditional_cosine": -0.7411809127067089,
      "mass_gradient_norm": 0.5794271979657334,
      "mass_native_cosine": -0.08182464392481206,
      "mean_absolute_allocation_error": 0.07870239133407196,
      "mean_mass_loss": 0.6184248973598822,
      "mean_signed_allocation_error": 0.038777921520531014,
      "native_gradient_norm": 0.3070211364401822,
      "ndcg": 0.03524324553347579,
      "prediction_sha256": "cd43f025c0ebaf04316c8c1c996cb15994ae13005864f4c5186c9b698a449057",
      "rate": 0.0003,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "d8ee3dabfc08b836c4bf662109367a87eeedcc535ac3a25fd265bc7c50026d68",
      "condition": "aligned",
      "conditional_gradient_norm": 0.7325851697504087,
      "direction_factor_norm": 13.1347810182736,
      "epoch": 120,
      "mass_conditional_cosine": -0.5509723403980402,
      "mass_gradient_norm": 0.7124786083533134,
      "mass_native_cosine": -0.2529778703352549,
      "mean_absolute_allocation_error": 0.07230729659024582,
      "mean_mass_loss": 0.6028974143716376,
      "mean_signed_allocation_error": 0.042944448051799526,
      "native_gradient_norm": 0.599883481293992,
      "ndcg": 0.033494419409222084,
      "prediction_sha256": "edc15a30684e76421e6ecd8e21f93da82c6c07d889465db1294e9d08a4de4da2",
      "rate": 0.0003,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "5945441ffcb2b0009a121bba932033d4b88f2890ca8cfc4bb1010173105779f8",
      "condition": "aligned",
      "conditional_gradient_norm": 1.1246459489919873,
      "direction_factor_norm": 15.447715602147397,
      "epoch": 180,
      "mass_conditional_cosine": -0.46576863969099985,
      "mass_gradient_norm": 0.6482648355039367,
      "mass_native_cosine": -0.2969950772424276,
      "mean_absolute_allocation_error": 0.06810686363251317,
      "mean_mass_loss": 0.5984403838106517,
      "mean_signed_allocation_error": 0.035723934281242424,
      "native_gradient_norm": 0.9536894779686343,
      "ndcg": 0.030457404287870415,
      "prediction_sha256": "288e9e02579f6a6994d66ece05f1f01793271fc7d685a2090a8512b37ae198ad",
      "rate": 0.0003,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "db3293b37e1f78d0ccddfe320c339c67fd2e46a57bc0bc0a739dbe925b442e8f",
      "condition": "aligned",
      "conditional_gradient_norm": 1.3373842503794156,
      "direction_factor_norm": 16.927829310749782,
      "epoch": 240,
      "mass_conditional_cosine": -0.27815896214993885,
      "mass_gradient_norm": 0.24156779765764447,
      "mass_native_cosine": -0.06670344821820984,
      "mean_absolute_allocation_error": 0.06491333924703516,
      "mean_mass_loss": 0.5953481344639899,
      "mean_signed_allocation_error": 0.006762497101356408,
      "native_gradient_norm": 1.1054494717229466,
      "ndcg": 0.028361632874062157,
      "prediction_sha256": "1fc2c092cb5cd2b550ff4ced96340bb6899e4d28db781cc5b24148dcf37f2c52",
      "rate": 0.0003,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "17b2fe894f337e9db8e19f420e4ef981b6cef856f1cc1a190c5f8130c1cb95af",
      "condition": "aligned",
      "conditional_gradient_norm": 0.05771156587377937,
      "direction_factor_norm": 0.1253483288930294,
      "epoch": 0,
      "mass_conditional_cosine": -0.12116075512379225,
      "mass_gradient_norm": 2.9509836918081775e-08,
      "mass_native_cosine": -0.006965379107325184,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.007271629818918186,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "4144135151a7b038c0db5d862a998ccbc6b78e37c5165992e7a8e2e561384265",
      "condition": "aligned",
      "conditional_gradient_norm": 0.7065454945506252,
      "direction_factor_norm": 8.925961166041859,
      "epoch": 60,
      "mass_conditional_cosine": -0.9184846679009268,
      "mass_gradient_norm": 0.6310887274707189,
      "mass_native_cosine": -0.13622548025942488,
      "mean_absolute_allocation_error": 0.07592281857117024,
      "mean_mass_loss": 0.617970540479419,
      "mean_signed_allocation_error": 0.04017944685827418,
      "native_gradient_norm": 0.2286301225924277,
      "ndcg": 0.03472535146468709,
      "prediction_sha256": "7218eede69f1b5531439b1f64c5de5100238da4fa0318ce171f9817911917dae",
      "rate": 0.0003,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "f445a4b12b4c35f4b36761bea55df99c8c6ced865e2356d81c6127e1a999c239",
      "condition": "aligned",
      "conditional_gradient_norm": 0.9628012297592584,
      "direction_factor_norm": 12.226908213943787,
      "epoch": 120,
      "mass_conditional_cosine": -0.6957792630964539,
      "mass_gradient_norm": 0.40270557295048326,
      "mass_native_cosine": -0.30357041929708584,
      "mean_absolute_allocation_error": 0.063251738041387,
      "mean_mass_loss": 0.5960904896240617,
      "mean_signed_allocation_error": 0.022762989167996656,
      "native_gradient_norm": 0.5720916057122526,
      "ndcg": 0.03276370255164754,
      "prediction_sha256": "e84b170c907da4f6780b4f42ba1e6f694ac85a566ba29e681358349236ae12b8",
      "rate": 0.0003,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "6b99bb8ff3b024cbe8f8c718c5ce4d78855dad199fcb6dfa2cb707545028c4a5",
      "condition": "aligned",
      "conditional_gradient_norm": 1.0756452681404844,
      "direction_factor_norm": 14.387053900115706,
      "epoch": 180,
      "mass_conditional_cosine": -0.323266095811063,
      "mass_gradient_norm": 0.5359318656922881,
      "mass_native_cosine": -0.22090720119104246,
      "mean_absolute_allocation_error": 0.06752787327160839,
      "mean_mass_loss": 0.5979260563962546,
      "mean_signed_allocation_error": 0.028741340870466977,
      "native_gradient_norm": 0.9243776091607656,
      "ndcg": 0.028156082223347017,
      "prediction_sha256": "c76ea014a0115ae20346b5ddfd02312bd16f7e5e9477745c037b5eddb430d8b8",
      "rate": 0.0003,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "47a06ba0a52ef3491bf3fc1aa6e3ded53dff2db0f2aa2d5da62ead00d93ef0f7",
      "condition": "aligned",
      "conditional_gradient_norm": 1.3521327878728628,
      "direction_factor_norm": 15.448364700530655,
      "epoch": 240,
      "mass_conditional_cosine": -0.29885343448036394,
      "mass_gradient_norm": 0.4218380969027824,
      "mass_native_cosine": -0.11506410243477698,
      "mean_absolute_allocation_error": 0.06606826037589043,
      "mean_mass_loss": 0.596539975558377,
      "mean_signed_allocation_error": 0.021429961510458197,
      "native_gradient_norm": 1.1220070312213726,
      "ndcg": 0.027801208170922985,
      "prediction_sha256": "0a3034071a1ce6106d1ac319671fb560a96895d4223fd7a8b167f492acb928f9",
      "rate": 0.0003,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "dd32dd6f5cf056210b261f91e01a73d1bdc306e87265fce671351ca786d72b5b",
      "condition": "aligned",
      "conditional_gradient_norm": 0.04774854184168779,
      "direction_factor_norm": 0.11010521694716445,
      "epoch": 0,
      "mass_conditional_cosine": -0.19098841733089666,
      "mass_gradient_norm": 3.3167870487590494e-08,
      "mass_native_cosine": 0.07211093226490753,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.0075451324879149215,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "228a8b873b68b2d706e83987f5780f8bad7912f3fe897bb6639fb1a9ef0e7675",
      "condition": "aligned",
      "conditional_gradient_norm": 0.9707068231018972,
      "direction_factor_norm": 7.966958962891514,
      "epoch": 60,
      "mass_conditional_cosine": -0.9551566993715017,
      "mass_gradient_norm": 0.44067767087785364,
      "mass_native_cosine": -0.20937567050733819,
      "mean_absolute_allocation_error": 0.06943319852391767,
      "mean_mass_loss": 0.6076576421910522,
      "mean_signed_allocation_error": 0.026868743035216885,
      "native_gradient_norm": 0.20240501949806225,
      "ndcg": 0.03492542748098995,
      "prediction_sha256": "c3ec16eae400cfcfc8b8e8c50c8dd3faa92d52040456432b12898b9a02f88c26",
      "rate": 0.0003,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "989c95ddd797bee22839b8090ecdf82bb263908d76de762742f74f23b0987072",
      "condition": "aligned",
      "conditional_gradient_norm": 0.8506332625979328,
      "direction_factor_norm": 12.565523744090585,
      "epoch": 120,
      "mass_conditional_cosine": -0.5977791455501148,
      "mass_gradient_norm": 0.48225269889370925,
      "mass_native_cosine": -0.3163654263969134,
      "mean_absolute_allocation_error": 0.06773902750119927,
      "mean_mass_loss": 0.5988926569022667,
      "mean_signed_allocation_error": 0.027612576255906,
      "native_gradient_norm": 0.6326186895348487,
      "ndcg": 0.033288629091695464,
      "prediction_sha256": "500394d410ffb4213d9b8216e4e12b9a02a3cfd325aad2baa30ef36c2f7667c1",
      "rate": 0.0003,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "5acd2acaf987b88e8bdfef0ef56dbb130478dc2f119772a9ec414e474e2a5f04",
      "condition": "aligned",
      "conditional_gradient_norm": 1.2020973143890878,
      "direction_factor_norm": 14.938849730146549,
      "epoch": 180,
      "mass_conditional_cosine": 0.10508446623441461,
      "mass_gradient_norm": 0.18034637930279918,
      "mass_native_cosine": 0.28929577669719597,
      "mean_absolute_allocation_error": 0.06469191111304162,
      "mean_mass_loss": 0.5945675031411382,
      "mean_signed_allocation_error": -0.00442714991521671,
      "native_gradient_norm": 0.9564535722032304,
      "ndcg": 0.03183983184718686,
      "prediction_sha256": "54f721c5a7a8f170e7347ad04812ef58ce5e750c6f490658a88d89f583a806f1",
      "rate": 0.0003,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "536570bd0e752d90d6e54637f2971550c5111a3a9b21c7a8c32d673c013db6eb",
      "condition": "aligned",
      "conditional_gradient_norm": 1.3808967718176293,
      "direction_factor_norm": 16.757333549433763,
      "epoch": 240,
      "mass_conditional_cosine": -0.38395513781839924,
      "mass_gradient_norm": 0.422511975984236,
      "mass_native_cosine": -0.2576302251896374,
      "mean_absolute_allocation_error": 0.06716377109373278,
      "mean_mass_loss": 0.5969597166629,
      "mean_signed_allocation_error": 0.019107243191601526,
      "native_gradient_norm": 1.1992260373404084,
      "ndcg": 0.0275618362351296,
      "prediction_sha256": "4322026842b2b5124b41d03830380e656053b3c008142e957f36496712c62847",
      "rate": 0.0003,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "5e33315ee446547c372bd3b47132d514932eedbe7dc49101c501cbd697a3e29f",
      "condition": "aligned",
      "conditional_gradient_norm": 0.050102412614910274,
      "direction_factor_norm": 0.12403982783941264,
      "epoch": 0,
      "mass_conditional_cosine": 0.1412745133020436,
      "mass_gradient_norm": 2.980758304546906e-08,
      "mass_native_cosine": 0.2643478716653216,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.008551144964873025,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "f82e90d27c4a07e11935a0be7811b22e9092c8b68ee89223972ff5fd08c8115d",
      "condition": "aligned",
      "conditional_gradient_norm": 0.7212648098570515,
      "direction_factor_norm": 9.69856721409938,
      "epoch": 60,
      "mass_conditional_cosine": -0.878275058838764,
      "mass_gradient_norm": 0.6564918108258868,
      "mass_native_cosine": -0.13923570988874032,
      "mean_absolute_allocation_error": 0.07741073472031085,
      "mean_mass_loss": 0.6131967453045994,
      "mean_signed_allocation_error": 0.03876423559132022,
      "native_gradient_norm": 0.239252568319272,
      "ndcg": 0.035767459183578244,
      "prediction_sha256": "8151b4c5d3b010001d831db03592e6612a7b3b8eabd927628e533a02d39e7a3c",
      "rate": 0.0003,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "5de76b2b9d23e5fce3a6ad6aed3eeeba74e012f52a9713ba288ef3e3af08e75a",
      "condition": "aligned",
      "conditional_gradient_norm": 0.9704236850454223,
      "direction_factor_norm": 12.04356236070666,
      "epoch": 120,
      "mass_conditional_cosine": -0.705686866166881,
      "mass_gradient_norm": 0.2148312187026831,
      "mass_native_cosine": -0.29700087127031194,
      "mean_absolute_allocation_error": 0.06400091052242267,
      "mean_mass_loss": 0.5957118405485347,
      "mean_signed_allocation_error": 0.003369633962308848,
      "native_gradient_norm": 0.5034134746474112,
      "ndcg": 0.03367602629771096,
      "prediction_sha256": "41583b030d5c85f248d3c1738a1f8fe88d8904b34b5c2ac244ae3f1016afa301",
      "rate": 0.0003,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "194ab48b6611311b4bd86f41dcd635675d4b52f818e245b93d1d1a39399c35db",
      "condition": "aligned",
      "conditional_gradient_norm": 1.0986062470219928,
      "direction_factor_norm": 15.182419715631935,
      "epoch": 180,
      "mass_conditional_cosine": -0.4888272697827533,
      "mass_gradient_norm": 0.5066840203273901,
      "mass_native_cosine": -0.2929735066032926,
      "mean_absolute_allocation_error": 0.06266360030199675,
      "mean_mass_loss": 0.5949616837404333,
      "mean_signed_allocation_error": 0.026217693742744297,
      "native_gradient_norm": 0.9241659460778053,
      "ndcg": 0.030888964170699383,
      "prediction_sha256": "b6ab75665694f7697f4d9ee6538a59e166fe1294385771421559e5e9d54b3392",
      "rate": 0.0003,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "f299993b3504530bc93042f39232a60dcdc721d9b0dac96fa4ac1e774cc03559",
      "condition": "aligned",
      "conditional_gradient_norm": 1.4198216045166083,
      "direction_factor_norm": 17.566034541126434,
      "epoch": 240,
      "mass_conditional_cosine": -0.30276524138252064,
      "mass_gradient_norm": 0.3323899698128075,
      "mass_native_cosine": -0.16356018976324058,
      "mean_absolute_allocation_error": 0.06435463666990655,
      "mean_mass_loss": 0.5956070290796059,
      "mean_signed_allocation_error": 0.01349462435588675,
      "native_gradient_norm": 1.3002327184119786,
      "ndcg": 0.027079305796726013,
      "prediction_sha256": "18531592c7a33b9e45bd989f9225af5bf3308de390bfe3bdd90bc9843ec3965d",
      "rate": 0.0003,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "9714f1b06d4058c6b5c61ba5436a797bde0f14d05f1e92d285abaa418200697e",
      "condition": "aligned",
      "conditional_gradient_norm": 0.047786402700596836,
      "direction_factor_norm": 0.1178701704531202,
      "epoch": 0,
      "mass_conditional_cosine": -0.28979685144911965,
      "mass_gradient_norm": 3.2940463693498625e-08,
      "mass_native_cosine": -0.00462219566052743,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.007912384386760231,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "feaa8777af694279c865e290ee23fc5fc1f153d4335a0412de8bd48e0c17a1df",
      "condition": "aligned",
      "conditional_gradient_norm": 0.784205729840384,
      "direction_factor_norm": 9.594828205675906,
      "epoch": 60,
      "mass_conditional_cosine": -0.8093484710363467,
      "mass_gradient_norm": 0.64043026960197,
      "mass_native_cosine": -0.10703217615004403,
      "mean_absolute_allocation_error": 0.07829792815788894,
      "mean_mass_loss": 0.6186178212780383,
      "mean_signed_allocation_error": 0.03875877835527039,
      "native_gradient_norm": 0.25636810413265465,
      "ndcg": 0.035583908479646605,
      "prediction_sha256": "35ebc2166e56fe651f9747ac045e8d0fa98837a510eedae60e7fda91276e274b",
      "rate": 0.0003,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "74920e72ab44c704b3b9c9f563b332c7629554acf4d0c9abad2bb73e437f05c7",
      "condition": "aligned",
      "conditional_gradient_norm": 0.9974194227081496,
      "direction_factor_norm": 12.437652481927216,
      "epoch": 120,
      "mass_conditional_cosine": -0.7999210725450124,
      "mass_gradient_norm": 0.3743571274775392,
      "mass_native_cosine": -0.39291825870603175,
      "mean_absolute_allocation_error": 0.063189050776714,
      "mean_mass_loss": 0.5963697268993514,
      "mean_signed_allocation_error": 0.020469990072672025,
      "native_gradient_norm": 0.5506504492841522,
      "ndcg": 0.034046665066520626,
      "prediction_sha256": "006ab43b637c6993a4f4b42ccf5b1e6d81696f53a7ed7adb5db5d702e9fa65a0",
      "rate": 0.0003,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "00844461e03eb044e23eef8c302d7c75ecf4a253258a7fcfc8fe8dd550ff1b9a",
      "condition": "aligned",
      "conditional_gradient_norm": 1.1554000430991886,
      "direction_factor_norm": 15.869385791792677,
      "epoch": 180,
      "mass_conditional_cosine": -0.3932573485711364,
      "mass_gradient_norm": 0.5013666114745581,
      "mass_native_cosine": -0.34712188502984237,
      "mean_absolute_allocation_error": 0.06823127162834065,
      "mean_mass_loss": 0.598491222516763,
      "mean_signed_allocation_error": 0.025555632337951186,
      "native_gradient_norm": 0.9548705697757266,
      "ndcg": 0.030586281246755418,
      "prediction_sha256": "00fe575e744fa162dc9ef3567fb8c346092c504a57161545dd879ff21ebd01ed",
      "rate": 0.0003,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "31826f0aa9deb5939388b03ef7df640d3eba7128983dfad0bd0d37c6470cc5ff",
      "condition": "aligned",
      "conditional_gradient_norm": 1.078602911180578,
      "direction_factor_norm": 17.58836902215178,
      "epoch": 240,
      "mass_conditional_cosine": -0.2424393423380118,
      "mass_gradient_norm": 0.8444636915405198,
      "mass_native_cosine": -0.1818430060227305,
      "mean_absolute_allocation_error": 0.07628674415930495,
      "mean_mass_loss": 0.6035528963507063,
      "mean_signed_allocation_error": 0.042951475605765795,
      "native_gradient_norm": 0.9515784422161065,
      "ndcg": 0.028057310255635324,
      "prediction_sha256": "5b8798cdc484c4ad39483e8f62a98454234de3e8ad0de166cfe7f71fd7d06055",
      "rate": 0.0003,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "bdad39bdb609a1282a90d6b5a82d030d375f2dcb213fa1bd4e7345dbb8252424",
      "condition": "aligned",
      "conditional_gradient_norm": 0.049649418738825994,
      "direction_factor_norm": 0.10739618566120747,
      "epoch": 0,
      "mass_conditional_cosine": -0.10272554998984108,
      "mass_gradient_norm": 2.954753244470275e-08,
      "mass_native_cosine": -0.031152992731738327,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.007680769357892035,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0003,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "c4cea501df89f6dacf893c02048158edc9205496d4d93132ea44f00e5233d183",
      "condition": "aligned",
      "conditional_gradient_norm": 0.5659894874878695,
      "direction_factor_norm": 9.470491379823027,
      "epoch": 60,
      "mass_conditional_cosine": -0.8218702248138302,
      "mass_gradient_norm": 0.7061554208674379,
      "mass_native_cosine": -0.08112346567913016,
      "mean_absolute_allocation_error": 0.07805105839152439,
      "mean_mass_loss": 0.6189229922744689,
      "mean_signed_allocation_error": 0.04100122987083897,
      "native_gradient_norm": 0.2471228321625348,
      "ndcg": 0.03465639056132111,
      "prediction_sha256": "81d19be05eb60a269e932426385c456f51e7a9deaecaca07f055a4439f9f84d3",
      "rate": 0.0003,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "56b2dbc57c4ff63769a39e087c6bb36aa4721d0075594818ebb1035c1467dc6e",
      "condition": "aligned",
      "conditional_gradient_norm": 0.7845459198902123,
      "direction_factor_norm": 12.75151546672009,
      "epoch": 120,
      "mass_conditional_cosine": -0.6967734322664497,
      "mass_gradient_norm": 0.3945838564151186,
      "mass_native_cosine": -0.32085326718491197,
      "mean_absolute_allocation_error": 0.06409735947277301,
      "mean_mass_loss": 0.597166066784289,
      "mean_signed_allocation_error": 0.01870770505245444,
      "native_gradient_norm": 0.5735816463319963,
      "ndcg": 0.032561439183624204,
      "prediction_sha256": "cd3873c646596c7dd580a6012139a1417f5031f48ecd1d64baefde9a6a2d4924",
      "rate": 0.0003,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "53ea38c264a1b265cb4fd0f16323a681c740c7730bd0fe27e4ca81014bdb3330",
      "condition": "aligned",
      "conditional_gradient_norm": 1.0374552635882643,
      "direction_factor_norm": 15.9425224428358,
      "epoch": 180,
      "mass_conditional_cosine": -0.330289851329403,
      "mass_gradient_norm": 0.740232032123015,
      "mass_native_cosine": -0.22888795823677724,
      "mean_absolute_allocation_error": 0.07182748252674867,
      "mean_mass_loss": 0.6007575402629156,
      "mean_signed_allocation_error": 0.0401189947023628,
      "native_gradient_norm": 0.8347275378722133,
      "ndcg": 0.030030197170530522,
      "prediction_sha256": "500b6d7b6e0161a346bb18c1b3602f3df8a6678372d8bf0744e7fcf722bde884",
      "rate": 0.0003,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "2b0d092269fe12405f746cc49d2daa732d96d6bcf218fb120762a9320620a008",
      "condition": "aligned",
      "conditional_gradient_norm": 1.1330588411653897,
      "direction_factor_norm": 18.08115230024767,
      "epoch": 240,
      "mass_conditional_cosine": -0.28885467989450686,
      "mass_gradient_norm": 0.7333939659291888,
      "mass_native_cosine": -0.22266209996930003,
      "mean_absolute_allocation_error": 0.07404754676950429,
      "mean_mass_loss": 0.6015801990469558,
      "mean_signed_allocation_error": 0.03428850804948253,
      "native_gradient_norm": 1.0866642860583369,
      "ndcg": 0.026779440059415772,
      "prediction_sha256": "5a3e70190045d020af08d469a5cbac1d16a888f6da0afe7865ff06a9dbc41b15",
      "rate": 0.0003,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "7397bf78086b6d7d3fac89e55b664ab3028fff1572a6bf836c4d27b93b5d6164",
      "condition": "original",
      "conditional_gradient_norm": 0.04776347185537124,
      "direction_factor_norm": 0.12451373983569505,
      "epoch": 0,
      "mass_conditional_cosine": 0.7984635019777128,
      "mass_gradient_norm": 0.08063469040737598,
      "mass_native_cosine": -0.09336605513979573,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.00842942711578937,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "ad7b96fbade7d2cb35fbdce34aab85ed7c4e2aeb2dbceb520f948f78d78e5c50",
      "condition": "original",
      "conditional_gradient_norm": 3.57036667973318,
      "direction_factor_norm": 30.26610760553764,
      "epoch": 60,
      "mass_conditional_cosine": -0.9844147797558068,
      "mass_gradient_norm": 4.059000149214207,
      "mass_native_cosine": -0.3343017490960143,
      "mean_absolute_allocation_error": 0.16835554283814355,
      "mean_mass_loss": 0.6940480205623212,
      "mean_signed_allocation_error": -0.15381911197924322,
      "native_gradient_norm": 2.1137349208058924,
      "ndcg": 0.01909903165857214,
      "prediction_sha256": "e8721a765b3ee5b46a3352c0837b7e0767c6cc1bea69bcc1c6e6e736ebce8a0c",
      "rate": 0.0001,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "ac7597f95590b5c10c2cfdc2a6feb40be0e7173d225f74dfd45917c152b6e17d",
      "condition": "original",
      "conditional_gradient_norm": 2.6066211156212566,
      "direction_factor_norm": 31.44189937131031,
      "epoch": 120,
      "mass_conditional_cosine": -0.9755717598906534,
      "mass_gradient_norm": 3.357718989022148,
      "mass_native_cosine": -0.30377193433420374,
      "mean_absolute_allocation_error": 0.14111919588487923,
      "mean_mass_loss": 0.6617498532400193,
      "mean_signed_allocation_error": -0.12000280459796644,
      "native_gradient_norm": 1.5265895104843408,
      "ndcg": 0.0276960783912556,
      "prediction_sha256": "609f29186496992d90f3d3d67bf0bc0a06b4b84f36d952eb10f979bc50434892",
      "rate": 0.0001,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "8db4dcc2fb6e773b07c88529db3df93e299c944a05f08b0ed66e77969e7e7ad6",
      "condition": "original",
      "conditional_gradient_norm": 2.2957424318772923,
      "direction_factor_norm": 32.923549869810785,
      "epoch": 180,
      "mass_conditional_cosine": -0.9754682920512642,
      "mass_gradient_norm": 2.758961282810373,
      "mass_native_cosine": -0.13393703729103182,
      "mean_absolute_allocation_error": 0.12294458243943338,
      "mean_mass_loss": 0.64064266555322,
      "mean_signed_allocation_error": -0.09663803564713419,
      "native_gradient_norm": 1.6664350538499308,
      "ndcg": 0.02824756996607802,
      "prediction_sha256": "910e3af5cdd71d519d4b6d946cdac071c96e74f1e6d71c4ce54cc8ecc0b74e87",
      "rate": 0.0001,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "a3a0c279745d7e77a725e511505b2cf34584a540152df6c7d5a0fe825b6abdfe",
      "condition": "original",
      "conditional_gradient_norm": 1.996450714354782,
      "direction_factor_norm": 34.08688253446536,
      "epoch": 240,
      "mass_conditional_cosine": -0.9490879276878699,
      "mass_gradient_norm": 1.7921491917346408,
      "mass_native_cosine": -0.015364175310083803,
      "mean_absolute_allocation_error": 0.10416684520024046,
      "mean_mass_loss": 0.6244873209558859,
      "mean_signed_allocation_error": -0.06481601258137637,
      "native_gradient_norm": 1.5850099286014763,
      "ndcg": 0.02891038200785249,
      "prediction_sha256": "523fa9af2eaf76ab6a6ffb915944f1690cbb392c7bafaed99acdd97dc475f691",
      "rate": 0.0001,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "5fc18ca26d5ce334383d9e1bd4f908678ae41b176cb74f875c77bc75791a56fe",
      "condition": "original",
      "conditional_gradient_norm": 0.04527976437096265,
      "direction_factor_norm": 0.11458817846712141,
      "epoch": 0,
      "mass_conditional_cosine": 0.7924920628298004,
      "mass_gradient_norm": 0.07432817478910467,
      "mass_native_cosine": 0.2491440281191983,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.007969505207254566,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "d9a3dba2b1d46ec954f89e51ba9ae836c8fe07c08e3c56fa1e3bdb84f90bbb6b",
      "condition": "original",
      "conditional_gradient_norm": 3.722280610059806,
      "direction_factor_norm": 30.88736173918136,
      "epoch": 60,
      "mass_conditional_cosine": -0.968282892173713,
      "mass_gradient_norm": 3.5643075965434066,
      "mass_native_cosine": -0.33477758219510073,
      "mean_absolute_allocation_error": 0.15533607616885098,
      "mean_mass_loss": 0.6819541622531493,
      "mean_signed_allocation_error": -0.1356899507294706,
      "native_gradient_norm": 2.37981386118315,
      "ndcg": 0.018413892047055895,
      "prediction_sha256": "1f9ec231801701063e3343ad2e67936272aa5090008473c243dc64ce8a41b9f3",
      "rate": 0.0001,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "48df7bde88025dfbe491108863ee6c8b933068450bf10f3e130ad0b771be6f73",
      "condition": "original",
      "conditional_gradient_norm": 2.696836365954954,
      "direction_factor_norm": 32.825340239542776,
      "epoch": 120,
      "mass_conditional_cosine": -0.984385964757582,
      "mass_gradient_norm": 3.619484205145808,
      "mass_native_cosine": -0.2515048203518259,
      "mean_absolute_allocation_error": 0.14369164577805912,
      "mean_mass_loss": 0.6638089165339166,
      "mean_signed_allocation_error": -0.12452763006880799,
      "native_gradient_norm": 1.565151161343053,
      "ndcg": 0.02770248721734519,
      "prediction_sha256": "b46bf0a5eb792d22ccb8ae0bd45bbe3d7e8c497572d793b6f49c714f90cdcafc",
      "rate": 0.0001,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "c2e7b2170e485ed283436e6ab19b0ad19e62f785c4bc7d52168760e0c8dd7388",
      "condition": "original",
      "conditional_gradient_norm": 2.5249285563870183,
      "direction_factor_norm": 34.699243306473036,
      "epoch": 180,
      "mass_conditional_cosine": -0.9724029525035085,
      "mass_gradient_norm": 2.2827675732819515,
      "mass_native_cosine": -0.14285688010815942,
      "mean_absolute_allocation_error": 0.11394401028747654,
      "mean_mass_loss": 0.6359094791406372,
      "mean_signed_allocation_error": -0.08074013347272853,
      "native_gradient_norm": 1.5012996327031685,
      "ndcg": 0.02888725250757213,
      "prediction_sha256": "36793c2e679f49cadf8c155732ef96251378a41f8057d79ddaa6b001e1aba090",
      "rate": 0.0001,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "aafd7adc7346babf5a9c0404f36cd45c1883db03bb9f2374ff83ae083f039ec2",
      "condition": "original",
      "conditional_gradient_norm": 2.057895460709303,
      "direction_factor_norm": 35.40816242634753,
      "epoch": 240,
      "mass_conditional_cosine": -0.871947798242348,
      "mass_gradient_norm": 1.8545122136619236,
      "mass_native_cosine": -0.06797777946816994,
      "mean_absolute_allocation_error": 0.10385921331138287,
      "mean_mass_loss": 0.6234832337822949,
      "mean_signed_allocation_error": -0.06255235788627042,
      "native_gradient_norm": 2.1182976413828882,
      "ndcg": 0.02709127446339878,
      "prediction_sha256": "cfb9acaa8f1e12a63d4b37c0455c7274c2fdd113606aa72c4c42d9ba69ebce7a",
      "rate": 0.0001,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "a06b40e88069a2ffadd372d3c64eb901573f7215eb13d4a84368ae9502852c84",
      "condition": "original",
      "conditional_gradient_norm": 0.05101988255770982,
      "direction_factor_norm": 0.11625108050610648,
      "epoch": 0,
      "mass_conditional_cosine": 0.813570331975152,
      "mass_gradient_norm": 0.07519277186150561,
      "mass_native_cosine": 0.18156336059395528,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.007542455263453205,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "8d9ead235fabe09eb1baa885bbf18f82f9270cf261985535cd8e482341d475bb",
      "condition": "original",
      "conditional_gradient_norm": 3.772112299933929,
      "direction_factor_norm": 31.823802501127123,
      "epoch": 60,
      "mass_conditional_cosine": -0.990265934565212,
      "mass_gradient_norm": 3.338774694534741,
      "mass_native_cosine": -0.39363938899918893,
      "mean_absolute_allocation_error": 0.1496186757319472,
      "mean_mass_loss": 0.6804363242358987,
      "mean_signed_allocation_error": -0.12604717447227654,
      "native_gradient_norm": 1.9744830401977427,
      "ndcg": 0.02094081180105988,
      "prediction_sha256": "a85c5a7333d85eea6babe23dcf49707e5566e62507a9f9ee23403e5a613dfee9",
      "rate": 0.0001,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "deccfc071ced841d2a2abb47e2430f81d1895bf2c6d88de0075a6e1c8576dcdd",
      "condition": "original",
      "conditional_gradient_norm": 3.060970688954272,
      "direction_factor_norm": 33.81849210785172,
      "epoch": 120,
      "mass_conditional_cosine": -0.9260648842211838,
      "mass_gradient_norm": 2.622039706641787,
      "mass_native_cosine": -0.18723300798422246,
      "mean_absolute_allocation_error": 0.12427580472480247,
      "mean_mass_loss": 0.6454959987809045,
      "mean_signed_allocation_error": -0.0925246346665984,
      "native_gradient_norm": 2.5411810866820956,
      "ndcg": 0.023218170482326297,
      "prediction_sha256": "cbce1fe26438fd2aae6dd33c5153cf9ec57438f0d5d5abcb15518bc8fc80bc2e",
      "rate": 0.0001,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "27d497212cc5135356d94e830d78865a7f5d14c11b9cdb293f1207c7db98a206",
      "condition": "original",
      "conditional_gradient_norm": 2.6594431929000972,
      "direction_factor_norm": 34.76242486594985,
      "epoch": 180,
      "mass_conditional_cosine": -0.8935266184445477,
      "mass_gradient_norm": 1.5781203839637663,
      "mass_native_cosine": -0.2669433170132749,
      "mean_absolute_allocation_error": 0.10647090889137342,
      "mean_mass_loss": 0.6318433109066933,
      "mean_signed_allocation_error": -0.05973554038822034,
      "native_gradient_norm": 1.3642878698215173,
      "ndcg": 0.029326866190524544,
      "prediction_sha256": "0c40b661045f346e025fab3d103da91b1c76c566ac92426f235958a8928846c1",
      "rate": 0.0001,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "77342444acafe56768955c32d562ed55d016d662bdcf791e0ed03b04fdaddcc0",
      "condition": "original",
      "conditional_gradient_norm": 2.184304928227104,
      "direction_factor_norm": 35.11589988273069,
      "epoch": 240,
      "mass_conditional_cosine": -0.8515257856785489,
      "mass_gradient_norm": 1.8128931199696865,
      "mass_native_cosine": -0.21207370084185143,
      "mean_absolute_allocation_error": 0.10472269378212337,
      "mean_mass_loss": 0.6258946176829777,
      "mean_signed_allocation_error": -0.061883428770384094,
      "native_gradient_norm": 1.3747073391531681,
      "ndcg": 0.03066327096411302,
      "prediction_sha256": "2d657219717185a1b36f505ac1f243032f90dc57a300f3e9d318675081183480",
      "rate": 0.0001,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "44ecb145fd8e1ed9b06df95d4c686e69f91aa679294f0d6e25cd13080a9fc8cc",
      "condition": "original",
      "conditional_gradient_norm": 0.056097627799077204,
      "direction_factor_norm": 0.12009169537619814,
      "epoch": 0,
      "mass_conditional_cosine": 0.8433950745128299,
      "mass_gradient_norm": 0.07735908858153398,
      "mass_native_cosine": 0.29254136077839177,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.008417333192154645,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "b2ab489881dd4ebf55441fec2a13af14ff830f59f26fd0f7fadd899d7cb8c5a8",
      "condition": "original",
      "conditional_gradient_norm": 3.875338232381104,
      "direction_factor_norm": 31.141324416855376,
      "epoch": 60,
      "mass_conditional_cosine": -0.9872528853381756,
      "mass_gradient_norm": 3.4067831076774957,
      "mass_native_cosine": -0.378331909575328,
      "mean_absolute_allocation_error": 0.15325923308417055,
      "mean_mass_loss": 0.6831074640196891,
      "mean_signed_allocation_error": -0.13171798302933654,
      "native_gradient_norm": 2.065158292674117,
      "ndcg": 0.020414535288207695,
      "prediction_sha256": "30f5c934aee63f504b41828969eb009c3f4748cdd0304304c6f148134bade9f3",
      "rate": 0.0001,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "844c2814cfd720785467d8fafa1065a387b098661b8328e0a4aa22b77aafb87d",
      "condition": "original",
      "conditional_gradient_norm": 2.900194962173896,
      "direction_factor_norm": 32.87444051538639,
      "epoch": 120,
      "mass_conditional_cosine": -0.9836874768310376,
      "mass_gradient_norm": 2.777943785339575,
      "mass_native_cosine": -0.29648394713379367,
      "mean_absolute_allocation_error": 0.12884550671773332,
      "mean_mass_loss": 0.6531048257659692,
      "mean_signed_allocation_error": -0.10004348461812625,
      "native_gradient_norm": 1.7106928574768603,
      "ndcg": 0.026989385598703036,
      "prediction_sha256": "b6d44943e461ac0aa7a55e9988e66cdfffb1cc81fc0500e6283039f1416f6b33",
      "rate": 0.0001,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "10e3e56683a786cb93e82fe7e452caf4515d4d00cbfd25178a151e6536e37bad",
      "condition": "original",
      "conditional_gradient_norm": 2.1559843168410864,
      "direction_factor_norm": 33.95691488109972,
      "epoch": 180,
      "mass_conditional_cosine": -0.9454829939034249,
      "mass_gradient_norm": 3.14951174774073,
      "mass_native_cosine": -0.10508580802339222,
      "mean_absolute_allocation_error": 0.12764543094916117,
      "mean_mass_loss": 0.643629656050339,
      "mean_signed_allocation_error": -0.10326516003995975,
      "native_gradient_norm": 1.8446354264685219,
      "ndcg": 0.02660787507933025,
      "prediction_sha256": "28ba3597f5de8bbc0ff972a2f831b6136b5e6282705e5f2df044d0efbc73f9b2",
      "rate": 0.0001,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "7c7461d23cb931036e527469a2f183dc32fff8faa20d0adc9687b3adf6df5cb8",
      "condition": "original",
      "conditional_gradient_norm": 2.2358263255205126,
      "direction_factor_norm": 36.034434576749845,
      "epoch": 240,
      "mass_conditional_cosine": -0.9337453889348835,
      "mass_gradient_norm": 1.8934579787453383,
      "mass_native_cosine": -0.08796383385295173,
      "mean_absolute_allocation_error": 0.10381769692871627,
      "mean_mass_loss": 0.6242831383576846,
      "mean_signed_allocation_error": -0.06428648738436431,
      "native_gradient_norm": 1.7305748137212258,
      "ndcg": 0.028445102314480098,
      "prediction_sha256": "aec6dd14b271509dafd3d12841f2ab30df51058af1f7fdc19e2356fb33070a8d",
      "rate": 0.0001,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "d80f312a9ad2536b6c5b989dbfb61ff427a1a6d97c633b23882915ae72b9dde6",
      "condition": "original",
      "conditional_gradient_norm": 0.058872109975381885,
      "direction_factor_norm": 0.12847011599677036,
      "epoch": 0,
      "mass_conditional_cosine": 0.8116657776999242,
      "mass_gradient_norm": 0.08303364540173967,
      "mass_native_cosine": 0.4857595710915178,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.009421009206396042,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "af41f4e41856b516cd2084eacb1abdce64f398689d024fc1c0af079ff57ee616",
      "condition": "original",
      "conditional_gradient_norm": 3.673608816772659,
      "direction_factor_norm": 31.12617068712014,
      "epoch": 60,
      "mass_conditional_cosine": -0.993387505384211,
      "mass_gradient_norm": 4.143300284343307,
      "mass_native_cosine": -0.3470858463224157,
      "mean_absolute_allocation_error": 0.16915791159552368,
      "mean_mass_loss": 0.696966999636507,
      "mean_signed_allocation_error": -0.15454353602861828,
      "native_gradient_norm": 1.7996273306448227,
      "ndcg": 0.01952468574190375,
      "prediction_sha256": "88efc09846a15e0b5623da465016538655e357561aa7674dd0d2c5aca6d09d05",
      "rate": 0.0001,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "bf63800f4c5bfc062ccbaf5867c23686d77bff7a09e3fee535cf6c04adb62607",
      "condition": "original",
      "conditional_gradient_norm": 2.933708852475732,
      "direction_factor_norm": 34.041500993934314,
      "epoch": 120,
      "mass_conditional_cosine": -0.9530006507633961,
      "mass_gradient_norm": 3.275993386017611,
      "mass_native_cosine": -0.21513013853528332,
      "mean_absolute_allocation_error": 0.13396706017404186,
      "mean_mass_loss": 0.6534125877421042,
      "mean_signed_allocation_error": -0.11033563443432412,
      "native_gradient_norm": 2.214648653163761,
      "ndcg": 0.02341441940128472,
      "prediction_sha256": "e3f2cd89d459775642fcba2b02ab71bc30c2e5edc933bc645c14714e737c95ad",
      "rate": 0.0001,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "e51bcf0daffb19dba9db1ed01f7709482148a768c0ea0847bf539d0f5edfedcb",
      "condition": "original",
      "conditional_gradient_norm": 2.3339767057977108,
      "direction_factor_norm": 34.815445349410446,
      "epoch": 180,
      "mass_conditional_cosine": -0.956362112693483,
      "mass_gradient_norm": 1.9676258779748368,
      "mass_native_cosine": -0.2281476757026087,
      "mean_absolute_allocation_error": 0.10926638579585404,
      "mean_mass_loss": 0.6323383770306008,
      "mean_signed_allocation_error": -0.06848270970102613,
      "native_gradient_norm": 1.4213733808915763,
      "ndcg": 0.02870209632278058,
      "prediction_sha256": "f18a10b9f06da164e917cc9c21455baa827464b6e018c6b7af9a1eabb16fec1b",
      "rate": 0.0001,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "e80327095b1f3fc96ecd8d8bf2e12074391e4314e115090654c473ed8ad602f5",
      "condition": "original",
      "conditional_gradient_norm": 1.9365855364851716,
      "direction_factor_norm": 34.75597990170991,
      "epoch": 240,
      "mass_conditional_cosine": -0.8511876446607749,
      "mass_gradient_norm": 1.4719877643745252,
      "mass_native_cosine": -0.13471093763178024,
      "mean_absolute_allocation_error": 0.09986729859632922,
      "mean_mass_loss": 0.6212506059495286,
      "mean_signed_allocation_error": -0.050705327027716504,
      "native_gradient_norm": 1.779660098812662,
      "ndcg": 0.028563414162198604,
      "prediction_sha256": "b7bbc75b3478b4250d2645e165798e08273ee5e4a0913c9048fa886e98290218",
      "rate": 0.0001,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "17b2fe894f337e9db8e19f420e4ef981b6cef856f1cc1a190c5f8130c1cb95af",
      "condition": "original",
      "conditional_gradient_norm": 0.057711565586487344,
      "direction_factor_norm": 0.12534832899189402,
      "epoch": 0,
      "mass_conditional_cosine": 0.8503781702297452,
      "mass_gradient_norm": 0.0803180268428427,
      "mass_native_cosine": 0.24173053416108867,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.007271629818918186,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "121636dd535a955ae70f77c3c318e7542f745188fecf42bf09533006f6c020b9",
      "condition": "original",
      "conditional_gradient_norm": 3.792262280186498,
      "direction_factor_norm": 32.81729666591365,
      "epoch": 60,
      "mass_conditional_cosine": -0.9881626632341021,
      "mass_gradient_norm": 3.8082145593886163,
      "mass_native_cosine": -0.4112022694920367,
      "mean_absolute_allocation_error": 0.15603049401767427,
      "mean_mass_loss": 0.6866611733112112,
      "mean_signed_allocation_error": -0.13614592398173686,
      "native_gradient_norm": 1.844447913097939,
      "ndcg": 0.021131319245727056,
      "prediction_sha256": "b1830bb91f69383320fddff9010a62ad85a659a394dee9bb460fff250cebb7dc",
      "rate": 0.0001,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "10851426b57e453f00577a3095c8d9c0e97bf3c212af20d1833a3038739aab4a",
      "condition": "original",
      "conditional_gradient_norm": 3.066349004494549,
      "direction_factor_norm": 34.42060135976744,
      "epoch": 120,
      "mass_conditional_cosine": -0.9893140772141521,
      "mass_gradient_norm": 2.857185956777221,
      "mass_native_cosine": -0.2997530297279806,
      "mean_absolute_allocation_error": 0.12799242276239262,
      "mean_mass_loss": 0.6514514242455145,
      "mean_signed_allocation_error": -0.09897739904432995,
      "native_gradient_norm": 1.7698171188708478,
      "ndcg": 0.026582941895466446,
      "prediction_sha256": "32c12be7b8b5d3bf2b03e47ec059b07f132af21573dcfac5655230cfec5c6173",
      "rate": 0.0001,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "3b902c511e0b08f25cd61c89165d0e622ac07b03ac9888503c20bb270af70d58",
      "condition": "original",
      "conditional_gradient_norm": 2.5980346917579813,
      "direction_factor_norm": 35.50203033860208,
      "epoch": 180,
      "mass_conditional_cosine": -0.9784582353011961,
      "mass_gradient_norm": 2.482258764842123,
      "mass_native_cosine": -0.13727672248500114,
      "mean_absolute_allocation_error": 0.11569924592298937,
      "mean_mass_loss": 0.6356003845922997,
      "mean_signed_allocation_error": -0.0836941093140988,
      "native_gradient_norm": 1.740364469239025,
      "ndcg": 0.02718765822855029,
      "prediction_sha256": "4d76adfa88552cb038e1167d35d5671e2015630c68493f09ecc8e7570795b222",
      "rate": 0.0001,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "4f9895f9ca4be6a6e3399783639876114cdc3828bd7e9e2d63421ea1e022b779",
      "condition": "original",
      "conditional_gradient_norm": 1.8223239094274086,
      "direction_factor_norm": 35.94457748895859,
      "epoch": 240,
      "mass_conditional_cosine": -0.9377626440242534,
      "mass_gradient_norm": 3.293333824284906,
      "mass_native_cosine": 0.053107958122523516,
      "mean_absolute_allocation_error": 0.12334831922022141,
      "mean_mass_loss": 0.6367135871798687,
      "mean_signed_allocation_error": -0.10083090739401203,
      "native_gradient_norm": 1.667474648846885,
      "ndcg": 0.027553163843081034,
      "prediction_sha256": "cc01703e5217a67df9f6ffaf1846c498c8615c71fe88f3bf13ce1fddfc243ec5",
      "rate": 0.0001,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "dd32dd6f5cf056210b261f91e01a73d1bdc306e87265fce671351ca786d72b5b",
      "condition": "original",
      "conditional_gradient_norm": 0.04774854097844633,
      "direction_factor_norm": 0.1101052174667827,
      "epoch": 0,
      "mass_conditional_cosine": 0.7946510488187167,
      "mass_gradient_norm": 0.07129449555604232,
      "mass_native_cosine": 0.1473447405184374,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.0075451324879149215,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "e6c787ab11c69a521c487fb875ee07665f04e1153234824ca38352c6aad6370e",
      "condition": "original",
      "conditional_gradient_norm": 4.117925153751403,
      "direction_factor_norm": 32.90803221626475,
      "epoch": 60,
      "mass_conditional_cosine": -0.993545150553145,
      "mass_gradient_norm": 2.950429228841941,
      "mass_native_cosine": -0.39804176590153123,
      "mean_absolute_allocation_error": 0.14187143468752145,
      "mean_mass_loss": 0.6735776277424288,
      "mean_signed_allocation_error": -0.11403939207357537,
      "native_gradient_norm": 2.248756382783169,
      "ndcg": 0.01865848676124404,
      "prediction_sha256": "6e89e4f4bcc23b2f8fc425c02944f3db647039402ef3537a81fa28ff6c6644eb",
      "rate": 0.0001,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "516b634a73a9af67dd03fec7ec5c26f06a0921f53f4fb5cf0ea6686073d9c43d",
      "condition": "original",
      "conditional_gradient_norm": 3.0272084399436268,
      "direction_factor_norm": 33.95161774295762,
      "epoch": 120,
      "mass_conditional_cosine": -0.9457927706287568,
      "mass_gradient_norm": 2.281371165931018,
      "mass_native_cosine": -0.3997608081884047,
      "mean_absolute_allocation_error": 0.12033009760878458,
      "mean_mass_loss": 0.6483921829754747,
      "mean_signed_allocation_error": -0.08297020262332125,
      "native_gradient_norm": 1.4705188253411017,
      "ndcg": 0.02873837968222329,
      "prediction_sha256": "6c4177af93666bf7c167dd152440686b0e0731f73820da3fc316aa6b5fd26516",
      "rate": 0.0001,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "fbb6c123189ec5e9eb602d5054a3306f904c77a5e1fcfdb6438091f80620e11b",
      "condition": "original",
      "conditional_gradient_norm": 2.038954988398699,
      "direction_factor_norm": 34.580195293620974,
      "epoch": 180,
      "mass_conditional_cosine": -0.9559397102109488,
      "mass_gradient_norm": 3.6979259971933316,
      "mass_native_cosine": -0.08527766955434843,
      "mean_absolute_allocation_error": 0.1362640922740172,
      "mean_mass_loss": 0.6498408325042199,
      "mean_signed_allocation_error": -0.11672052256027035,
      "native_gradient_norm": 1.7502671063835997,
      "ndcg": 0.02756311951711296,
      "prediction_sha256": "551ae97d4b178189e7e5efee17e87c04e9f815fab5d64518d765b11eb14a93f8",
      "rate": 0.0001,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "9dc4db48ccb393adabd20f2e988b637330924e26a1bd6e60d220ca63444f9a2c",
      "condition": "original",
      "conditional_gradient_norm": 2.1421828452577745,
      "direction_factor_norm": 36.31504633150287,
      "epoch": 240,
      "mass_conditional_cosine": -0.9203297121074542,
      "mass_gradient_norm": 2.1649006529967743,
      "mass_native_cosine": -0.09519604256354502,
      "mean_absolute_allocation_error": 0.10803898392369585,
      "mean_mass_loss": 0.6274033166951766,
      "mean_signed_allocation_error": -0.07091242514197899,
      "native_gradient_norm": 1.5138354648258607,
      "ndcg": 0.028746652554007875,
      "prediction_sha256": "d0efb51e6bd8854c97662a73ccdbba3673c80198a32acd477c83ded5dd65f827",
      "rate": 0.0001,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "5e33315ee446547c372bd3b47132d514932eedbe7dc49101c501cbd697a3e29f",
      "condition": "original",
      "conditional_gradient_norm": 0.050102412961060175,
      "direction_factor_norm": 0.12403982737945074,
      "epoch": 0,
      "mass_conditional_cosine": 0.818580728943832,
      "mass_gradient_norm": 0.08026944600805493,
      "mass_native_cosine": 0.4010288585555368,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.008551144964873025,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "7d0934d9e51d18470b038fd503ba0055c553d9295a0c6323b5da1c7534f2c5c3",
      "condition": "original",
      "conditional_gradient_norm": 3.744076279965248,
      "direction_factor_norm": 32.03924868738337,
      "epoch": 60,
      "mass_conditional_cosine": -0.991842732211457,
      "mass_gradient_norm": 3.8510922835706314,
      "mass_native_cosine": -0.33924417960620223,
      "mean_absolute_allocation_error": 0.15928612221890984,
      "mean_mass_loss": 0.6869475447522244,
      "mean_signed_allocation_error": -0.1410781259856728,
      "native_gradient_norm": 1.9965152053588655,
      "ndcg": 0.020602919727852817,
      "prediction_sha256": "8227c35a25ba865f347704d02ed8c3839cc4c3164d02b28faa911061550c66b9",
      "rate": 0.0001,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "60da4fef314938e91d261203557c1d3710fdb5788e459281be5c02de69bd28e8",
      "condition": "original",
      "conditional_gradient_norm": 2.8617113188214587,
      "direction_factor_norm": 33.579855051353896,
      "epoch": 120,
      "mass_conditional_cosine": -0.9676717707599124,
      "mass_gradient_norm": 2.7467578640674217,
      "mass_native_cosine": -0.28032099620593126,
      "mean_absolute_allocation_error": 0.12683065037026078,
      "mean_mass_loss": 0.6505292316483419,
      "mean_signed_allocation_error": -0.09618253130716903,
      "native_gradient_norm": 1.7234665845076242,
      "ndcg": 0.027378299210749506,
      "prediction_sha256": "8c13a1348131f8a8610d00f52bd40e0f6c159afc26293562977125deeec294fc",
      "rate": 0.0001,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "b8f41acb8aa9ae03d8ea0c07cf8845ee9a067c48a5f9de8b41663440c2de0ea8",
      "condition": "original",
      "conditional_gradient_norm": 2.473431595374003,
      "direction_factor_norm": 34.61927068137105,
      "epoch": 180,
      "mass_conditional_cosine": -0.9518619239233009,
      "mass_gradient_norm": 2.1031018801058616,
      "mass_native_cosine": -0.1356487996477697,
      "mean_absolute_allocation_error": 0.11291677894245386,
      "mean_mass_loss": 0.6343817676485575,
      "mean_signed_allocation_error": -0.07476703408146473,
      "native_gradient_norm": 1.5498916596076089,
      "ndcg": 0.028142197157823432,
      "prediction_sha256": "926d97cdaa13e1a07fb527c4771d80f772e7c9a416623b40e0bb7d52561993a6",
      "rate": 0.0001,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "3a6c48e01a8f0a8849f249d0d7c5d5ab087fb99386fa9763dd30a4ced8fe5909",
      "condition": "original",
      "conditional_gradient_norm": 2.0413647282858656,
      "direction_factor_norm": 34.79789393900751,
      "epoch": 240,
      "mass_conditional_cosine": -0.9447144021699573,
      "mass_gradient_norm": 2.513541632879328,
      "mass_native_cosine": -0.029681072458174078,
      "mean_absolute_allocation_error": 0.11407732971038291,
      "mean_mass_loss": 0.6303714789279616,
      "mean_signed_allocation_error": -0.08396644867412273,
      "native_gradient_norm": 1.5096925122570233,
      "ndcg": 0.02806921451301192,
      "prediction_sha256": "f1a6bfe79370420bc013a07eac07603a4bca15f7fc4e871ff311fa446b5555a8",
      "rate": 0.0001,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "9714f1b06d4058c6b5c61ba5436a797bde0f14d05f1e92d285abaa418200697e",
      "condition": "original",
      "conditional_gradient_norm": 0.047786401584001,
      "direction_factor_norm": 0.11787017135010137,
      "epoch": 0,
      "mass_conditional_cosine": 0.8176388746745091,
      "mass_gradient_norm": 0.07631186354546206,
      "mass_native_cosine": 0.09195065822915079,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.007912384386760231,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "b8f8bbc14af21034c7f8a389fedbd4221d81ec505eee676bc39b48eaeae95ffd",
      "condition": "original",
      "conditional_gradient_norm": 4.279043243553814,
      "direction_factor_norm": 34.06053947811513,
      "epoch": 60,
      "mass_conditional_cosine": -0.9923496065760754,
      "mass_gradient_norm": 3.411883471939164,
      "mass_native_cosine": -0.4506568079894233,
      "mean_absolute_allocation_error": 0.14913029340263742,
      "mean_mass_loss": 0.6816640849695118,
      "mean_signed_allocation_error": -0.12474746799797952,
      "native_gradient_norm": 1.8643416642401018,
      "ndcg": 0.022245408505313126,
      "prediction_sha256": "ddfeefb4ca4ffb134769e70d309e12ba63af6835962328b7aa7ac7784622d6b5",
      "rate": 0.0001,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "ab2c85631d0e3c7fbe82019977c1d73cae12dbb3115c94f5ad9f8dc4051c2124",
      "condition": "original",
      "conditional_gradient_norm": 2.9856734337140454,
      "direction_factor_norm": 34.860221738575895,
      "epoch": 120,
      "mass_conditional_cosine": -0.9776016735987657,
      "mass_gradient_norm": 2.6232839752849273,
      "mass_native_cosine": -0.32047996625144304,
      "mean_absolute_allocation_error": 0.12329371486124328,
      "mean_mass_loss": 0.6481689807201636,
      "mean_signed_allocation_error": -0.08938528983785127,
      "native_gradient_norm": 1.809676405078988,
      "ndcg": 0.026471692540874076,
      "prediction_sha256": "aee46f3369a83fc0157419a139206c275242661ce0a5f846812f22765fd46ff1",
      "rate": 0.0001,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "344906bb1d1e78d1fecd3f3bccfe6645a6c3af4faa92c2922b59c2bf5edad414",
      "condition": "original",
      "conditional_gradient_norm": 2.506262369097113,
      "direction_factor_norm": 36.0726939240424,
      "epoch": 180,
      "mass_conditional_cosine": -0.9667748347712041,
      "mass_gradient_norm": 2.77317647384655,
      "mass_native_cosine": -0.09007388012260271,
      "mean_absolute_allocation_error": 0.11938905043077157,
      "mean_mass_loss": 0.6380099789705274,
      "mean_signed_allocation_error": -0.08994308285071732,
      "native_gradient_norm": 1.7661315201455854,
      "ndcg": 0.027920867671588346,
      "prediction_sha256": "60af1d3d31da2966e88c283fbe1806205e42aa99d03e482b2f8f699f5bfc0c2d",
      "rate": 0.0001,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "f28592d736544a0093e0447c6fe9eccd0ade600310188b67fea51f637f7c78c2",
      "condition": "original",
      "conditional_gradient_norm": 2.404248827873759,
      "direction_factor_norm": 37.59128562707588,
      "epoch": 240,
      "mass_conditional_cosine": -0.9668396776698206,
      "mass_gradient_norm": 1.3998670458719358,
      "mass_native_cosine": -0.1154709732780585,
      "mean_absolute_allocation_error": 0.09901079050460629,
      "mean_mass_loss": 0.6210332698828002,
      "mean_signed_allocation_error": -0.05063113346859444,
      "native_gradient_norm": 1.7019253139164194,
      "ndcg": 0.028637235435612064,
      "prediction_sha256": "c84c3228ae29fd768ec0ef181406c248bf9b59a6a4b953238c7ca3df99782805",
      "rate": 0.0001,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "bdad39bdb609a1282a90d6b5a82d030d375f2dcb213fa1bd4e7345dbb8252424",
      "condition": "original",
      "conditional_gradient_norm": 0.04964941841905925,
      "direction_factor_norm": 0.10739618553202622,
      "epoch": 0,
      "mass_conditional_cosine": 0.815119792101644,
      "mass_gradient_norm": 0.06918440071145163,
      "mass_native_cosine": 0.22104296262378123,
      "mean_absolute_allocation_error": 0.6646813039459679,
      "mean_mass_loss": 3.919844169532965,
      "mean_signed_allocation_error": -0.6646813039459679,
      "native_gradient_norm": 0.007680769357892035,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "8a530cbe9466f0ae0004e6e6c4513d45103fcb6b35a15e97a4a2cddb18a94654",
      "condition": "original",
      "conditional_gradient_norm": 3.6107728887496906,
      "direction_factor_norm": 31.30910552513913,
      "epoch": 60,
      "mass_conditional_cosine": -0.973570011769508,
      "mass_gradient_norm": 4.454127817122493,
      "mass_native_cosine": -0.3050529979876061,
      "mean_absolute_allocation_error": 0.17442085586696185,
      "mean_mass_loss": 0.6972445167692226,
      "mean_signed_allocation_error": -0.16134983396485292,
      "native_gradient_norm": 2.203752188863915,
      "ndcg": 0.018720103445482257,
      "prediction_sha256": "58a4f8e7e5aa5088175d94af7622ab2a48b3419bf4c62cedde38668f78fb462e",
      "rate": 0.0001,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "caa222bef6ffba1e53722567930b8d3024dfab83b632596d59da26a1b8417883",
      "condition": "original",
      "conditional_gradient_norm": 2.7178523787668674,
      "direction_factor_norm": 32.67244532570155,
      "epoch": 120,
      "mass_conditional_cosine": -0.9738629860335178,
      "mass_gradient_norm": 3.421354730715118,
      "mass_native_cosine": -0.30425543357703433,
      "mean_absolute_allocation_error": 0.13964697394336645,
      "mean_mass_loss": 0.6602034139648131,
      "mean_signed_allocation_error": -0.11758375302419725,
      "native_gradient_norm": 1.6734741142305436,
      "ndcg": 0.02633107937830555,
      "prediction_sha256": "0e46a89b8adc214d5d6f3f4b317ea30ab801e2c21b0595df9fee88c8287678cf",
      "rate": 0.0001,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "a43995aa64e529b964cfbc55429499cc66eecef23cf030e08cb0a5af2dee74cd",
      "condition": "original",
      "conditional_gradient_norm": 2.6136279748121165,
      "direction_factor_norm": 34.62722598061983,
      "epoch": 180,
      "mass_conditional_cosine": -0.9815858956864191,
      "mass_gradient_norm": 2.011142418056266,
      "mass_native_cosine": -0.1685457660336138,
      "mean_absolute_allocation_error": 0.1110552602069959,
      "mean_mass_loss": 0.632976021202951,
      "mean_signed_allocation_error": -0.07317704308104016,
      "native_gradient_norm": 1.765117666018571,
      "ndcg": 0.027343225327104797,
      "prediction_sha256": "dee825a79f9f41cb6499f2190543d20804f09c815ed2ddc4c2470bc7ac3c699b",
      "rate": 0.0001,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "38f2be12e7b8e8f4828c8127cc1e30dba3fe7cd9d68814cba637820e87ca2f51",
      "condition": "original",
      "conditional_gradient_norm": 2.0061974653433747,
      "direction_factor_norm": 35.37685603671201,
      "epoch": 240,
      "mass_conditional_cosine": -0.9251837544325069,
      "mass_gradient_norm": 1.746476772757038,
      "mass_native_cosine": -0.09068162707679608,
      "mean_absolute_allocation_error": 0.10302740655075461,
      "mean_mass_loss": 0.6231923526489986,
      "mean_signed_allocation_error": -0.059454511198065954,
      "native_gradient_norm": 1.8207281960418111,
      "ndcg": 0.0277354631559098,
      "prediction_sha256": "a719649d5b3f64a52f197fa3a77a211c7841e9a6001bceae39d946f836c9d817",
      "rate": 0.0001,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "7397bf78086b6d7d3fac89e55b664ab3028fff1572a6bf836c4d27b93b5d6164",
      "condition": "aligned",
      "conditional_gradient_norm": 0.04776347216317409,
      "direction_factor_norm": 0.12451374053666224,
      "epoch": 0,
      "mass_conditional_cosine": -0.12213563470273223,
      "mass_gradient_norm": 3.2093661510615645e-08,
      "mass_native_cosine": 0.04372522563671056,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.00842942711578937,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "36900a20f2ca33cfb251f8ba49fdd89b45a5991f6db1c8d9db84e595744b42e5",
      "condition": "aligned",
      "conditional_gradient_norm": 1.4489624781702195,
      "direction_factor_norm": 9.626843987283722,
      "epoch": 60,
      "mass_conditional_cosine": -0.9984183584718709,
      "mass_gradient_norm": 1.01082489461335,
      "mass_native_cosine": -0.2092532476657869,
      "mean_absolute_allocation_error": 0.08757649502734773,
      "mean_mass_loss": 0.6739126009864843,
      "mean_signed_allocation_error": 0.03853676677236141,
      "native_gradient_norm": 0.07661400347703051,
      "ndcg": 0.03504699920583575,
      "prediction_sha256": "442210e6cf730e23f1a5b24ecaac92b9b1c3c066dfbf16b81de6f9b3d67d36eb",
      "rate": 0.0001,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "f9a7fc742844ff01a8a1746a5145c65b1475ef486b1f9364f1adc874aa12d1f6",
      "condition": "aligned",
      "conditional_gradient_norm": 0.8182175148201449,
      "direction_factor_norm": 11.094956209352397,
      "epoch": 120,
      "mass_conditional_cosine": -0.9664131900584904,
      "mass_gradient_norm": 0.9183804935604392,
      "mass_native_cosine": -0.28791104686425273,
      "mean_absolute_allocation_error": 0.08246662460475478,
      "mean_mass_loss": 0.6378859779834001,
      "mean_signed_allocation_error": 0.037987179874289775,
      "native_gradient_norm": 0.17107866043169867,
      "ndcg": 0.03578991409679457,
      "prediction_sha256": "ae26829c64d74b73ebfb2b02703af846de661a366181ed16d0a91334c1d0462a",
      "rate": 0.0001,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "7fcb9c348ce5cd121642153d5916bc8664071a56315a78955e193c30a1ee3429",
      "condition": "aligned",
      "conditional_gradient_norm": 1.1612925772646574,
      "direction_factor_norm": 12.769640989552315,
      "epoch": 180,
      "mass_conditional_cosine": -0.915248397767367,
      "mass_gradient_norm": 0.6340179524350784,
      "mass_native_cosine": -0.34679015806355423,
      "mean_absolute_allocation_error": 0.07093651745527955,
      "mean_mass_loss": 0.6088652923287325,
      "mean_signed_allocation_error": 0.028292704391120634,
      "native_gradient_norm": 0.36415682759856405,
      "ndcg": 0.03573232460520288,
      "prediction_sha256": "7a37bdb3208c7771cef2be0b0feb5d27e0ad9a4db97a1ff2f8c6dd46d6ea0018",
      "rate": 0.0001,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "34d834818299d80b19a8ec11ef2f4cb92adf42ca8ea36689db5a37aa96deea97",
      "condition": "aligned",
      "conditional_gradient_norm": 1.1118503827020239,
      "direction_factor_norm": 14.552646306999476,
      "epoch": 240,
      "mass_conditional_cosine": -0.8792923970103549,
      "mass_gradient_norm": 0.654639996584014,
      "mass_native_cosine": -0.431091365914035,
      "mean_absolute_allocation_error": 0.06665202374367102,
      "mean_mass_loss": 0.6020686764745512,
      "mean_signed_allocation_error": 0.029683794336806422,
      "native_gradient_norm": 0.4882228909242048,
      "ndcg": 0.03520169096121519,
      "prediction_sha256": "b6d8a379429bf990983662646160fe8f0f27635efef87210ebec282555370ef4",
      "rate": 0.0001,
      "seed": 3101
    },
    {
      "checkpoint_sha256": "5fc18ca26d5ce334383d9e1bd4f908678ae41b176cb74f875c77bc75791a56fe",
      "condition": "aligned",
      "conditional_gradient_norm": 0.045279764288098316,
      "direction_factor_norm": 0.11458817849819691,
      "epoch": 0,
      "mass_conditional_cosine": -0.06386058175882477,
      "mass_gradient_norm": 3.075924883690407e-08,
      "mass_native_cosine": 0.21790411017098218,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.007969505207254566,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "3523070c294cceab99a381e41c93c26b469dc1d280b5bd97a7231ac42e864a83",
      "condition": "aligned",
      "conditional_gradient_norm": 1.6879637331091053,
      "direction_factor_norm": 8.617410053579366,
      "epoch": 60,
      "mass_conditional_cosine": -0.9977907987079754,
      "mass_gradient_norm": 0.8251554112690359,
      "mass_native_cosine": -0.14172695464224527,
      "mean_absolute_allocation_error": 0.08167250936178623,
      "mean_mass_loss": 0.6602154717096977,
      "mean_signed_allocation_error": 0.028720913392393226,
      "native_gradient_norm": 0.08665518115306733,
      "ndcg": 0.034724794791835795,
      "prediction_sha256": "d1d0b22ce4756a528a647a3c4c067b451a92993f36b129670e48efcf4dae131b",
      "rate": 0.0001,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "9d09456ffa1a678c91ddd840625bc7ee5798aac76e4e94d4f3c3732db8153875",
      "condition": "aligned",
      "conditional_gradient_norm": 0.8963104478554111,
      "direction_factor_norm": 10.566770484222905,
      "epoch": 120,
      "mass_conditional_cosine": -0.9785548140782355,
      "mass_gradient_norm": 0.7945826449285388,
      "mass_native_cosine": -0.17145219765150677,
      "mean_absolute_allocation_error": 0.07891551735783191,
      "mean_mass_loss": 0.6254744818308541,
      "mean_signed_allocation_error": 0.038316295452722,
      "native_gradient_norm": 0.21307726456847328,
      "ndcg": 0.03522405851500722,
      "prediction_sha256": "261f18f611bcf7ddd706da4bb0ff7d41f2e50cfa9391b57f7d0fe3c7c1ebcd42",
      "rate": 0.0001,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "7924ccb8ada5ffbdbe96877a44bfca73c2ac8c4c75a9ddfa97b7899ad2d0e72c",
      "condition": "aligned",
      "conditional_gradient_norm": 1.1452465596372952,
      "direction_factor_norm": 12.482887423972267,
      "epoch": 180,
      "mass_conditional_cosine": -0.916770274121862,
      "mass_gradient_norm": 0.6334071688358751,
      "mass_native_cosine": -0.3152710402000284,
      "mean_absolute_allocation_error": 0.06849607474828596,
      "mean_mass_loss": 0.6038845106515439,
      "mean_signed_allocation_error": 0.029832186538921175,
      "native_gradient_norm": 0.3467346496268871,
      "ndcg": 0.035642437506220676,
      "prediction_sha256": "31d745d986db3077288a44add448b8bfe319cd02a4152e59a40bc7a1f252dfc0",
      "rate": 0.0001,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "0d5f0f138591ad48b8cd955753bb1e6ff578a03d395995b9627b81593d9d3852",
      "condition": "aligned",
      "conditional_gradient_norm": 1.1340934552441209,
      "direction_factor_norm": 14.934344214153029,
      "epoch": 240,
      "mass_conditional_cosine": -0.87497950953574,
      "mass_gradient_norm": 0.5610635213597984,
      "mass_native_cosine": -0.44682751674183996,
      "mean_absolute_allocation_error": 0.06762451451188832,
      "mean_mass_loss": 0.6002022787185627,
      "mean_signed_allocation_error": 0.0227209100457111,
      "native_gradient_norm": 0.5202001600249301,
      "ndcg": 0.034845860526603385,
      "prediction_sha256": "e44056ff8950fe94cc08f171a59b8042b8c3660e1f7d495143e04c0749a4d56b",
      "rate": 0.0001,
      "seed": 3102
    },
    {
      "checkpoint_sha256": "a06b40e88069a2ffadd372d3c64eb901573f7215eb13d4a84368ae9502852c84",
      "condition": "aligned",
      "conditional_gradient_norm": 0.051019883129914886,
      "direction_factor_norm": 0.11625108046686226,
      "epoch": 0,
      "mass_conditional_cosine": -0.18600365224575913,
      "mass_gradient_norm": 3.345084308217863e-08,
      "mass_native_cosine": -0.06513540603173361,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.007542455263453205,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "eb7b6ae9b8788dda5bb2ac4b6e70f32b87a9e138a09a42fd5e3e807329a86d21",
      "condition": "aligned",
      "conditional_gradient_norm": 1.2144867593881845,
      "direction_factor_norm": 10.255118289607513,
      "epoch": 60,
      "mass_conditional_cosine": -0.9945430879814257,
      "mass_gradient_norm": 1.2349346074046825,
      "mass_native_cosine": -0.028011323249081472,
      "mean_absolute_allocation_error": 0.09407248366922001,
      "mean_mass_loss": 0.6864832928652448,
      "mean_signed_allocation_error": 0.05652252429329365,
      "native_gradient_norm": 0.0774871499766012,
      "ndcg": 0.03496846926397669,
      "prediction_sha256": "6171e42db5b080662a3ffeb0c8088d64541638d423f7aa03bca68c6480a824cc",
      "rate": 0.0001,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "9b6b5ff6120eb77439f2f02ddf8fe4c58a07da22dabccdaa3c8c2f775018ba60",
      "condition": "aligned",
      "conditional_gradient_norm": 0.9179844390637278,
      "direction_factor_norm": 10.62041241926904,
      "epoch": 120,
      "mass_conditional_cosine": -0.9742829645912316,
      "mass_gradient_norm": 0.9550484145433724,
      "mass_native_cosine": -0.16244045031135962,
      "mean_absolute_allocation_error": 0.08373865179598387,
      "mean_mass_loss": 0.6369293633954732,
      "mean_signed_allocation_error": 0.046032154810544505,
      "native_gradient_norm": 0.1867588399149617,
      "ndcg": 0.0356245676077796,
      "prediction_sha256": "60f8b4ce2a6cd8e056e743b3eb615bffdc34a45e07bb5b6f8d5338b42df987aa",
      "rate": 0.0001,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "16563f73be8571ffc12a57cf8f52d3683d77e76d10ea5a72af6487be58271306",
      "condition": "aligned",
      "conditional_gradient_norm": 0.9074347921122095,
      "direction_factor_norm": 12.108356924184188,
      "epoch": 180,
      "mass_conditional_cosine": -0.9486386910136626,
      "mass_gradient_norm": 0.788988569089103,
      "mass_native_cosine": -0.24649084555494952,
      "mean_absolute_allocation_error": 0.07350614266023252,
      "mean_mass_loss": 0.610933370222377,
      "mean_signed_allocation_error": 0.03888443145082079,
      "native_gradient_norm": 0.27840202465651714,
      "ndcg": 0.03619482784821847,
      "prediction_sha256": "f532d9e748c58a53d97c9d02f3499be0b3f93304b8bc4e3cf08bd2a134661a76",
      "rate": 0.0001,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "e3d981ab7e3a49b866de23eab946d5f7fdfdea3b4db71cf8f26c437a034dc3c0",
      "condition": "aligned",
      "conditional_gradient_norm": 0.916027731377306,
      "direction_factor_norm": 14.735998254170351,
      "epoch": 240,
      "mass_conditional_cosine": -0.8962975551995749,
      "mass_gradient_norm": 0.8065800623053379,
      "mass_native_cosine": -0.39005671390492813,
      "mean_absolute_allocation_error": 0.07074877579558339,
      "mean_mass_loss": 0.6044846418398081,
      "mean_signed_allocation_error": 0.03606938254164094,
      "native_gradient_norm": 0.45281177493657593,
      "ndcg": 0.03503598283003717,
      "prediction_sha256": "e6eaef36e307b0eb91720150347a1b95c4b99be15676e66f431fb6a99e9bcbda",
      "rate": 0.0001,
      "seed": 3103
    },
    {
      "checkpoint_sha256": "44ecb145fd8e1ed9b06df95d4c686e69f91aa679294f0d6e25cd13080a9fc8cc",
      "condition": "aligned",
      "conditional_gradient_norm": 0.05609762804733518,
      "direction_factor_norm": 0.12009169493893922,
      "epoch": 0,
      "mass_conditional_cosine": -0.0792258483151997,
      "mass_gradient_norm": 2.8656641085042427e-08,
      "mass_native_cosine": -0.0003366862869491949,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.008417333192154645,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "91cd78f0f0d7738cff6e758dd32efbf409d51eb7d1171083edd95643c078d826",
      "condition": "aligned",
      "conditional_gradient_norm": 1.215661443996136,
      "direction_factor_norm": 10.306251337835368,
      "epoch": 60,
      "mass_conditional_cosine": -0.9882072342799599,
      "mass_gradient_norm": 1.2779850763457574,
      "mass_native_cosine": -0.1281901225355253,
      "mean_absolute_allocation_error": 0.09521642632901614,
      "mean_mass_loss": 0.6869296232111665,
      "mean_signed_allocation_error": 0.06377987459409419,
      "native_gradient_norm": 0.07573883860170674,
      "ndcg": 0.03483803793844235,
      "prediction_sha256": "fe599b4a5fc04579dc212faad6bdc49f4c6cf13ce4b6c4d9db5514cd7ffba29b",
      "rate": 0.0001,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "2201c37af5d8e1b446949b414c90e2293d42a26a8567f9d4fa93c70392525940",
      "condition": "aligned",
      "conditional_gradient_norm": 1.0411693312851364,
      "direction_factor_norm": 10.283250089948195,
      "epoch": 120,
      "mass_conditional_cosine": -0.9669972838186104,
      "mass_gradient_norm": 0.8357551727314907,
      "mass_native_cosine": -0.17724449588680333,
      "mean_absolute_allocation_error": 0.08113360502159905,
      "mean_mass_loss": 0.6315521498614622,
      "mean_signed_allocation_error": 0.04311748685863706,
      "native_gradient_norm": 0.1636488086630227,
      "ndcg": 0.035436429327349354,
      "prediction_sha256": "d17a719ca8382b040236cde4879e66af6bbb5685b1a9a2478038224d7f6cfa73",
      "rate": 0.0001,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "55772e2e99ab88b6cdc07b68fb703cfbe7d070c9a3aef61280a0a6bb9db0f539",
      "condition": "aligned",
      "conditional_gradient_norm": 0.7876683491411045,
      "direction_factor_norm": 12.675430130471629,
      "epoch": 180,
      "mass_conditional_cosine": -0.918153825511252,
      "mass_gradient_norm": 0.7666857450958715,
      "mass_native_cosine": -0.2999189824897439,
      "mean_absolute_allocation_error": 0.07189404160746887,
      "mean_mass_loss": 0.609326146993939,
      "mean_signed_allocation_error": 0.0356523303560943,
      "native_gradient_norm": 0.32361373740282934,
      "ndcg": 0.035665684089258624,
      "prediction_sha256": "e1b8f9f60ddfe8bbe8c0f9a075be7bbe016b4fa7c0fe08752d0e111fe1242a41",
      "rate": 0.0001,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "7b37294814981ef498e3fd6eab23ad38e710ec537ae329ad648d835d75e99d0e",
      "condition": "aligned",
      "conditional_gradient_norm": 1.1212737206706234,
      "direction_factor_norm": 15.18139360790492,
      "epoch": 240,
      "mass_conditional_cosine": -0.7543303021557497,
      "mass_gradient_norm": 0.6347021062498447,
      "mass_native_cosine": -0.29012695611485445,
      "mean_absolute_allocation_error": 0.06875523536995534,
      "mean_mass_loss": 0.602015457320789,
      "mean_signed_allocation_error": 0.028816703794592412,
      "native_gradient_norm": 0.571693678625812,
      "ndcg": 0.03453710278835225,
      "prediction_sha256": "919cee1f759de29942f14561ddec7237b999999acf3c3b37461a7dcd27bbe1d6",
      "rate": 0.0001,
      "seed": 3104
    },
    {
      "checkpoint_sha256": "d80f312a9ad2536b6c5b989dbfb61ff427a1a6d97c633b23882915ae72b9dde6",
      "condition": "aligned",
      "conditional_gradient_norm": 0.058872110996510595,
      "direction_factor_norm": 0.12847011645597675,
      "epoch": 0,
      "mass_conditional_cosine": -0.2019399715349713,
      "mass_gradient_norm": 3.6290904004840614e-08,
      "mass_native_cosine": 0.04784061202363108,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.009421009206396042,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "4e65d328cf5710c2126873e84c9ecc9d3ce92baafd21160d8857257368c0d4ec",
      "condition": "aligned",
      "conditional_gradient_norm": 1.3714377558908648,
      "direction_factor_norm": 9.72906283323667,
      "epoch": 60,
      "mass_conditional_cosine": -0.9973720223900006,
      "mass_gradient_norm": 1.1160929115800449,
      "mass_native_cosine": -0.13853832964575136,
      "mean_absolute_allocation_error": 0.08865613868596149,
      "mean_mass_loss": 0.6790798949238349,
      "mean_signed_allocation_error": 0.04923799786309009,
      "native_gradient_norm": 0.07446196383603335,
      "ndcg": 0.035312410834910206,
      "prediction_sha256": "dd65381c601dce2498f266a8ba2463b360986990c2673d43571a452d118b21e5",
      "rate": 0.0001,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "c08de76ad0367f0bb371b726eb6cd3e6e367b63a4bc539fd0b4915f7031e08ce",
      "condition": "aligned",
      "conditional_gradient_norm": 0.5996209809270139,
      "direction_factor_norm": 10.885264794601225,
      "epoch": 120,
      "mass_conditional_cosine": -0.9549857588751535,
      "mass_gradient_norm": 1.1892626796250503,
      "mass_native_cosine": -0.07585286968937802,
      "mean_absolute_allocation_error": 0.09351110832188039,
      "mean_mass_loss": 0.6505817617881108,
      "mean_signed_allocation_error": 0.06713591761333361,
      "native_gradient_norm": 0.17125504059537258,
      "ndcg": 0.03583428251737744,
      "prediction_sha256": "defe32d46f5913d53b37488686fa9ac6c05bd4a1faf7b60117887073fbf89596",
      "rate": 0.0001,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "76e00f1e4cb0b58d17555cf3b73e12d2631287039ebe2e244fc47c0349e87dec",
      "condition": "aligned",
      "conditional_gradient_norm": 0.9964210205658887,
      "direction_factor_norm": 11.951620739505088,
      "epoch": 180,
      "mass_conditional_cosine": -0.915919965580587,
      "mass_gradient_norm": 0.7308967246366078,
      "mass_native_cosine": -0.25350614486398754,
      "mean_absolute_allocation_error": 0.07271711233455436,
      "mean_mass_loss": 0.6107684973079457,
      "mean_signed_allocation_error": 0.038359126314992775,
      "native_gradient_norm": 0.3329750856300041,
      "ndcg": 0.03500662217030232,
      "prediction_sha256": "339b021a3423c1c87042eaed8255e7e30fe28d9d03c911cdb405a07b53a08cd7",
      "rate": 0.0001,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "9b3e422b2c0b34d5c82bef23a4d30894fde01c60f0853b8e480f8bb23abec2bd",
      "condition": "aligned",
      "conditional_gradient_norm": 1.1672373628020691,
      "direction_factor_norm": 13.89881546849259,
      "epoch": 240,
      "mass_conditional_cosine": -0.8822892376174442,
      "mass_gradient_norm": 0.5913584447986328,
      "mass_native_cosine": -0.3892735400566356,
      "mean_absolute_allocation_error": 0.06495005466153757,
      "mean_mass_loss": 0.599474835448147,
      "mean_signed_allocation_error": 0.028383840023817112,
      "native_gradient_norm": 0.48324310009349003,
      "ndcg": 0.034299752033227764,
      "prediction_sha256": "a9b718a2199fef378d5d34f087b54d557edb6467f0da959d06053ab6f21bf65a",
      "rate": 0.0001,
      "seed": 3105
    },
    {
      "checkpoint_sha256": "17b2fe894f337e9db8e19f420e4ef981b6cef856f1cc1a190c5f8130c1cb95af",
      "condition": "aligned",
      "conditional_gradient_norm": 0.05771156587377937,
      "direction_factor_norm": 0.1253483288930294,
      "epoch": 0,
      "mass_conditional_cosine": -0.12116075512379225,
      "mass_gradient_norm": 2.9509836918081775e-08,
      "mass_native_cosine": -0.006965379107325184,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.007271629818918186,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "ed930dbea06b3711d83429b2530f818d0b126cfd09ba7aca9a20667665e98ac9",
      "condition": "aligned",
      "conditional_gradient_norm": 1.1884981543815336,
      "direction_factor_norm": 10.339836123975546,
      "epoch": 60,
      "mass_conditional_cosine": -0.9945275384043085,
      "mass_gradient_norm": 1.2422360324745967,
      "mass_native_cosine": -0.1389055003469886,
      "mean_absolute_allocation_error": 0.09445912728080857,
      "mean_mass_loss": 0.6865252796554685,
      "mean_signed_allocation_error": 0.059031070231942775,
      "native_gradient_norm": 0.07766974619056842,
      "ndcg": 0.03537157034898105,
      "prediction_sha256": "91357c5270233a187c2bff9cca65a3051885b64050b1987477d01a9317b486dc",
      "rate": 0.0001,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "845c44fdc5dcc6fb385ce5f1dcff77b8f0100e8e6e218cd7165e18cb79737cb9",
      "condition": "aligned",
      "conditional_gradient_norm": 0.8268526324859476,
      "direction_factor_norm": 10.516794491215869,
      "epoch": 120,
      "mass_conditional_cosine": -0.977386853701125,
      "mass_gradient_norm": 0.8785250865361355,
      "mass_native_cosine": -0.21899402528586598,
      "mean_absolute_allocation_error": 0.08167958491347208,
      "mean_mass_loss": 0.6336539583394578,
      "mean_signed_allocation_error": 0.044347717007636726,
      "native_gradient_norm": 0.1880928224922734,
      "ndcg": 0.03550646875632979,
      "prediction_sha256": "a7c0c9ebafcf0fe6b6c5c4e956f7336bfb3061469fb2a061259ebced0fa44175",
      "rate": 0.0001,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "8a70bd5ac6c233529a10b7f30fb192ffdd30df763b415852a4a19631d833db5b",
      "condition": "aligned",
      "conditional_gradient_norm": 1.0847184979193836,
      "direction_factor_norm": 12.515835204251113,
      "epoch": 180,
      "mass_conditional_cosine": -0.9117954517094699,
      "mass_gradient_norm": 0.5835715998296845,
      "mass_native_cosine": -0.2693292962756655,
      "mean_absolute_allocation_error": 0.07010846902076337,
      "mean_mass_loss": 0.6065621386504391,
      "mean_signed_allocation_error": 0.02453198960747753,
      "native_gradient_norm": 0.36519610711570505,
      "ndcg": 0.03520434141335194,
      "prediction_sha256": "f39596a07550e7b97654b45bdadc8c6e82a5eb50d0b803a216fd1693ddbecdfc",
      "rate": 0.0001,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "79b788d92e00faf5ff7d8185b1b44725572a22c82ebd7aee4e407254c3ee275a",
      "condition": "aligned",
      "conditional_gradient_norm": 1.16362283941096,
      "direction_factor_norm": 14.002414485652405,
      "epoch": 240,
      "mass_conditional_cosine": -0.8617766699620628,
      "mass_gradient_norm": 0.6462573280308758,
      "mass_native_cosine": -0.40996405675388886,
      "mean_absolute_allocation_error": 0.06807457507310821,
      "mean_mass_loss": 0.6010834438818007,
      "mean_signed_allocation_error": 0.03274436294565234,
      "native_gradient_norm": 0.45415361691070666,
      "ndcg": 0.0340197467399051,
      "prediction_sha256": "332097362ed1677a637825756ea6dc881adea921df9d99e30b1c8dad87f78cc9",
      "rate": 0.0001,
      "seed": 3106
    },
    {
      "checkpoint_sha256": "dd32dd6f5cf056210b261f91e01a73d1bdc306e87265fce671351ca786d72b5b",
      "condition": "aligned",
      "conditional_gradient_norm": 0.04774854184168779,
      "direction_factor_norm": 0.11010521694716445,
      "epoch": 0,
      "mass_conditional_cosine": -0.19098841733089666,
      "mass_gradient_norm": 3.3167870487590494e-08,
      "mass_native_cosine": 0.07211093226490753,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.0075451324879149215,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "7fbcbbc5b2563de8e25451b786585121e68e79ac51b343b21fb5e171dc4e603c",
      "condition": "aligned",
      "conditional_gradient_norm": 1.558963004420457,
      "direction_factor_norm": 9.356798390728313,
      "epoch": 60,
      "mass_conditional_cosine": -0.9909846531423866,
      "mass_gradient_norm": 1.0265398867462956,
      "mass_native_cosine": -0.1427065762082101,
      "mean_absolute_allocation_error": 0.08732890454756125,
      "mean_mass_loss": 0.6729318709087881,
      "mean_signed_allocation_error": 0.045455442771301556,
      "native_gradient_norm": 0.07362120822144773,
      "ndcg": 0.035392089707394145,
      "prediction_sha256": "4662f422938d174555ada74671367c21cd42f8df3373574341f154b6dcc22796",
      "rate": 0.0001,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "b78b820823102b8ec8f6ad54fea08e51c984df841e5fae05e4ee975e47162767",
      "condition": "aligned",
      "conditional_gradient_norm": 1.209377363016003,
      "direction_factor_norm": 9.747480932526212,
      "epoch": 120,
      "mass_conditional_cosine": -0.9741098913632983,
      "mass_gradient_norm": 0.7001956003357284,
      "mass_native_cosine": -0.21482968188756965,
      "mean_absolute_allocation_error": 0.07717315348460407,
      "mean_mass_loss": 0.6263067868108023,
      "mean_signed_allocation_error": 0.03501057722008539,
      "native_gradient_norm": 0.19121119497305175,
      "ndcg": 0.03553599119493196,
      "prediction_sha256": "119021f2b618518fde689be99ccba542f1a48be3b8e550133450e0542fadd2e7",
      "rate": 0.0001,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "02978eea3e3767a1303757fb71be4a9a5ed3c281ad0e1d342df946a00336d244",
      "condition": "aligned",
      "conditional_gradient_norm": 0.9926741643807039,
      "direction_factor_norm": 11.909490390862054,
      "epoch": 180,
      "mass_conditional_cosine": -0.8908830881221865,
      "mass_gradient_norm": 0.7346235349992062,
      "mass_native_cosine": -0.2451441497406411,
      "mean_absolute_allocation_error": 0.07179146569587849,
      "mean_mass_loss": 0.6093236110396578,
      "mean_signed_allocation_error": 0.03789154000699464,
      "native_gradient_norm": 0.38054341241198425,
      "ndcg": 0.035710763625315736,
      "prediction_sha256": "00636fc974a4c962548b5218813bc57a292017912b9edc1e5809115d6bb54329",
      "rate": 0.0001,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "89e06f6dd666b797346061b95eb979bc329261f73a5a2330c1de5e4d674d8aec",
      "condition": "aligned",
      "conditional_gradient_norm": 1.0590487818743208,
      "direction_factor_norm": 13.69397376320111,
      "epoch": 240,
      "mass_conditional_cosine": -0.90205876121488,
      "mass_gradient_norm": 0.6089959153976264,
      "mass_native_cosine": -0.4460438319007944,
      "mean_absolute_allocation_error": 0.06693619656017039,
      "mean_mass_loss": 0.6016013216321916,
      "mean_signed_allocation_error": 0.028766858536608726,
      "native_gradient_norm": 0.46591314975913,
      "ndcg": 0.03419598517029106,
      "prediction_sha256": "007f97d953c548f59650bd6aff182a8d420fd118a6c05c1e011b8499a795d223",
      "rate": 0.0001,
      "seed": 3107
    },
    {
      "checkpoint_sha256": "5e33315ee446547c372bd3b47132d514932eedbe7dc49101c501cbd697a3e29f",
      "condition": "aligned",
      "conditional_gradient_norm": 0.050102412614910274,
      "direction_factor_norm": 0.12403982783941264,
      "epoch": 0,
      "mass_conditional_cosine": 0.1412745133020436,
      "mass_gradient_norm": 2.980758304546906e-08,
      "mass_native_cosine": 0.2643478716653216,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.008551144964873025,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "db495ee44bfb03ae7075d24f2f087b288b2b93964d0275eb7af5a5a7772b3199",
      "condition": "aligned",
      "conditional_gradient_norm": 1.0940311756187728,
      "direction_factor_norm": 10.697580276819924,
      "epoch": 60,
      "mass_conditional_cosine": -0.9944743953645735,
      "mass_gradient_norm": 1.327521531215063,
      "mass_native_cosine": -0.24964113304897695,
      "mean_absolute_allocation_error": 0.09706900403132517,
      "mean_mass_loss": 0.6895230599203316,
      "mean_signed_allocation_error": 0.06386511585263109,
      "native_gradient_norm": 0.07288080153665917,
      "ndcg": 0.03510739498598824,
      "prediction_sha256": "a056a3ee3ae18eef014caa156df44f92c7a11ef07e5eadee58cea62cb2fb02a3",
      "rate": 0.0001,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "3cb622ed3df289067dfd631e1ddcd7a0f894018913b909ac2c96b4b8112d37fc",
      "condition": "aligned",
      "conditional_gradient_norm": 1.3842642679008335,
      "direction_factor_norm": 9.989297513585642,
      "epoch": 120,
      "mass_conditional_cosine": -0.9733371013853188,
      "mass_gradient_norm": 0.6259586534968544,
      "mass_native_cosine": -0.26377446691028167,
      "mean_absolute_allocation_error": 0.07601123964124878,
      "mean_mass_loss": 0.6257077991943742,
      "mean_signed_allocation_error": 0.024773808922203933,
      "native_gradient_norm": 0.1864939902270004,
      "ndcg": 0.035158477570721665,
      "prediction_sha256": "f86b95ee04534d7bac793a26425f89510fd5414b852107fc454a2e14e09fba62",
      "rate": 0.0001,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "a42852cbb9cdd9c8bf6297e04918e14abc328216448ddf6368bde3101e3dcea3",
      "condition": "aligned",
      "conditional_gradient_norm": 0.9245531187116047,
      "direction_factor_norm": 12.72278271306974,
      "epoch": 180,
      "mass_conditional_cosine": -0.909479854725964,
      "mass_gradient_norm": 0.8097726734166059,
      "mass_native_cosine": -0.3196458070706809,
      "mean_absolute_allocation_error": 0.07335892094456319,
      "mean_mass_loss": 0.609757627652857,
      "mean_signed_allocation_error": 0.04097408349703158,
      "native_gradient_norm": 0.33777290246141034,
      "ndcg": 0.035210929035000206,
      "prediction_sha256": "46e1b55ac59ac78ed2074b84455d8243b14487b187173d7b5b8e3e0bdca510ed",
      "rate": 0.0001,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "682cdff1d129281985bd4bdf654c281db55da52d685410594a514dc593107d23",
      "condition": "aligned",
      "conditional_gradient_norm": 0.9216362936954694,
      "direction_factor_norm": 15.232021072330676,
      "epoch": 240,
      "mass_conditional_cosine": -0.7998759454180921,
      "mass_gradient_norm": 0.7820654557600712,
      "mass_native_cosine": -0.3915836612307136,
      "mean_absolute_allocation_error": 0.0701660522288684,
      "mean_mass_loss": 0.6031402104623865,
      "mean_signed_allocation_error": 0.036224744879889165,
      "native_gradient_norm": 0.5346668834679894,
      "ndcg": 0.03371771316256959,
      "prediction_sha256": "df2fb05205470f587d76164160e108bfde29d630a432896fe96009b90a37f31f",
      "rate": 0.0001,
      "seed": 3108
    },
    {
      "checkpoint_sha256": "9714f1b06d4058c6b5c61ba5436a797bde0f14d05f1e92d285abaa418200697e",
      "condition": "aligned",
      "conditional_gradient_norm": 0.047786402700596836,
      "direction_factor_norm": 0.1178701704531202,
      "epoch": 0,
      "mass_conditional_cosine": -0.28979685144911965,
      "mass_gradient_norm": 3.2940463693498625e-08,
      "mass_native_cosine": -0.00462219566052743,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.007912384386760231,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "b59587a24bc787ca977668c43dd2168e4b13952c1b626337a39692e6a35a2f44",
      "condition": "aligned",
      "conditional_gradient_norm": 1.494465205016885,
      "direction_factor_norm": 9.678955905501198,
      "epoch": 60,
      "mass_conditional_cosine": -0.9912890206639059,
      "mass_gradient_norm": 1.0910253362163287,
      "mass_native_cosine": -0.1677096427245207,
      "mean_absolute_allocation_error": 0.08807676763286333,
      "mean_mass_loss": 0.6767304672571363,
      "mean_signed_allocation_error": 0.04912035186375222,
      "native_gradient_norm": 0.08570232498450386,
      "ndcg": 0.03501249941324461,
      "prediction_sha256": "1e71aea0383b8e65d63c7464961a7b7045e4dcc3c28ec1b0d7a1c9e8611a1c6e",
      "rate": 0.0001,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "f317991d17ff7d1ce2eab172dece2c8bc10f232629eef5ca400b3971de2aafa2",
      "condition": "aligned",
      "conditional_gradient_norm": 1.0263619405034565,
      "direction_factor_norm": 10.778431762442336,
      "epoch": 120,
      "mass_conditional_cosine": -0.9775065368488479,
      "mass_gradient_norm": 0.8502007191256303,
      "mass_native_cosine": -0.20329042161686536,
      "mean_absolute_allocation_error": 0.08127200562365566,
      "mean_mass_loss": 0.6326969035481463,
      "mean_signed_allocation_error": 0.04101686097866093,
      "native_gradient_norm": 0.1796928416337213,
      "ndcg": 0.035551652625394024,
      "prediction_sha256": "bbf8e10c065c657c9a954c15027def6c736a9c43928fbface59adf70b0a5750c",
      "rate": 0.0001,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "981013d0202622f0ed474761cc3e08611b6bef402fbadd4d8fd65f5c4049c962",
      "condition": "aligned",
      "conditional_gradient_norm": 0.6738389146790872,
      "direction_factor_norm": 13.119907738672351,
      "epoch": 180,
      "mass_conditional_cosine": -0.9064286776464053,
      "mass_gradient_norm": 0.9724314784728934,
      "mass_native_cosine": -0.244231138752177,
      "mean_absolute_allocation_error": 0.07960883529629592,
      "mean_mass_loss": 0.6156377831235057,
      "mean_signed_allocation_error": 0.049769827249693845,
      "native_gradient_norm": 0.3014737681336396,
      "ndcg": 0.0348428445509671,
      "prediction_sha256": "0815a8bfbeda0c66023355817963afde0a4282102c77df14ac16ce5cfd1a9260",
      "rate": 0.0001,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "b3efacbb0e05493231802dc6c06e00f6193e55e8be3fd90b3954ff1f60fa35b2",
      "condition": "aligned",
      "conditional_gradient_norm": 0.9755094191417756,
      "direction_factor_norm": 14.795948248624661,
      "epoch": 240,
      "mass_conditional_cosine": -0.8673963106067515,
      "mass_gradient_norm": 0.8146978170106798,
      "mass_native_cosine": -0.3989943873962251,
      "mean_absolute_allocation_error": 0.07087268751592388,
      "mean_mass_loss": 0.6043186684169153,
      "mean_signed_allocation_error": 0.03838737663635081,
      "native_gradient_norm": 0.5048574662997503,
      "ndcg": 0.034665165971220914,
      "prediction_sha256": "3ae1ca7c744aac1e39824755331732211d200212a154aec6afcbd46db0fbfd0d",
      "rate": 0.0001,
      "seed": 3109
    },
    {
      "checkpoint_sha256": "bdad39bdb609a1282a90d6b5a82d030d375f2dcb213fa1bd4e7345dbb8252424",
      "condition": "aligned",
      "conditional_gradient_norm": 0.049649418738825994,
      "direction_factor_norm": 0.10739618566120747,
      "epoch": 0,
      "mass_conditional_cosine": -0.10272554998984108,
      "mass_gradient_norm": 2.954753244470275e-08,
      "mass_native_cosine": -0.031152992731738327,
      "mean_absolute_allocation_error": 4.9792026867871e-08,
      "mean_mass_loss": 0.5765472727907456,
      "mean_signed_allocation_error": -6.5604359724559755e-09,
      "native_gradient_norm": 0.007680769357892035,
      "ndcg": 0.033032866354209586,
      "prediction_sha256": "8a85f401f31a5aa767f7236faa71a4e4ca0bc686b7ab77ca3a63a325a5740bba",
      "rate": 0.0001,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "f2d7fc9c6620826384e01e93c01fd0336657baa14a129e49b089667a2e85ef5b",
      "condition": "aligned",
      "conditional_gradient_norm": 1.1219052976867694,
      "direction_factor_norm": 10.388587250805195,
      "epoch": 60,
      "mass_conditional_cosine": -0.9963150744642782,
      "mass_gradient_norm": 1.2617898086313695,
      "mass_native_cosine": -0.09739405155260349,
      "mean_absolute_allocation_error": 0.09331713293966136,
      "mean_mass_loss": 0.6862761723879326,
      "mean_signed_allocation_error": 0.058511780062675774,
      "native_gradient_norm": 0.08001516439053892,
      "ndcg": 0.034490639437385465,
      "prediction_sha256": "aa1c245b5f8babf7a516a07540b9d8908a100f6eda2f51002513425624ed1c30",
      "rate": 0.0001,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "ba6fb526820b15712bb2a73765928aecf717be20d345c1170c60c1a52556dd83",
      "condition": "aligned",
      "conditional_gradient_norm": 0.6788654630263246,
      "direction_factor_norm": 11.139530155757345,
      "epoch": 120,
      "mass_conditional_cosine": -0.9566035573506396,
      "mass_gradient_norm": 1.039072397603833,
      "mass_native_cosine": -0.1104187797733799,
      "mean_absolute_allocation_error": 0.08640733965888373,
      "mean_mass_loss": 0.6395310754497883,
      "mean_signed_allocation_error": 0.05379178330381674,
      "native_gradient_norm": 0.19148096362180367,
      "ndcg": 0.035172849812250766,
      "prediction_sha256": "c23a66814eae06f2d8b2ceca13cbf3bf6bbe892e1fd73ba348635fdddc1ea814",
      "rate": 0.0001,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "812756eff65d0b13dfd656adb9990c1f9bb368814fffd53645ddeda08aed6913",
      "condition": "aligned",
      "conditional_gradient_norm": 0.8005289870774148,
      "direction_factor_norm": 13.405932148250512,
      "epoch": 180,
      "mass_conditional_cosine": -0.8724603725102503,
      "mass_gradient_norm": 0.9285722348518671,
      "mass_native_cosine": -0.26329870422619656,
      "mean_absolute_allocation_error": 0.07805988937382713,
      "mean_mass_loss": 0.6149063014655174,
      "mean_signed_allocation_error": 0.04719040482797082,
      "native_gradient_norm": 0.3709129009607289,
      "ndcg": 0.0346515328361105,
      "prediction_sha256": "0dc3ebb9ea9fe1be562efc163aea366e9123bf30ca4e9f72a8d74f1b93a29797",
      "rate": 0.0001,
      "seed": 3110
    },
    {
      "checkpoint_sha256": "b320453ac9d7194e60b015db5d096944464ba64b58422d835677f0726466c27c",
      "condition": "aligned",
      "conditional_gradient_norm": 1.0229662113205862,
      "direction_factor_norm": 15.446856780899619,
      "epoch": 240,
      "mass_conditional_cosine": -0.8397754635062505,
      "mass_gradient_norm": 0.8902499976026816,
      "mass_native_cosine": -0.407517411251182,
      "mean_absolute_allocation_error": 0.07196584111210992,
      "mean_mass_loss": 0.6049921532789716,
      "mean_signed_allocation_error": 0.04274242011758368,
      "native_gradient_norm": 0.5010331277157385,
      "ndcg": 0.03376480896361883,
      "prediction_sha256": "c99f83f9093e2d8c58b954129c6c62859c54100d7cfb510011173b0be97eac1f",
      "rate": 0.0001,
      "seed": 3110
    }
  ],
  "summary": {
    "by_rate": {
      "0.0001": {
        "epoch_means": [
          {
            "absolute_error_original_minus_aligned": 0.6646812541539411,
            "absolute_ndcg_gap": 0.0,
            "aligned_mass_native_cosine": 0.05377160919432792,
            "direction_factor_norm_original_minus_aligned": 2.1157493812484775e-11,
            "epoch": 0,
            "mass_gradient_norm_original_minus_aligned": 0.07679262874805284,
            "ndcg_original_minus_aligned": 0.0,
            "original_mass_native_cosine": 0.22187400195312623
          },
          {
            "absolute_error_original_minus_aligned": 0.06690216501067894,
            "absolute_ndcg_gap": 0.015051371170557565,
            "aligned_mass_native_cosine": -0.14420768816196902,
            "direction_factor_norm_original_minus_aligned": 21.938254507326487,
            "epoch": 60,
            "mass_gradient_norm_original_minus_aligned": 2.5573807696679483,
            "ndcg_original_minus_aligned": -0.015051371170557565,
            "original_mass_native_cosine": -0.3692334497164847
          },
          {
            "absolute_error_original_minus_aligned": 0.04876842424016494,
            "absolute_ndcg_gap": 0.00903117582254027,
            "aligned_mass_native_cosine": -0.1886208435877263,
            "direction_factor_norm_original_minus_aligned": 22.886422559346073,
            "epoch": 120,
            "mass_gradient_norm_original_minus_aligned": 2.0796151902455557,
            "ndcg_original_minus_aligned": -0.00903117582254027,
            "original_mass_native_cosine": -0.2858694082290123
          },
          {
            "absolute_error_original_minus_aligned": 0.044511827700337715,
            "absolute_ndcg_gap": 0.007393357971148311,
            "aligned_mass_native_cosine": -0.2803626267237625,
            "direction_factor_norm_original_minus_aligned": 22.089711008820892,
            "epoch": 180,
            "mass_gradient_norm_original_minus_aligned": 1.7221624718152995,
            "ndcg_original_minus_aligned": -0.007393357971148311,
            "original_mass_native_cosine": -0.14937935559818027
          },
          {
            "absolute_error_original_minus_aligned": 0.03771906211556368,
            "absolute_ndcg_gap": 0.005986863573337557,
            "aligned_mass_native_cosine": -0.4001479441265097,
            "direction_factor_norm_original_minus_aligned": 20.89526065428314,
            "epoch": 240,
            "mass_gradient_norm_original_minus_aligned": 1.2952509552176532,
            "ndcg_original_minus_aligned": -0.005986863573337557,
            "original_mass_native_cosine": -0.07960121843588872
          }
        ],
        "n_seed_checkpoint_pairs": 50,
        "post_update_epoch_mean_spearman_gap_vs_allocation_error_difference": 1.0,
        "post_update_epoch_mean_spearman_gap_vs_gradient_norm_difference": 1.0,
        "post_update_spearman_absolute_gap_vs_allocation_error_difference": 0.7407129455909944,
        "post_update_spearman_absolute_gap_vs_gradient_norm_difference": 0.726078799249531,
        "spearman_absolute_gap_vs_allocation_error_difference": -0.10309723889555823,
        "spearman_absolute_gap_vs_gradient_norm_difference": 0.8528691476590635
      },
      "0.0003": {
        "epoch_means": [
          {
            "absolute_error_original_minus_aligned": 0.6646812541539411,
            "absolute_ndcg_gap": 0.0,
            "aligned_mass_native_cosine": 0.05377160919432792,
            "direction_factor_norm_original_minus_aligned": 2.1157493812484775e-11,
            "epoch": 0,
            "mass_gradient_norm_original_minus_aligned": 0.07679262874805284,
            "ndcg_original_minus_aligned": 0.0,
            "original_mass_native_cosine": 0.22187400195312623
          },
          {
            "absolute_error_original_minus_aligned": 0.051245514387320334,
            "absolute_ndcg_gap": 0.009585871211838196,
            "aligned_mass_native_cosine": -0.12907492500847256,
            "direction_factor_norm_original_minus_aligned": 20.599911318228145,
            "epoch": 60,
            "mass_gradient_norm_original_minus_aligned": 1.9200325151478332,
            "ndcg_original_minus_aligned": -0.009585871211838196,
            "original_mass_native_cosine": -0.2114238057458948
          },
          {
            "absolute_error_original_minus_aligned": 0.033311306746187694,
            "absolute_ndcg_gap": 0.0050827366817404705,
            "aligned_mass_native_cosine": -0.31354598123571986,
            "direction_factor_norm_original_minus_aligned": 15.557391363780216,
            "epoch": 120,
            "mass_gradient_norm_original_minus_aligned": 0.9378139033792836,
            "ndcg_original_minus_aligned": -0.0050827366817404705,
            "original_mass_native_cosine": -0.029574363229010497
          },
          {
            "absolute_error_original_minus_aligned": 0.01833922857773195,
            "absolute_ndcg_gap": 0.002920367823858196,
            "aligned_mass_native_cosine": -0.2358662114274971,
            "direction_factor_norm_original_minus_aligned": 11.869506987983447,
            "epoch": 180,
            "mass_gradient_norm_original_minus_aligned": 0.07638387826250673,
            "ndcg_original_minus_aligned": -0.002920367823858196,
            "original_mass_native_cosine": -0.01887491379148299
          },
          {
            "absolute_error_original_minus_aligned": 0.012507991111925238,
            "absolute_ndcg_gap": 0.001313251122342209,
            "aligned_mass_native_cosine": -0.09229117102659626,
            "direction_factor_norm_original_minus_aligned": 9.85675814700845,
            "epoch": 240,
            "mass_gradient_norm_original_minus_aligned": -0.049253866470174434,
            "ndcg_original_minus_aligned": -0.001129230216273151,
            "original_mass_native_cosine": -0.04044428142102374
          }
        ],
        "n_seed_checkpoint_pairs": 50,
        "post_update_epoch_mean_spearman_gap_vs_allocation_error_difference": 1.0,
        "post_update_epoch_mean_spearman_gap_vs_gradient_norm_difference": 1.0,
        "post_update_spearman_absolute_gap_vs_allocation_error_difference": 0.8380863039399626,
        "post_update_spearman_absolute_gap_vs_gradient_norm_difference": 0.777673545966229,
        "spearman_absolute_gap_vs_allocation_error_difference": -0.05114045618247299,
        "spearman_absolute_gap_vs_gradient_norm_difference": 0.8273229291716686
      }
    },
    "pairs": [
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": 0.04372522563671056,
        "direction_factor_norm_original_minus_aligned": -7.009671870727985e-10,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.08063465831371447,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": -0.09336605513979573,
        "rate": 0.0003,
        "seed": 3101
      },
      {
        "absolute_error_original_minus_aligned": 0.04070640455110204,
        "absolute_ndcg_gap": 0.00943973613528775,
        "aligned_mass_native_cosine": -0.21792779411720004,
        "direction_factor_norm_original_minus_aligned": 18.698376280548665,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 1.183198440350571,
        "ndcg_original_minus_aligned": -0.00943973613528775,
        "original_mass_native_cosine": -0.22262406489453385,
        "rate": 0.0003,
        "seed": 3101
      },
      {
        "absolute_error_original_minus_aligned": 0.04232153439454506,
        "absolute_ndcg_gap": 0.004113247654973857,
        "aligned_mass_native_cosine": -0.33130693095082686,
        "direction_factor_norm_original_minus_aligned": 13.615909490129999,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 1.4607750444701462,
        "ndcg_original_minus_aligned": -0.004113247654973857,
        "original_mass_native_cosine": 0.10733808306296341,
        "rate": 0.0003,
        "seed": 3101
      },
      {
        "absolute_error_original_minus_aligned": 0.01331496186374534,
        "absolute_ndcg_gap": 0.002685445012042764,
        "aligned_mass_native_cosine": -0.3009228893416091,
        "direction_factor_norm_original_minus_aligned": 10.79486447042067,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": -0.3201195772661763,
        "ndcg_original_minus_aligned": -0.002685445012042764,
        "original_mass_native_cosine": -0.24553745138340433,
        "rate": 0.0003,
        "seed": 3101
      },
      {
        "absolute_error_original_minus_aligned": 0.012969032579471657,
        "absolute_ndcg_gap": 0.0007052634039039322,
        "aligned_mass_native_cosine": 0.27772006120566384,
        "direction_factor_norm_original_minus_aligned": 9.100985074937743,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": -0.02160977893151017,
        "ndcg_original_minus_aligned": -0.0007052634039039322,
        "original_mass_native_cosine": -0.08463644317254812,
        "rate": 0.0003,
        "seed": 3101
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": 0.21790411017098218,
        "direction_factor_norm_original_minus_aligned": -3.1075503281741135e-11,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.07432814402985582,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.2491440281191983,
        "rate": 0.0003,
        "seed": 3102
      },
      {
        "absolute_error_original_minus_aligned": 0.03613814099450291,
        "absolute_ndcg_gap": 0.009728092761047129,
        "aligned_mass_native_cosine": -0.2062813218466599,
        "direction_factor_norm_original_minus_aligned": 22.549524114751655,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 0.5127945972313847,
        "ndcg_original_minus_aligned": -0.009728092761047129,
        "original_mass_native_cosine": -0.46940636646829464,
        "rate": 0.0003,
        "seed": 3102
      },
      {
        "absolute_error_original_minus_aligned": 0.036039429871256204,
        "absolute_ndcg_gap": 0.005265504438343321,
        "aligned_mass_native_cosine": -0.36963004276385136,
        "direction_factor_norm_original_minus_aligned": 14.745754209221104,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 1.3009239870780913,
        "ndcg_original_minus_aligned": -0.005265504438343321,
        "original_mass_native_cosine": -0.05590587982171121,
        "rate": 0.0003,
        "seed": 3102
      },
      {
        "absolute_error_original_minus_aligned": 0.018494009709948828,
        "absolute_ndcg_gap": 0.001162675318284425,
        "aligned_mass_native_cosine": -0.27441971764464085,
        "direction_factor_norm_original_minus_aligned": 14.172694050730621,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": -0.09777095202460473,
        "ndcg_original_minus_aligned": -0.001162675318284425,
        "original_mass_native_cosine": -0.18089189951738088,
        "rate": 0.0003,
        "seed": 3102
      },
      {
        "absolute_error_original_minus_aligned": 0.00939852288988699,
        "absolute_ndcg_gap": 0.0013616611933911366,
        "aligned_mass_native_cosine": -0.2475626200237433,
        "direction_factor_norm_original_minus_aligned": 10.867997970424938,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": -0.09184334984690168,
        "ndcg_original_minus_aligned": -0.0013616611933911366,
        "original_mass_native_cosine": -0.06789171520515666,
        "rate": 0.0003,
        "seed": 3102
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": -0.06513540603173361,
        "direction_factor_norm_original_minus_aligned": 3.9244218985601265e-11,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.07519273841066253,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.18156336059395528,
        "rate": 0.0003,
        "seed": 3103
      },
      {
        "absolute_error_original_minus_aligned": 0.055591242333570975,
        "absolute_ndcg_gap": 0.012050499168956553,
        "aligned_mass_native_cosine": -0.006275122186749066,
        "direction_factor_norm_original_minus_aligned": 20.68783547557839,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 2.6421133073046574,
        "ndcg_original_minus_aligned": -0.012050499168956553,
        "original_mass_native_cosine": -0.19158852720162395,
        "rate": 0.0003,
        "seed": 3103
      },
      {
        "absolute_error_original_minus_aligned": 0.028303306803280165,
        "absolute_ndcg_gap": 0.0069653686926548705,
        "aligned_mass_native_cosine": -0.2674614406541616,
        "direction_factor_norm_original_minus_aligned": 17.98300850739581,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 0.5860798151781719,
        "ndcg_original_minus_aligned": -0.0069653686926548705,
        "original_mass_native_cosine": -0.09447983454017904,
        "rate": 0.0003,
        "seed": 3103
      },
      {
        "absolute_error_original_minus_aligned": 0.017988138566685533,
        "absolute_ndcg_gap": 0.002955147762290066,
        "aligned_mass_native_cosine": -0.33987122114856144,
        "direction_factor_norm_original_minus_aligned": 14.186888742332036,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": -0.24792524243205838,
        "ndcg_original_minus_aligned": -0.002955147762290066,
        "original_mass_native_cosine": -0.1584895168244462,
        "rate": 0.0003,
        "seed": 3103
      },
      {
        "absolute_error_original_minus_aligned": 0.01119963866335802,
        "absolute_ndcg_gap": 0.002532014912347412,
        "aligned_mass_native_cosine": 0.2211262438902456,
        "direction_factor_norm_original_minus_aligned": 10.905632807588287,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": 0.1674580280721603,
        "ndcg_original_minus_aligned": -0.002532014912347412,
        "original_mass_native_cosine": -0.25773545260814523,
        "rate": 0.0003,
        "seed": 3103
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": -0.0003366862869491949,
        "direction_factor_norm_original_minus_aligned": 4.3725892351353934e-10,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.07735905992489289,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.29254136077839177,
        "rate": 0.0003,
        "seed": 3104
      },
      {
        "absolute_error_original_minus_aligned": 0.07895999524465508,
        "absolute_ndcg_gap": 0.006473915672014368,
        "aligned_mass_native_cosine": -0.10544786552462686,
        "direction_factor_norm_original_minus_aligned": 18.690296378898708,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 3.0457847304254067,
        "ndcg_original_minus_aligned": -0.006473915672014368,
        "original_mass_native_cosine": -0.1905413978744417,
        "rate": 0.0003,
        "seed": 3104
      },
      {
        "absolute_error_original_minus_aligned": 0.018535380454674982,
        "absolute_ndcg_gap": 0.0024730280010764605,
        "aligned_mass_native_cosine": -0.28337528479784924,
        "direction_factor_norm_original_minus_aligned": 13.547791487443314,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 0.10807322613448356,
        "ndcg_original_minus_aligned": -0.0024730280010764605,
        "original_mass_native_cosine": -0.148824530187939,
        "rate": 0.0003,
        "seed": 3104
      },
      {
        "absolute_error_original_minus_aligned": 0.018376618651769566,
        "absolute_ndcg_gap": 0.004684359490720318,
        "aligned_mass_native_cosine": -0.3458584345339736,
        "direction_factor_norm_original_minus_aligned": 9.242765214401839,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": 0.37103284516440493,
        "ndcg_original_minus_aligned": -0.004684359490720318,
        "original_mass_native_cosine": 0.19851748090396049,
        "rate": 0.0003,
        "seed": 3104
      },
      {
        "absolute_error_original_minus_aligned": 0.011575282274200183,
        "absolute_ndcg_gap": 0.0007792055073516102,
        "aligned_mass_native_cosine": -0.16673232374023322,
        "direction_factor_norm_original_minus_aligned": 9.931393766992116,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": -0.37973574232170865,
        "ndcg_original_minus_aligned": -0.0007792055073516102,
        "original_mass_native_cosine": 0.22483671072450215,
        "rate": 0.0003,
        "seed": 3104
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": 0.04784061202363108,
        "direction_factor_norm_original_minus_aligned": -4.5920639513141737e-10,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.08303360911083567,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.4857595710915178,
        "rate": 0.0003,
        "seed": 3105
      },
      {
        "absolute_error_original_minus_aligned": 0.04434020872884649,
        "absolute_ndcg_gap": 0.010109003027379528,
        "aligned_mass_native_cosine": -0.08182464392481206,
        "direction_factor_norm_original_minus_aligned": 22.02032746327147,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 1.9946592534074665,
        "ndcg_original_minus_aligned": -0.010109003027379528,
        "original_mass_native_cosine": -0.23945247896974522,
        "rate": 0.0003,
        "seed": 3105
      },
      {
        "absolute_error_original_minus_aligned": 0.031798157582801884,
        "absolute_ndcg_gap": 0.007509412569756825,
        "aligned_mass_native_cosine": -0.2529778703352549,
        "direction_factor_norm_original_minus_aligned": 16.068826597831997,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 1.1720962832066366,
        "ndcg_original_minus_aligned": -0.007509412569756825,
        "original_mass_native_cosine": 0.03521204152352288,
        "rate": 0.0003,
        "seed": 3105
      },
      {
        "absolute_error_original_minus_aligned": 0.01534440443410362,
        "absolute_ndcg_gap": 0.0015708831873981269,
        "aligned_mass_native_cosine": -0.2969950772424276,
        "direction_factor_norm_original_minus_aligned": 12.861746196509152,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": -0.058025949702478985,
        "ndcg_original_minus_aligned": -0.0015708831873981269,
        "original_mass_native_cosine": 0.011963732163376387,
        "rate": 0.0003,
        "seed": 3105
      },
      {
        "absolute_error_original_minus_aligned": 0.017299530236240326,
        "absolute_ndcg_gap": 0.001314626751468033,
        "aligned_mass_native_cosine": -0.06670344821820984,
        "direction_factor_norm_original_minus_aligned": 11.041646604392056,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": 0.5883343942051833,
        "ndcg_original_minus_aligned": -0.001314626751468033,
        "original_mass_native_cosine": -0.18573550445709325,
        "rate": 0.0003,
        "seed": 3105
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": -0.006965379107325184,
        "direction_factor_norm_original_minus_aligned": 9.886461094232857e-11,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.08031799733300578,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.24173053416108867,
        "rate": 0.0003,
        "seed": 3106
      },
      {
        "absolute_error_original_minus_aligned": 0.046452929884634564,
        "absolute_ndcg_gap": 0.008430588786009285,
        "aligned_mass_native_cosine": -0.13622548025942488,
        "direction_factor_norm_original_minus_aligned": 21.050924358672372,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 1.7281281952629368,
        "ndcg_original_minus_aligned": -0.008430588786009285,
        "original_mass_native_cosine": -0.23563651178857037,
        "rate": 0.0003,
        "seed": 3106
      },
      {
        "absolute_error_original_minus_aligned": 0.04556377362442374,
        "absolute_ndcg_gap": 0.00402138631026424,
        "aligned_mass_native_cosine": -0.30357041929708584,
        "direction_factor_norm_original_minus_aligned": 16.38917003033289,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 1.5659612235954503,
        "ndcg_original_minus_aligned": -0.00402138631026424,
        "original_mass_native_cosine": -0.09907385151716655,
        "rate": 0.0003,
        "seed": 3106
      },
      {
        "absolute_error_original_minus_aligned": 0.013970163631827973,
        "absolute_ndcg_gap": 0.0023309393729570582,
        "aligned_mass_native_cosine": -0.22090720119104246,
        "direction_factor_norm_original_minus_aligned": 13.85683283675839,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": -0.2837240521130918,
        "ndcg_original_minus_aligned": -0.0023309393729570582,
        "original_mass_native_cosine": -0.19572004903935972,
        "rate": 0.0003,
        "seed": 3106
      },
      {
        "absolute_error_original_minus_aligned": 0.013919500618303937,
        "absolute_ndcg_gap": 0.001115265301588439,
        "aligned_mass_native_cosine": -0.11506410243477698,
        "direction_factor_norm_original_minus_aligned": 11.823291578220259,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": -0.21560601643857966,
        "ndcg_original_minus_aligned": -0.001115265301588439,
        "original_mass_native_cosine": -0.2167170122305239,
        "rate": 0.0003,
        "seed": 3106
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": 0.07211093226490753,
        "direction_factor_norm_original_minus_aligned": 5.196182512046121e-10,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.07129446238817183,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.1473447405184374,
        "rate": 0.0003,
        "seed": 3107
      },
      {
        "absolute_error_original_minus_aligned": 0.05724724888913717,
        "absolute_ndcg_gap": 0.010747032833263906,
        "aligned_mass_native_cosine": -0.20937567050733819,
        "direction_factor_norm_original_minus_aligned": 21.999070976300498,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 2.0394327076802106,
        "ndcg_original_minus_aligned": -0.010747032833263906,
        "original_mass_native_cosine": -0.144372698681194,
        "rate": 0.0003,
        "seed": 3107
      },
      {
        "absolute_error_original_minus_aligned": 0.036146268159777215,
        "absolute_ndcg_gap": 0.0027721744345998132,
        "aligned_mass_native_cosine": -0.3163654263969134,
        "direction_factor_norm_original_minus_aligned": 15.51938727252073,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 1.1586504233114765,
        "ndcg_original_minus_aligned": -0.0027721744345998132,
        "original_mass_native_cosine": -0.009189037444920282,
        "rate": 0.0003,
        "seed": 3107
      },
      {
        "absolute_error_original_minus_aligned": 0.020166013711072253,
        "absolute_ndcg_gap": 0.004087467081073642,
        "aligned_mass_native_cosine": 0.28929577669719597,
        "direction_factor_norm_original_minus_aligned": 12.24546056780577,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": 0.6443103657629321,
        "ndcg_original_minus_aligned": -0.004087467081073642,
        "original_mass_native_cosine": 0.10517886428048923,
        "rate": 0.0003,
        "seed": 3107
      },
      {
        "absolute_error_original_minus_aligned": 0.014551153897715788,
        "absolute_ndcg_gap": 0.00092010453034529,
        "aligned_mass_native_cosine": -0.2576302251896374,
        "direction_factor_norm_original_minus_aligned": 10.124454708932756,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": -0.10642805690574231,
        "ndcg_original_minus_aligned": 0.00092010453034529,
        "original_mass_native_cosine": 0.1349685964562082,
        "rate": 0.0003,
        "seed": 3107
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": 0.2643478716653216,
        "direction_factor_norm_original_minus_aligned": -4.599619018996748e-10,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.08026941620047189,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.4010288585555368,
        "rate": 0.0003,
        "seed": 3108
      },
      {
        "absolute_error_original_minus_aligned": 0.06100918155884286,
        "absolute_ndcg_gap": 0.010879290515666551,
        "aligned_mass_native_cosine": -0.13923570988874032,
        "direction_factor_norm_original_minus_aligned": 19.634758332313098,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 2.5018930822830083,
        "ndcg_original_minus_aligned": -0.010879290515666551,
        "original_mass_native_cosine": -0.04750494195260744,
        "rate": 0.0003,
        "seed": 3108
      },
      {
        "absolute_error_original_minus_aligned": 0.028563597539481275,
        "absolute_ndcg_gap": 0.006080993582534541,
        "aligned_mass_native_cosine": -0.29700087127031194,
        "direction_factor_norm_original_minus_aligned": 15.368795858143274,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 0.5450371705581148,
        "ndcg_original_minus_aligned": -0.006080993582534541,
        "original_mass_native_cosine": -0.13309672583142837,
        "rate": 0.0003,
        "seed": 3108
      },
      {
        "absolute_error_original_minus_aligned": 0.03498853684667885,
        "absolute_ndcg_gap": 0.0026850941711307405,
        "aligned_mass_native_cosine": -0.2929735066032926,
        "direction_factor_norm_original_minus_aligned": 9.341735814626555,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": 0.9069425778130291,
        "ndcg_original_minus_aligned": -0.0026850941711307405,
        "original_mass_native_cosine": 0.20694425082172352,
        "rate": 0.0003,
        "seed": 3108
      },
      {
        "absolute_error_original_minus_aligned": 0.01848352766590232,
        "absolute_ndcg_gap": 0.0025245526822181147,
        "aligned_mass_native_cosine": -0.16356018976324058,
        "direction_factor_norm_original_minus_aligned": 7.8679061675902915,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": 0.15941034354321704,
        "ndcg_original_minus_aligned": -0.0025245526822181147,
        "original_mass_native_cosine": 0.2175751529368317,
        "rate": 0.0003,
        "seed": 3108
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": -0.00462219566052743,
        "direction_factor_norm_original_minus_aligned": 8.96981169895561e-10,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.07631183060499837,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.09195065822915079,
        "rate": 0.0003,
        "seed": 3109
      },
      {
        "absolute_error_original_minus_aligned": 0.044109584022443,
        "absolute_ndcg_gap": 0.0061999992765640125,
        "aligned_mass_native_cosine": -0.10703217615004403,
        "direction_factor_norm_original_minus_aligned": 21.447514865364084,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 1.7218547159613706,
        "ndcg_original_minus_aligned": -0.0061999992765640125,
        "original_mass_native_cosine": -0.27741746010066853,
        "rate": 0.0003,
        "seed": 3109
      },
      {
        "absolute_error_original_minus_aligned": 0.03448611750203488,
        "absolute_ndcg_gap": 0.006413956839940983,
        "aligned_mass_native_cosine": -0.39291825870603175,
        "direction_factor_norm_original_minus_aligned": 16.87967892508412,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 0.9572487961516669,
        "ndcg_original_minus_aligned": -0.006413956839940983,
        "original_mass_native_cosine": 0.03311757807781388,
        "rate": 0.0003,
        "seed": 3109
      },
      {
        "absolute_error_original_minus_aligned": 0.015544753793864163,
        "absolute_ndcg_gap": 0.004397847895774812,
        "aligned_mass_native_cosine": -0.34712188502984237,
        "direction_factor_norm_original_minus_aligned": 11.71896557619337,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": 0.046809389979504124,
        "ndcg_original_minus_aligned": -0.004397847895774812,
        "original_mass_native_cosine": -0.026873352719280413,
        "rate": 0.0003,
        "seed": 3109
      },
      {
        "absolute_error_original_minus_aligned": 0.004628388101907299,
        "absolute_ndcg_gap": 0.0012388215755317934,
        "aligned_mass_native_cosine": -0.1818430060227305,
        "direction_factor_norm_original_minus_aligned": 9.26430758897856,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": -0.541661508235497,
        "ndcg_original_minus_aligned": -0.0012388215755317934,
        "original_mass_native_cosine": -0.077012284912552,
        "rate": 0.0003,
        "seed": 3109
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": -0.031152992731738327,
        "direction_factor_norm_original_minus_aligned": -1.291812490311628e-10,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.06918437116391918,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.22104296262378123,
        "rate": 0.0003,
        "seed": 3110
      },
      {
        "absolute_error_original_minus_aligned": 0.04790020766546822,
        "absolute_ndcg_gap": 0.011800553942192867,
        "aligned_mass_native_cosine": -0.08112346567913016,
        "direction_factor_norm_original_minus_aligned": 19.220484936582515,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 1.8304661215713185,
        "ndcg_original_minus_aligned": -0.011800553942192867,
        "original_mass_native_cosine": -0.09569360952726855,
        "rate": 0.0003,
        "seed": 3110
      },
      {
        "absolute_error_original_minus_aligned": 0.031355501529601496,
        "absolute_ndcg_gap": 0.005212294293259798,
        "aligned_mass_native_cosine": -0.32085326718491197,
        "direction_factor_norm_original_minus_aligned": 15.455591259698895,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 0.5232930641085978,
        "ndcg_original_minus_aligned": -0.005212294293259798,
        "original_mass_native_cosine": 0.06915852438893932,
        "rate": 0.0003,
        "seed": 3110
      },
      {
        "absolute_error_original_minus_aligned": 0.01520468456762343,
        "absolute_ndcg_gap": 0.002643818946910008,
        "aligned_mass_native_cosine": -0.22888795823677724,
        "direction_factor_norm_original_minus_aligned": 10.273116410056081,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": -0.1976906225563927,
        "ndcg_original_minus_aligned": -0.002643818946910008,
        "original_mass_native_cosine": 0.09615880339949198,
        "rate": 0.0003,
        "seed": 3110
      },
      {
        "absolute_error_original_minus_aligned": 0.011055334192265856,
        "absolute_ndcg_gap": 0.0006409953652763284,
        "aligned_mass_native_cosine": -0.22266209996930003,
        "direction_factor_norm_original_minus_aligned": 7.639965202027515,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": -0.050856977842365536,
        "ndcg_original_minus_aligned": -0.0006409953652763284,
        "original_mass_native_cosine": -0.09209486174176032,
        "rate": 0.0003,
        "seed": 3110
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": 0.04372522563671056,
        "direction_factor_norm_original_minus_aligned": -7.009671870727985e-10,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.08063465831371447,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": -0.09336605513979573,
        "rate": 0.0001,
        "seed": 3101
      },
      {
        "absolute_error_original_minus_aligned": 0.08077904781079583,
        "absolute_ndcg_gap": 0.015947967547263606,
        "aligned_mass_native_cosine": -0.2092532476657869,
        "direction_factor_norm_original_minus_aligned": 20.63926361825392,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 3.0481752546008574,
        "ndcg_original_minus_aligned": -0.015947967547263606,
        "original_mass_native_cosine": -0.3343017490960143,
        "rate": 0.0001,
        "seed": 3101
      },
      {
        "absolute_error_original_minus_aligned": 0.05865257128012445,
        "absolute_ndcg_gap": 0.008093835705538972,
        "aligned_mass_native_cosine": -0.28791104686425273,
        "direction_factor_norm_original_minus_aligned": 20.346943161957913,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 2.4393384954617088,
        "ndcg_original_minus_aligned": -0.008093835705538972,
        "original_mass_native_cosine": -0.30377193433420374,
        "rate": 0.0001,
        "seed": 3101
      },
      {
        "absolute_error_original_minus_aligned": 0.05200806498415382,
        "absolute_ndcg_gap": 0.007484754639124857,
        "aligned_mass_native_cosine": -0.34679015806355423,
        "direction_factor_norm_original_minus_aligned": 20.15390888025847,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": 2.1249433303752947,
        "ndcg_original_minus_aligned": -0.007484754639124857,
        "original_mass_native_cosine": -0.13393703729103182,
        "rate": 0.0001,
        "seed": 3101
      },
      {
        "absolute_error_original_minus_aligned": 0.03751482145656944,
        "absolute_ndcg_gap": 0.0062913089533627,
        "aligned_mass_native_cosine": -0.431091365914035,
        "direction_factor_norm_original_minus_aligned": 19.534236227465883,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": 1.1375091951506269,
        "ndcg_original_minus_aligned": -0.0062913089533627,
        "original_mass_native_cosine": -0.015364175310083803,
        "rate": 0.0001,
        "seed": 3101
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": 0.21790411017098218,
        "direction_factor_norm_original_minus_aligned": -3.1075503281741135e-11,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.07432814402985582,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.2491440281191983,
        "rate": 0.0001,
        "seed": 3102
      },
      {
        "absolute_error_original_minus_aligned": 0.07366356680706475,
        "absolute_ndcg_gap": 0.0163109027447799,
        "aligned_mass_native_cosine": -0.14172695464224527,
        "direction_factor_norm_original_minus_aligned": 22.269951685601995,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 2.7391521852743708,
        "ndcg_original_minus_aligned": -0.0163109027447799,
        "original_mass_native_cosine": -0.33477758219510073,
        "rate": 0.0001,
        "seed": 3102
      },
      {
        "absolute_error_original_minus_aligned": 0.06477612842022722,
        "absolute_ndcg_gap": 0.007521571297662032,
        "aligned_mass_native_cosine": -0.17145219765150677,
        "direction_factor_norm_original_minus_aligned": 22.25856975531987,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 2.824901560217269,
        "ndcg_original_minus_aligned": -0.007521571297662032,
        "original_mass_native_cosine": -0.2515048203518259,
        "rate": 0.0001,
        "seed": 3102
      },
      {
        "absolute_error_original_minus_aligned": 0.045447935539190576,
        "absolute_ndcg_gap": 0.006755184998648547,
        "aligned_mass_native_cosine": -0.3152710402000284,
        "direction_factor_norm_original_minus_aligned": 22.21635588250077,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": 1.6493604044460763,
        "ndcg_original_minus_aligned": -0.006755184998648547,
        "original_mass_native_cosine": -0.14285688010815942,
        "rate": 0.0001,
        "seed": 3102
      },
      {
        "absolute_error_original_minus_aligned": 0.03623469879949455,
        "absolute_ndcg_gap": 0.0077545860632046056,
        "aligned_mass_native_cosine": -0.44682751674183996,
        "direction_factor_norm_original_minus_aligned": 20.4738182121945,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": 1.2934486923021251,
        "ndcg_original_minus_aligned": -0.0077545860632046056,
        "original_mass_native_cosine": -0.06797777946816994,
        "rate": 0.0001,
        "seed": 3102
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": -0.06513540603173361,
        "direction_factor_norm_original_minus_aligned": 3.9244218985601265e-11,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.07519273841066253,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.18156336059395528,
        "rate": 0.0001,
        "seed": 3103
      },
      {
        "absolute_error_original_minus_aligned": 0.05554619206272719,
        "absolute_ndcg_gap": 0.014027657462916811,
        "aligned_mass_native_cosine": -0.028011323249081472,
        "direction_factor_norm_original_minus_aligned": 21.56868421151961,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 2.1038400871300587,
        "ndcg_original_minus_aligned": -0.014027657462916811,
        "original_mass_native_cosine": -0.39363938899918893,
        "rate": 0.0001,
        "seed": 3103
      },
      {
        "absolute_error_original_minus_aligned": 0.0405371529288186,
        "absolute_ndcg_gap": 0.012406397125453304,
        "aligned_mass_native_cosine": -0.16244045031135962,
        "direction_factor_norm_original_minus_aligned": 23.198079688582677,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 1.6669912920984145,
        "ndcg_original_minus_aligned": -0.012406397125453304,
        "original_mass_native_cosine": -0.18723300798422246,
        "rate": 0.0001,
        "seed": 3103
      },
      {
        "absolute_error_original_minus_aligned": 0.032964766231140905,
        "absolute_ndcg_gap": 0.0068679616576939224,
        "aligned_mass_native_cosine": -0.24649084555494952,
        "direction_factor_norm_original_minus_aligned": 22.654067941765668,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": 0.7891318148746633,
        "ndcg_original_minus_aligned": -0.0068679616576939224,
        "original_mass_native_cosine": -0.2669433170132749,
        "rate": 0.0001,
        "seed": 3103
      },
      {
        "absolute_error_original_minus_aligned": 0.03397391798653998,
        "absolute_ndcg_gap": 0.00437271186592415,
        "aligned_mass_native_cosine": -0.39005671390492813,
        "direction_factor_norm_original_minus_aligned": 20.379901628560336,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": 1.0063130576643486,
        "ndcg_original_minus_aligned": -0.00437271186592415,
        "original_mass_native_cosine": -0.21207370084185143,
        "rate": 0.0001,
        "seed": 3103
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": -0.0003366862869491949,
        "direction_factor_norm_original_minus_aligned": 4.3725892351353934e-10,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.07735905992489289,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.29254136077839177,
        "rate": 0.0001,
        "seed": 3104
      },
      {
        "absolute_error_original_minus_aligned": 0.058042806755154414,
        "absolute_ndcg_gap": 0.014423502650234652,
        "aligned_mass_native_cosine": -0.1281901225355253,
        "direction_factor_norm_original_minus_aligned": 20.835073079020006,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 2.1287980313317383,
        "ndcg_original_minus_aligned": -0.014423502650234652,
        "original_mass_native_cosine": -0.378331909575328,
        "rate": 0.0001,
        "seed": 3104
      },
      {
        "absolute_error_original_minus_aligned": 0.04771190169613426,
        "absolute_ndcg_gap": 0.008447043728646318,
        "aligned_mass_native_cosine": -0.17724449588680333,
        "direction_factor_norm_original_minus_aligned": 22.591190425438192,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 1.9421886126080845,
        "ndcg_original_minus_aligned": -0.008447043728646318,
        "original_mass_native_cosine": -0.29648394713379367,
        "rate": 0.0001,
        "seed": 3104
      },
      {
        "absolute_error_original_minus_aligned": 0.0557513893416923,
        "absolute_ndcg_gap": 0.009057809009928374,
        "aligned_mass_native_cosine": -0.2999189824897439,
        "direction_factor_norm_original_minus_aligned": 21.281484750628092,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": 2.3828260026448587,
        "ndcg_original_minus_aligned": -0.009057809009928374,
        "original_mass_native_cosine": -0.10508580802339222,
        "rate": 0.0001,
        "seed": 3104
      },
      {
        "absolute_error_original_minus_aligned": 0.03506246155876093,
        "absolute_ndcg_gap": 0.0060920004738721535,
        "aligned_mass_native_cosine": -0.29012695611485445,
        "direction_factor_norm_original_minus_aligned": 20.853040968844926,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": 1.2587558724954935,
        "ndcg_original_minus_aligned": -0.0060920004738721535,
        "original_mass_native_cosine": -0.08796383385295173,
        "rate": 0.0001,
        "seed": 3104
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": 0.04784061202363108,
        "direction_factor_norm_original_minus_aligned": -4.5920639513141737e-10,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.08303360911083567,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.4857595710915178,
        "rate": 0.0001,
        "seed": 3105
      },
      {
        "absolute_error_original_minus_aligned": 0.08050177290956219,
        "absolute_ndcg_gap": 0.015787725093006456,
        "aligned_mass_native_cosine": -0.13853832964575136,
        "direction_factor_norm_original_minus_aligned": 21.39710785388347,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 3.0272073727632622,
        "ndcg_original_minus_aligned": -0.015787725093006456,
        "original_mass_native_cosine": -0.3470858463224157,
        "rate": 0.0001,
        "seed": 3105
      },
      {
        "absolute_error_original_minus_aligned": 0.04045595185216147,
        "absolute_ndcg_gap": 0.012419863116092722,
        "aligned_mass_native_cosine": -0.07585286968937802,
        "direction_factor_norm_original_minus_aligned": 23.156236199333087,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 2.0867307063925606,
        "ndcg_original_minus_aligned": -0.012419863116092722,
        "original_mass_native_cosine": -0.21513013853528332,
        "rate": 0.0001,
        "seed": 3105
      },
      {
        "absolute_error_original_minus_aligned": 0.036549273461299686,
        "absolute_ndcg_gap": 0.006304525847521742,
        "aligned_mass_native_cosine": -0.25350614486398754,
        "direction_factor_norm_original_minus_aligned": 22.863824609905357,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": 1.236729153338229,
        "ndcg_original_minus_aligned": -0.006304525847521742,
        "original_mass_native_cosine": -0.2281476757026087,
        "rate": 0.0001,
        "seed": 3105
      },
      {
        "absolute_error_original_minus_aligned": 0.03491724393479165,
        "absolute_ndcg_gap": 0.00573633787102916,
        "aligned_mass_native_cosine": -0.3892735400566356,
        "direction_factor_norm_original_minus_aligned": 20.857164433217317,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": 0.8806293195758924,
        "ndcg_original_minus_aligned": -0.00573633787102916,
        "original_mass_native_cosine": -0.13471093763178024,
        "rate": 0.0001,
        "seed": 3105
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": -0.006965379107325184,
        "direction_factor_norm_original_minus_aligned": 9.886461094232857e-11,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.08031799733300578,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.24173053416108867,
        "rate": 0.0001,
        "seed": 3106
      },
      {
        "absolute_error_original_minus_aligned": 0.061571366736865696,
        "absolute_ndcg_gap": 0.014240251103253995,
        "aligned_mass_native_cosine": -0.1389055003469886,
        "direction_factor_norm_original_minus_aligned": 22.477460541938107,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 2.5659785269140194,
        "ndcg_original_minus_aligned": -0.014240251103253995,
        "original_mass_native_cosine": -0.4112022694920367,
        "rate": 0.0001,
        "seed": 3106
      },
      {
        "absolute_error_original_minus_aligned": 0.04631283784892054,
        "absolute_ndcg_gap": 0.008923526860863343,
        "aligned_mass_native_cosine": -0.21899402528586598,
        "direction_factor_norm_original_minus_aligned": 23.90380686855157,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 1.9786608702410855,
        "ndcg_original_minus_aligned": -0.008923526860863343,
        "original_mass_native_cosine": -0.2997530297279806,
        "rate": 0.0001,
        "seed": 3106
      },
      {
        "absolute_error_original_minus_aligned": 0.045590776902226,
        "absolute_ndcg_gap": 0.008016683184801653,
        "aligned_mass_native_cosine": -0.2693292962756655,
        "direction_factor_norm_original_minus_aligned": 22.98619513435097,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": 1.8986871650124382,
        "ndcg_original_minus_aligned": -0.008016683184801653,
        "original_mass_native_cosine": -0.13727672248500114,
        "rate": 0.0001,
        "seed": 3106
      },
      {
        "absolute_error_original_minus_aligned": 0.055273744147113196,
        "absolute_ndcg_gap": 0.006466582896824065,
        "aligned_mass_native_cosine": -0.40996405675388886,
        "direction_factor_norm_original_minus_aligned": 21.942163003306188,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": 2.6470764962540305,
        "ndcg_original_minus_aligned": -0.006466582896824065,
        "original_mass_native_cosine": 0.053107958122523516,
        "rate": 0.0001,
        "seed": 3106
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": 0.07211093226490753,
        "direction_factor_norm_original_minus_aligned": 5.196182512046121e-10,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.07129446238817183,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.1473447405184374,
        "rate": 0.0001,
        "seed": 3107
      },
      {
        "absolute_error_original_minus_aligned": 0.0545425301399602,
        "absolute_ndcg_gap": 0.016733602946150106,
        "aligned_mass_native_cosine": -0.1427065762082101,
        "direction_factor_norm_original_minus_aligned": 23.551233825536436,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 1.9238893420956455,
        "ndcg_original_minus_aligned": -0.016733602946150106,
        "original_mass_native_cosine": -0.39804176590153123,
        "rate": 0.0001,
        "seed": 3107
      },
      {
        "absolute_error_original_minus_aligned": 0.0431569441241805,
        "absolute_ndcg_gap": 0.006797611512708673,
        "aligned_mass_native_cosine": -0.21482968188756965,
        "direction_factor_norm_original_minus_aligned": 24.20413681043141,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 1.5811755655952895,
        "ndcg_original_minus_aligned": -0.006797611512708673,
        "original_mass_native_cosine": -0.3997608081884047,
        "rate": 0.0001,
        "seed": 3107
      },
      {
        "absolute_error_original_minus_aligned": 0.06447262657813871,
        "absolute_ndcg_gap": 0.008147644108202776,
        "aligned_mass_native_cosine": -0.2451441497406411,
        "direction_factor_norm_original_minus_aligned": 22.67070490275892,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": 2.9633024621941253,
        "ndcg_original_minus_aligned": -0.008147644108202776,
        "original_mass_native_cosine": -0.08527766955434843,
        "rate": 0.0001,
        "seed": 3107
      },
      {
        "absolute_error_original_minus_aligned": 0.04110278736352546,
        "absolute_ndcg_gap": 0.005449332616283182,
        "aligned_mass_native_cosine": -0.4460438319007944,
        "direction_factor_norm_original_minus_aligned": 22.621072568301763,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": 1.555904737599148,
        "ndcg_original_minus_aligned": -0.005449332616283182,
        "original_mass_native_cosine": -0.09519604256354502,
        "rate": 0.0001,
        "seed": 3107
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": 0.2643478716653216,
        "direction_factor_norm_original_minus_aligned": -4.599619018996748e-10,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.08026941620047189,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.4010288585555368,
        "rate": 0.0001,
        "seed": 3108
      },
      {
        "absolute_error_original_minus_aligned": 0.06221711818758467,
        "absolute_ndcg_gap": 0.014504475258135426,
        "aligned_mass_native_cosine": -0.24964113304897695,
        "direction_factor_norm_original_minus_aligned": 21.341668410563447,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 2.5235707523555684,
        "ndcg_original_minus_aligned": -0.014504475258135426,
        "original_mass_native_cosine": -0.33924417960620223,
        "rate": 0.0001,
        "seed": 3108
      },
      {
        "absolute_error_original_minus_aligned": 0.050819410729012,
        "absolute_ndcg_gap": 0.007780178359972158,
        "aligned_mass_native_cosine": -0.26377446691028167,
        "direction_factor_norm_original_minus_aligned": 23.590557537768255,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 2.120799210570567,
        "ndcg_original_minus_aligned": -0.007780178359972158,
        "original_mass_native_cosine": -0.28032099620593126,
        "rate": 0.0001,
        "seed": 3108
      },
      {
        "absolute_error_original_minus_aligned": 0.039557857997890675,
        "absolute_ndcg_gap": 0.007068731877176774,
        "aligned_mass_native_cosine": -0.3196458070706809,
        "direction_factor_norm_original_minus_aligned": 21.896487968301308,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": 1.2933292066892559,
        "ndcg_original_minus_aligned": -0.007068731877176774,
        "original_mass_native_cosine": -0.1356487996477697,
        "rate": 0.0001,
        "seed": 3108
      },
      {
        "absolute_error_original_minus_aligned": 0.04391127748151451,
        "absolute_ndcg_gap": 0.005648498649557673,
        "aligned_mass_native_cosine": -0.3915836612307136,
        "direction_factor_norm_original_minus_aligned": 19.565872866676834,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": 1.7314761771192568,
        "ndcg_original_minus_aligned": -0.005648498649557673,
        "original_mass_native_cosine": -0.029681072458174078,
        "rate": 0.0001,
        "seed": 3108
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": -0.00462219566052743,
        "direction_factor_norm_original_minus_aligned": 8.96981169895561e-10,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.07631183060499837,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.09195065822915079,
        "rate": 0.0001,
        "seed": 3109
      },
      {
        "absolute_error_original_minus_aligned": 0.06105352576977409,
        "absolute_ndcg_gap": 0.012767090907931482,
        "aligned_mass_native_cosine": -0.1677096427245207,
        "direction_factor_norm_original_minus_aligned": 24.381583572613934,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 2.3208581357228355,
        "ndcg_original_minus_aligned": -0.012767090907931482,
        "original_mass_native_cosine": -0.4506568079894233,
        "rate": 0.0001,
        "seed": 3109
      },
      {
        "absolute_error_original_minus_aligned": 0.04202170923758762,
        "absolute_ndcg_gap": 0.009079960084519948,
        "aligned_mass_native_cosine": -0.20329042161686536,
        "direction_factor_norm_original_minus_aligned": 24.081789976133557,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 1.773083256159297,
        "ndcg_original_minus_aligned": -0.009079960084519948,
        "original_mass_native_cosine": -0.32047996625144304,
        "rate": 0.0001,
        "seed": 3109
      },
      {
        "absolute_error_original_minus_aligned": 0.03978021513447565,
        "absolute_ndcg_gap": 0.006921976879378757,
        "aligned_mass_native_cosine": -0.244231138752177,
        "direction_factor_norm_original_minus_aligned": 22.952786185370044,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": 1.8007449953736565,
        "ndcg_original_minus_aligned": -0.006921976879378757,
        "original_mass_native_cosine": -0.09007388012260271,
        "rate": 0.0001,
        "seed": 3109
      },
      {
        "absolute_error_original_minus_aligned": 0.028138102988682412,
        "absolute_ndcg_gap": 0.00602793053560885,
        "aligned_mass_native_cosine": -0.3989943873962251,
        "direction_factor_norm_original_minus_aligned": 22.795337378451215,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": 0.585169228861256,
        "ndcg_original_minus_aligned": -0.00602793053560885,
        "original_mass_native_cosine": -0.1154709732780585,
        "rate": 0.0001,
        "seed": 3109
      },
      {
        "absolute_error_original_minus_aligned": 0.6646812541539411,
        "absolute_ndcg_gap": 0.0,
        "aligned_mass_native_cosine": -0.031152992731738327,
        "direction_factor_norm_original_minus_aligned": -1.291812490311628e-10,
        "epoch": 0,
        "mass_gradient_norm_original_minus_aligned": 0.06918437116391918,
        "ndcg_original_minus_aligned": 0.0,
        "original_mass_native_cosine": 0.22104296262378123,
        "rate": 0.0001,
        "seed": 3110
      },
      {
        "absolute_error_original_minus_aligned": 0.08110372292730049,
        "absolute_ndcg_gap": 0.015770535991903208,
        "aligned_mass_native_cosine": -0.09739405155260349,
        "direction_factor_norm_original_minus_aligned": 20.920518274333936,
        "epoch": 60,
        "mass_gradient_norm_original_minus_aligned": 3.1923380084911237,
        "ndcg_original_minus_aligned": -0.015770535991903208,
        "original_mass_native_cosine": -0.3050529979876061,
        "rate": 0.0001,
        "seed": 3110
      },
      {
        "absolute_error_original_minus_aligned": 0.05323963428448272,
        "absolute_ndcg_gap": 0.008841770433945215,
        "aligned_mass_native_cosine": -0.1104187797733799,
        "direction_factor_norm_original_minus_aligned": 21.532915169944207,
        "epoch": 120,
        "mass_gradient_norm_original_minus_aligned": 2.3822823331112852,
        "ndcg_original_minus_aligned": -0.008841770433945215,
        "original_mass_native_cosine": -0.30425543357703433,
        "rate": 0.0001,
        "seed": 3110
      },
      {
        "absolute_error_original_minus_aligned": 0.032995370833168766,
        "absolute_ndcg_gap": 0.007308307509005702,
        "aligned_mass_native_cosine": -0.26329870422619656,
        "direction_factor_norm_original_minus_aligned": 21.22129383236932,
        "epoch": 180,
        "mass_gradient_norm_original_minus_aligned": 1.0825701832043988,
        "ndcg_original_minus_aligned": -0.007308307509005702,
        "original_mass_native_cosine": -0.1685457660336138,
        "rate": 0.0001,
        "seed": 3110
      },
      {
        "absolute_error_original_minus_aligned": 0.03106156543864469,
        "absolute_ndcg_gap": 0.00602934580770903,
        "aligned_mass_native_cosine": -0.407517411251182,
        "direction_factor_norm_original_minus_aligned": 19.929999255812394,
        "epoch": 240,
        "mass_gradient_norm_original_minus_aligned": 0.8562267751543564,
        "ndcg_original_minus_aligned": -0.00602934580770903,
        "original_mass_native_cosine": -0.09068162707679608,
        "rate": 0.0001,
        "seed": 3110
      }
    ]
  }
}


==> anc/reproducibility/main16_gradient_pathway_20260915/run.py <==
"""Post-hoc audit of the Equation (3) gradient pathway on frozen Main15 fits."""
from __future__ import annotations

import hashlib
import json
import math
import os
from pathlib import Path

import numpy as np
import torch

from research.frozen_feedback_20260911.mature_replication_core import ResidualHead
from research.main11_onerec_profile_20260915.core import objective_components
from research.main11_onerec_profile_20260915.run import Data


ROOT = Path(__file__).resolve().parents[2]
HERE = Path(__file__).resolve().parent
SOURCE = ROOT / "runs/main15_onerec_convergence_20260915"
OUT = ROOT / "runs/main16_gradient_pathway_20260915"
RATES = (3e-4, 1e-4)
CONDITIONS = ("original", "aligned")
SEEDS = tuple(range(3101, 3111))
EPOCHS = (0, 60, 120, 180, 240)
BATCH = 256


def sha(path: Path) -> str:
    h = hashlib.sha256()
    with path.open("rb") as stream:
        for block in iter(lambda: stream.read(8 << 20), b""):
            h.update(block)
    return h.hexdigest()


def write(path: Path, value: object) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    tmp = path.with_suffix(path.suffix + ".tmp")
    tmp.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n")
    os.replace(tmp, path)


def vector(grads) -> torch.Tensor:
    return torch.cat([g.detach().reshape(-1).cpu().double() for g in grads])


def cosine(a: torch.Tensor, b: torch.Tensor) -> float | None:
    denominator = float(a.norm() * b.norm())
    return float(a.dot(b)) / denominator if denominator else None


def folder(rate: float, condition: str, seed: int) -> Path:
    return SOURCE / "fits" / f"lr_{rate:g}" / condition / "Full" / f"seed_{seed}"


def probe(data: Data, rate: float, condition: str, seed: int, epoch: int) -> dict:
    source = folder(rate, condition, seed)
    checkpoint = source / f"epoch_{epoch:03d}.pt"
    prediction = source / f"epoch_{epoch:03d}_predictions.npz"
    model = ResidualHead().to(data.device)
    model.load_state_dict(torch.load(checkpoint, map_location=data.device, weights_only=True))
    model.eval()
    params = tuple(model.parameters())
    totals = {name: torch.zeros(sum(p.numel() for p in params), dtype=torch.float64)
              for name in ("mass", "native", "conditional", "direction")}
    signed_error = 0.0
    absolute_error = 0.0
    mass_loss_value = 0.0
    n = len(data.fit)

    for start in range(0, n, BATCH):
        positions = np.arange(start, min(start + BATCH, n))
        q, v, scalar, lm, native, added, positive, offset = data.training_batch(positions)
        scores = lm + model(q, v, scalar)
        if condition == "aligned":
            scores = scores + offset[:, None] * added
        wn, added_term, mass = objective_components(scores, native, added, positive)
        r = (native & positive).sum(1).to(scores.dtype)
        k = added.sum(1).to(scores.dtype)
        gamma = k / (r + k)
        valid = native | added
        zn = torch.logsumexp(scores.masked_fill(~native, -torch.inf), 1)
        za = torch.logsumexp(scores.masked_fill(~added, -torch.inf), 1)
        z = torch.logsumexp(scores.masked_fill(~valid, -torch.inf), 1)
        error = torch.exp(za - z) - gamma
        losses = {
            "mass": mass.mean(),
            "native": wn.mean(),
            "conditional": (wn + added_term).mean(),
            "direction": (za - zn).mean(),
        }
        weight = len(positions) / n
        for j, (name, loss) in enumerate(losses.items()):
            grads = torch.autograd.grad(loss, params, retain_graph=j < len(losses) - 1)
            totals[name] += weight * vector(grads)
        signed_error += float(error.detach().sum().cpu()) / n
        absolute_error += float(error.detach().abs().sum().cpu()) / n
        mass_loss_value += float(mass.detach().sum().cpu()) / n

    with np.load(prediction, allow_pickle=False) as stored:
        ndcg = float(stored["metrics"][:, 0].mean())
    return {
        "rate": rate,
        "condition": condition,
        "seed": seed,
        "epoch": epoch,
        "ndcg": ndcg,
        "mean_signed_allocation_error": signed_error,
        "mean_absolute_allocation_error": absolute_error,
        "mean_mass_loss": mass_loss_value,
        "mass_gradient_norm": float(totals["mass"].norm()),
        "native_gradient_norm": float(totals["native"].norm()),
        "conditional_gradient_norm": float(totals["conditional"].norm()),
        "direction_factor_norm": float(totals["direction"].norm()),
        "mass_native_cosine": cosine(totals["mass"], totals["native"]),
        "mass_conditional_cosine": cosine(totals["mass"], totals["conditional"]),
        "checkpoint_sha256": sha(checkpoint),
        "prediction_sha256": sha(prediction),
    }


def rank_correlation(x, y) -> float | None:
    x, y = np.asarray(x, float), np.asarray(y, float)
    if len(x) < 3 or np.ptp(x) == 0 or np.ptp(y) == 0:
        return None
    rx = np.argsort(np.argsort(x)).astype(float)
    ry = np.argsort(np.argsort(y)).astype(float)
    return float(np.corrcoef(rx, ry)[0, 1])


def summarize(rows: list[dict]) -> dict:
    pairs = []
    for rate in RATES:
        for seed in SEEDS:
            for epoch in EPOCHS:
                original = next(r for r in rows if (r["rate"], r["condition"], r["seed"], r["epoch"])
                                == (rate, "original", seed, epoch))
                aligned = next(r for r in rows if (r["rate"], r["condition"], r["seed"], r["epoch"])
                               == (rate, "aligned", seed, epoch))
                pairs.append({
                    "rate": rate, "seed": seed, "epoch": epoch,
                    "ndcg_original_minus_aligned": original["ndcg"] - aligned["ndcg"],
                    "absolute_ndcg_gap": abs(original["ndcg"] - aligned["ndcg"]),
                    "mass_gradient_norm_original_minus_aligned":
                        original["mass_gradient_norm"] - aligned["mass_gradient_norm"],
                    "absolute_error_original_minus_aligned":
                        original["mean_absolute_allocation_error"] - aligned["mean_absolute_allocation_error"],
                    "direction_factor_norm_original_minus_aligned":
                        original["direction_factor_norm"] - aligned["direction_factor_norm"],
                    "original_mass_native_cosine": original["mass_native_cosine"],
                    "aligned_mass_native_cosine": aligned["mass_native_cosine"],
                })
    by_rate = {}
    for rate in RATES:
        z = [p for p in pairs if p["rate"] == rate]
        post = [p for p in z if p["epoch"] > 0]
        epoch_means = [{
            "epoch": epoch,
            **{key: float(np.mean([p[key] for p in z if p["epoch"] == epoch]))
               for key in ("ndcg_original_minus_aligned", "absolute_ndcg_gap",
                           "mass_gradient_norm_original_minus_aligned",
                           "absolute_error_original_minus_aligned",
                           "direction_factor_norm_original_minus_aligned",
                           "original_mass_native_cosine", "aligned_mass_native_cosine")},
        } for epoch in EPOCHS]
        post_epoch_means = [x for x in epoch_means if x["epoch"] > 0]
        by_rate[f"{rate:g}"] = {
            "n_seed_checkpoint_pairs": len(z),
            "spearman_absolute_gap_vs_gradient_norm_difference": rank_correlation(
                [p["absolute_ndcg_gap"] for p in z],
                [abs(p["mass_gradient_norm_original_minus_aligned"]) for p in z]),
            "spearman_absolute_gap_vs_allocation_error_difference": rank_correlation(
                [p["absolute_ndcg_gap"] for p in z],
                [abs(p["absolute_error_original_minus_aligned"]) for p in z]),
            "post_update_spearman_absolute_gap_vs_gradient_norm_difference": rank_correlation(
                [p["absolute_ndcg_gap"] for p in post],
                [abs(p["mass_gradient_norm_original_minus_aligned"]) for p in post]),
            "post_update_spearman_absolute_gap_vs_allocation_error_difference": rank_correlation(
                [p["absolute_ndcg_gap"] for p in post],
                [abs(p["absolute_error_original_minus_aligned"]) for p in post]),
            "post_update_epoch_mean_spearman_gap_vs_gradient_norm_difference": rank_correlation(
                [p["absolute_ndcg_gap"] for p in post_epoch_means],
                [abs(p["mass_gradient_norm_original_minus_aligned"]) for p in post_epoch_means]),
            "post_update_epoch_mean_spearman_gap_vs_allocation_error_difference": rank_correlation(
                [p["absolute_ndcg_gap"] for p in post_epoch_means],
                [abs(p["absolute_error_original_minus_aligned"]) for p in post_epoch_means]),
            "epoch_means": epoch_means,
        }
    return {"pairs": pairs, "by_rate": by_rate}


def main() -> None:
    torch.set_num_threads(2)
    torch.set_num_interop_threads(1)
    if not torch.backends.mps.is_available():
        raise RuntimeError("Main15 checkpoints were produced on MPS; this audit requires MPS")
    data = Data()
    rows = []
    for rate in RATES:
        for condition in CONDITIONS:
            for seed in SEEDS:
                for epoch in EPOCHS:
                    row = probe(data, rate, condition, seed, epoch)
                    rows.append(row)
                    print("PROBE", rate, condition, seed, epoch,
                          f"e={row['mean_absolute_allocation_error']:.6g}",
                          f"|gm|={row['mass_gradient_norm']:.6g}", flush=True)
    report = {
        "complete": True,
        "post_hoc": True,
        "performance_models_trained": 0,
        "fitting_users": len(data.fit),
        "rows": rows,
        "summary": summarize(rows),
        "protocol_sha256": sha(HERE / "PROTOCOL.md"),
    }
    write(OUT / "readout.json", report)
    write(OUT / "complete.json", {
        "complete": True,
        "readout_sha256": sha(OUT / "readout.json"),
        "protocol_sha256": report["protocol_sha256"],
    })
    print(json.dumps(report["summary"]["by_rate"], indent=2))


if __name__ == "__main__":
    main()


==> anc/reproducibility/main16_gradient_pathway_20260915/test_probe.py <==
import numpy as np
import torch

from research.main11_onerec_profile_20260915.core import objective_components


def test_mass_score_gradient_matches_equation_three_factorization():
    scores = torch.tensor([[0.4, -0.2, 0.7, -0.5]], dtype=torch.float64, requires_grad=True)
    native = torch.tensor([[True, True, False, False]])
    added = torch.tensor([[False, False, True, True]])
    positive = torch.tensor([[True, False, True, True]])
    _, _, mass = objective_components(scores, native, added, positive)
    actual = torch.autograd.grad(mass.sum(), scores)[0]
    r = (native & positive).sum(1).double()
    k = added.sum(1).double()
    gamma = k / (r + k)
    pn = torch.softmax(scores.masked_fill(~native, -torch.inf), 1).nan_to_num()
    pa = torch.softmax(scores.masked_fill(~added, -torch.inf), 1).nan_to_num()
    pi_a = torch.exp(torch.logsumexp(scores.masked_fill(~added, -torch.inf), 1)
                     - torch.logsumexp(scores, 1))
    expected = (pi_a - gamma)[:, None] * (pa - pn)
    torch.testing.assert_close(actual, expected, atol=1e-14, rtol=1e-14)



==> anc/reproducibility/main17_construct_identifiability_20260916/PROTOCOL.md <==
# Main17 post-hoc construct and identifiability audit

This analysis was specified after reading the Main16 strict review. It performs
no model fitting and does not constitute prospective confirmation.

1. Recover the first-review rating for every Amazon target used in the
   training, development, and final roles. Report ratings separately for
   targets present in the frozen generator pool and targets outside it.
2. Re-score saved all-rating and rating-at-least-four checkpoints on common
   final-user cohorts. This separates an evaluation-label change from a
   training-label change while holding the candidate pool fixed.
3. On saved predictions, compare the conventional Full-minus-WN effect with
   the profiled allocation effect (Cond-minus-Full), added-score effect
   (Cond-minus-WN), and the selected added-minus-native deployment effect.

All quantities are descriptive, conditional on the stored generator and head
sets. The audit does not select a favorable result, add a dataset, or change a
training hyperparameter.


==> anc/reproducibility/main17_construct_identifiability_20260916/readout.json <==
{
  "common_cohort": {
    "g42": {
      "all_users": 9121,
      "cells": {
        "all_rating_training__all_targets": {
          "Cond-Full": -0.0006260357335886251,
          "Cond-WN": 0.0010130112847125694,
          "Full-WN": 0.0016390470183011944,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        },
        "all_rating_training__favorable_targets": {
          "Cond-Full": -0.001174377367424378,
          "Cond-WN": 0.0006040245878815458,
          "Full-WN": 0.0017784019553059242,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        },
        "favorable_training__all_targets": {
          "Cond-Full": -0.001969653657692342,
          "Cond-WN": -0.000934324071400231,
          "Full-WN": 0.0010353295862921108,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        },
        "favorable_training__favorable_targets": {
          "Cond-Full": -0.0017326941247856919,
          "Cond-WN": -0.0006218567859706974,
          "Full-WN": 0.0011108373388149944,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        }
      },
      "eligible_users": 8581,
      "evaluation_label_change": {
        "Cond-Full": -0.0005483416338357528,
        "Cond-WN": -0.0004089866968310235,
        "Full-WN": 0.00013935493700472984
      },
      "training_label_change_on_favorable_evaluation": {
        "Cond-Full": -0.000558316757361314,
        "Cond-WN": -0.0012258813738522433,
        "Full-WN": -0.0006675646164909298
      }
    },
    "g52": {
      "all_users": 9121,
      "cells": {
        "all_rating_training__all_targets": {
          "Cond-Full": 0.0006989920636731646,
          "Cond-WN": 0.0017391180319775064,
          "Full-WN": 0.0010401259683043421,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        },
        "all_rating_training__favorable_targets": {
          "Cond-Full": 0.000875205996228343,
          "Cond-WN": 0.0021864455925389003,
          "Full-WN": 0.0013112395963105572,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        },
        "favorable_training__all_targets": {
          "Cond-Full": -0.005136280478479951,
          "Cond-WN": -0.0026477375551422987,
          "Full-WN": 0.0024885429233376514,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        },
        "favorable_training__favorable_targets": {
          "Cond-Full": -0.005737028889700644,
          "Cond-WN": -0.0036501771832929152,
          "Full-WN": 0.002086851706407729,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        }
      },
      "eligible_users": 8581,
      "evaluation_label_change": {
        "Cond-Full": 0.0001762139325551784,
        "Cond-WN": 0.00044732756056139393,
        "Full-WN": 0.0002711136280062151
      },
      "training_label_change_on_favorable_evaluation": {
        "Cond-Full": -0.006612234885928987,
        "Cond-WN": -0.005836622775831815,
        "Full-WN": 0.0007756121100971718
      }
    },
    "h91": {
      "all_users": 20323,
      "cells": {
        "all_rating_training__all_targets": {
          "Cond-Full": -1.9169325750359073e-05,
          "Cond-WN": 9.40284333522042e-05,
          "Full-WN": 0.00011319775910256329,
          "heads": {
            "Cond": 5,
            "Full": 5,
            "WN": 5
          }
        },
        "all_rating_training__favorable_targets": {
          "Cond-Full": 4.970242098520317e-05,
          "Cond-WN": 0.00013207003658892053,
          "Full-WN": 8.236761560371731e-05,
          "heads": {
            "Cond": 5,
            "Full": 5,
            "WN": 5
          }
        },
        "favorable_training__all_targets": {
          "Cond-Full": -0.00014021798491279126,
          "Cond-WN": -0.0001126444164568795,
          "Full-WN": 2.757356845591175e-05,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        },
        "favorable_training__favorable_targets": {
          "Cond-Full": -0.00010354668212479401,
          "Cond-WN": -7.472673329598455e-05,
          "Full-WN": 2.8819948828809473e-05,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        }
      },
      "eligible_users": 19890,
      "evaluation_label_change": {
        "Cond-Full": 6.887174673556224e-05,
        "Cond-WN": 3.804160323671634e-05,
        "Full-WN": -3.083014349884597e-05
      },
      "training_label_change_on_favorable_evaluation": {
        "Cond-Full": -0.00015324910310999718,
        "Cond-WN": -0.0002067967698849051,
        "Full-WN": -5.354766677490784e-05
      }
    },
    "h92": {
      "all_users": 20323,
      "cells": {
        "all_rating_training__all_targets": {
          "Cond-Full": 0.0003998864497260823,
          "Cond-WN": -7.812581873782104e-05,
          "Full-WN": -0.00047801226846390333,
          "heads": {
            "Cond": 5,
            "Full": 5,
            "WN": 5
          }
        },
        "all_rating_training__favorable_targets": {
          "Cond-Full": 0.0004121918980559426,
          "Cond-WN": -9.640581277525644e-05,
          "Full-WN": -0.000508597710831199,
          "heads": {
            "Cond": 5,
            "Full": 5,
            "WN": 5
          }
        },
        "favorable_training__all_targets": {
          "Cond-Full": 8.003823675180227e-05,
          "Cond-WN": -0.0003599350525659068,
          "Full-WN": -0.00043997328931770914,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        },
        "favorable_training__favorable_targets": {
          "Cond-Full": 7.508552970739353e-05,
          "Cond-WN": -0.00037447619605146743,
          "Full-WN": -0.00044956172575886117,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        }
      },
      "eligible_users": 19890,
      "evaluation_label_change": {
        "Cond-Full": 1.2305448329860322e-05,
        "Cond-WN": -1.827999403743539e-05,
        "Full-WN": -3.0585442367295646e-05
      },
      "training_label_change_on_favorable_evaluation": {
        "Cond-Full": -0.0003371063683485491,
        "Cond-WN": -0.000278070383276211,
        "Full-WN": 5.903598507233781e-05
      }
    },
    "h93": {
      "all_users": 20323,
      "cells": {
        "all_rating_training__all_targets": {
          "Cond-Full": -5.816056160590154e-07,
          "Cond-WN": -3.933183577417056e-05,
          "Full-WN": -3.8750230158111536e-05,
          "heads": {
            "Cond": 5,
            "Full": 5,
            "WN": 5
          }
        },
        "all_rating_training__favorable_targets": {
          "Cond-Full": -1.2790953647297103e-05,
          "Cond-WN": 2.1205536048484793e-05,
          "Full-WN": 3.399648969578189e-05,
          "heads": {
            "Cond": 5,
            "Full": 5,
            "WN": 5
          }
        },
        "favorable_training__all_targets": {
          "Cond-Full": -0.00027851066330238696,
          "Cond-WN": -0.0001913257019217355,
          "Full-WN": 8.718496138065153e-05,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        },
        "favorable_training__favorable_targets": {
          "Cond-Full": -0.00032886115829318277,
          "Cond-WN": -0.0002458952029573371,
          "Full-WN": 8.296595533584564e-05,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        }
      },
      "eligible_users": 19890,
      "evaluation_label_change": {
        "Cond-Full": -1.2209348031238087e-05,
        "Cond-WN": 6.0537371822655354e-05,
        "Full-WN": 7.274671985389342e-05
      },
      "training_label_change_on_favorable_evaluation": {
        "Cond-Full": -0.0003160702046458857,
        "Cond-WN": -0.0002671007390058219,
        "Full-WN": 4.896946564006376e-05
      }
    },
    "t61": {
      "all_users": 4557,
      "cells": {
        "all_rating_training__all_targets": {
          "Cond-Full": 0.00072931750765694,
          "Cond-WN": 0.0008219686087119017,
          "Full-WN": 9.265110105496162e-05,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        },
        "all_rating_training__favorable_targets": {
          "Cond-Full": 0.0006423354261194803,
          "Cond-WN": 0.0008145712174377987,
          "Full-WN": 0.00017223579131831867,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        },
        "favorable_training__all_targets": {
          "Cond-Full": -0.0004791205776798781,
          "Cond-WN": 0.0008580052817344547,
          "Full-WN": 0.0013371258594143329,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        },
        "favorable_training__favorable_targets": {
          "Cond-Full": -0.00022349210595507175,
          "Cond-WN": 0.0007894717616983753,
          "Full-WN": 0.001012963867653447,
          "heads": {
            "Cond": 3,
            "Full": 3,
            "WN": 3
          }
        }
      },
      "eligible_users": 4476,
      "evaluation_label_change": {
        "Cond-Full": -8.698208153745971e-05,
        "Cond-WN": -7.397391274102986e-06,
        "Full-WN": 7.958469026335705e-05
      },
      "training_label_change_on_favorable_evaluation": {
        "Cond-Full": -0.000865827532074552,
        "Cond-WN": -2.509945573942341e-05,
        "Full-WN": 0.0008407280763351284
      }
    }
  },
  "complete": true,
  "construct_distributions": {
    "g42": {
      "development": {
        "native": {
          "favorable_fraction": 0.7706666666666667,
          "rating_1_to_3": 172,
          "rating_4_to_5": 578,
          "rating_histogram": {
            "1": 49,
            "2": 39,
            "3": 84,
            "4": 164,
            "5": 414
          },
          "targets": 750,
          "users": 591
        },
        "outside_native": {
          "favorable_fraction": 0.7403100775193798,
          "rating_1_to_3": 1072,
          "rating_4_to_5": 3056,
          "rating_histogram": {
            "1": 330,
            "2": 274,
            "3": 468,
            "4": 949,
            "5": 2107
          },
          "targets": 4128,
          "users": 1608
        }
      },
      "final": {
        "native": {
          "favorable_fraction": 0.7611596870685688,
          "rating_1_to_3": 1038,
          "rating_4_to_5": 3308,
          "rating_histogram": {
            "1": 340,
            "2": 241,
            "3": 457,
            "4": 913,
            "5": 2395
          },
          "targets": 4346,
          "users": 3308
        },
        "outside_native": {
          "favorable_fraction": 0.7381500629969153,
          "rating_1_to_3": 6027,
          "rating_4_to_5": 16990,
          "rating_histogram": {
            "1": 1816,
            "2": 1531,
            "3": 2680,
            "4": 5193,
            "5": 11797
          },
          "targets": 23017,
          "users": 8970
        }
      },
      "training": {
        "native": {
          "favorable_fraction": 0.7640728476821192,
          "rating_1_to_3": 285,
          "rating_4_to_5": 923,
          "rating_histogram": {
            "1": 86,
            "2": 69,
            "3": 130,
            "4": 253,
            "5": 670
          },
          "targets": 1208,
          "users": 914
        },
        "outside_native": {
          "favorable_fraction": 0.7288135593220338,
          "rating_1_to_3": 416,
          "rating_4_to_5": 1118,
          "rating_histogram": {
            "1": 116,
            "2": 106,
            "3": 194,
            "4": 339,
            "5": 779
          },
          "targets": 1534,
          "users": 874
        }
      }
    },
    "g52": {
      "development": {
        "native": {
          "favorable_fraction": 0.7775,
          "rating_1_to_3": 178,
          "rating_4_to_5": 622,
          "rating_histogram": {
            "1": 44,
            "2": 53,
            "3": 81,
            "4": 177,
            "5": 445
          },
          "targets": 800,
          "users": 603
        },
        "outside_native": {
          "favorable_fraction": 0.7385973516429623,
          "rating_1_to_3": 1066,
          "rating_4_to_5": 3012,
          "rating_histogram": {
            "1": 335,
            "2": 260,
            "3": 471,
            "4": 936,
            "5": 2076
          },
          "targets": 4078,
          "users": 1597
        }
      },
      "final": {
        "native": {
          "favorable_fraction": 0.7642203881329467,
          "rating_1_to_3": 1057,
          "rating_4_to_5": 3426,
          "rating_histogram": {
            "1": 336,
            "2": 253,
            "3": 468,
            "4": 896,
            "5": 2530
          },
          "targets": 4483,
          "users": 3411
        },
        "outside_native": {
          "favorable_fraction": 0.7374125874125874,
          "rating_1_to_3": 6008,
          "rating_4_to_5": 16872,
          "rating_histogram": {
            "1": 1820,
            "2": 1519,
            "3": 2669,
            "4": 5210,
            "5": 11662
          },
          "targets": 22880,
          "users": 8972
        }
      },
      "training": {
        "native": {
          "favorable_fraction": 0.7635933806146572,
          "rating_1_to_3": 300,
          "rating_4_to_5": 969,
          "rating_histogram": {
            "1": 89,
            "2": 71,
            "3": 140,
            "4": 246,
            "5": 723
          },
          "targets": 1269,
          "users": 952
        },
        "outside_native": {
          "favorable_fraction": 0.7296786389413988,
          "rating_1_to_3": 429,
          "rating_4_to_5": 1158,
          "rating_histogram": {
            "1": 107,
            "2": 126,
            "3": 196,
            "4": 348,
            "5": 810
          },
          "targets": 1587,
          "users": 912
        }
      }
    },
    "h91": {
      "development": {
        "native": {
          "favorable_fraction": 0.875,
          "rating_1_to_3": 48,
          "rating_4_to_5": 336,
          "rating_histogram": {
            "1": 19,
            "2": 7,
            "3": 22,
            "4": 60,
            "5": 276
          },
          "targets": 384,
          "users": 338
        },
        "outside_native": {
          "favorable_fraction": 0.8190449595085172,
          "rating_1_to_3": 1944,
          "rating_4_to_5": 8799,
          "rating_histogram": {
            "1": 574,
            "2": 528,
            "3": 842,
            "4": 1932,
            "5": 6867
          },
          "targets": 10743,
          "users": 3697
        }
      },
      "final": {
        "native": {
          "favorable_fraction": 0.8697986577181208,
          "rating_1_to_3": 291,
          "rating_4_to_5": 1944,
          "rating_histogram": {
            "1": 70,
            "2": 79,
            "3": 142,
            "4": 352,
            "5": 1592
          },
          "targets": 2235,
          "users": 1951
        },
        "outside_native": {
          "favorable_fraction": 0.8124765893690197,
          "rating_1_to_3": 11014,
          "rating_4_to_5": 47720,
          "rating_histogram": {
            "1": 3194,
            "2": 2854,
            "3": 4966,
            "4": 10571,
            "5": 37149
          },
          "targets": 58734,
          "users": 20256
        }
      },
      "training": {
        "native": {
          "favorable_fraction": 0.861271676300578,
          "rating_1_to_3": 72,
          "rating_4_to_5": 447,
          "rating_histogram": {
            "1": 23,
            "2": 21,
            "3": 28,
            "4": 87,
            "5": 360
          },
          "targets": 519,
          "users": 461
        },
        "outside_native": {
          "favorable_fraction": 0.8144336102082581,
          "rating_1_to_3": 3083,
          "rating_4_to_5": 13531,
          "rating_histogram": {
            "1": 875,
            "2": 774,
            "3": 1434,
            "4": 3080,
            "5": 10451
          },
          "targets": 16614,
          "users": 5697
        }
      }
    },
    "h92": {
      "development": {
        "native": {
          "favorable_fraction": 0.8614318706697459,
          "rating_1_to_3": 60,
          "rating_4_to_5": 373,
          "rating_histogram": {
            "1": 20,
            "2": 14,
            "3": 26,
            "4": 67,
            "5": 306
          },
          "targets": 433,
          "users": 390
        },
        "outside_native": {
          "favorable_fraction": 0.8193379465120628,
          "rating_1_to_3": 1932,
          "rating_4_to_5": 8762,
          "rating_histogram": {
            "1": 573,
            "2": 521,
            "3": 838,
            "4": 1925,
            "5": 6837
          },
          "targets": 10694,
          "users": 3699
        }
      },
      "final": {
        "native": {
          "favorable_fraction": 0.8640572390572391,
          "rating_1_to_3": 323,
          "rating_4_to_5": 2053,
          "rating_histogram": {
            "1": 91,
            "2": 82,
            "3": 150,
            "4": 382,
            "5": 1671
          },
          "targets": 2376,
          "users": 2086
        },
        "outside_native": {
          "favorable_fraction": 0.8125714675814517,
          "rating_1_to_3": 10982,
          "rating_4_to_5": 47611,
          "rating_histogram": {
            "1": 3173,
            "2": 2851,
            "3": 4958,
            "4": 10541,
            "5": 37070
          },
          "targets": 58593,
          "users": 20274
        }
      },
      "training": {
        "native": {
          "favorable_fraction": 0.847682119205298,
          "rating_1_to_3": 92,
          "rating_4_to_5": 512,
          "rating_histogram": {
            "1": 28,
            "2": 20,
            "3": 44,
            "4": 92,
            "5": 420
          },
          "targets": 604,
          "users": 543
        },
        "outside_native": {
          "favorable_fraction": 0.8146893338979975,
          "rating_1_to_3": 3063,
          "rating_4_to_5": 13466,
          "rating_histogram": {
            "1": 870,
            "2": 775,
            "3": 1418,
            "4": 3075,
            "5": 10391
          },
          "targets": 16529,
          "users": 5702
        }
      }
    },
    "h93": {
      "development": {
        "native": {
          "favorable_fraction": 0.8838383838383839,
          "rating_1_to_3": 46,
          "rating_4_to_5": 350,
          "rating_histogram": {
            "1": 15,
            "2": 11,
            "3": 20,
            "4": 61,
            "5": 289
          },
          "targets": 396,
          "users": 350
        },
        "outside_native": {
          "favorable_fraction": 0.8186562296151337,
          "rating_1_to_3": 1946,
          "rating_4_to_5": 8785,
          "rating_histogram": {
            "1": 578,
            "2": 524,
            "3": 844,
            "4": 1931,
            "5": 6854
          },
          "targets": 10731,
          "users": 3699
        }
      },
      "final": {
        "native": {
          "favorable_fraction": 0.8674429019256605,
          "rating_1_to_3": 296,
          "rating_4_to_5": 1937,
          "rating_histogram": {
            "1": 87,
            "2": 64,
            "3": 145,
            "4": 345,
            "5": 1592
          },
          "targets": 2233,
          "users": 1943
        },
        "outside_native": {
          "favorable_fraction": 0.8125681013347862,
          "rating_1_to_3": 11009,
          "rating_4_to_5": 47727,
          "rating_histogram": {
            "1": 3177,
            "2": 2869,
            "3": 4963,
            "4": 10578,
            "5": 37149
          },
          "targets": 58736,
          "users": 20260
        }
      },
      "training": {
        "native": {
          "favorable_fraction": 0.8611111111111112,
          "rating_1_to_3": 80,
          "rating_4_to_5": 496,
          "rating_histogram": {
            "1": 21,
            "2": 21,
            "3": 38,
            "4": 88,
            "5": 408
          },
          "targets": 576,
          "users": 516
        },
        "outside_native": {
          "favorable_fraction": 0.8142779489037869,
          "rating_1_to_3": 3075,
          "rating_4_to_5": 13482,
          "rating_histogram": {
            "1": 877,
            "2": 774,
            "3": 1424,
            "4": 3079,
            "5": 10403
          },
          "targets": 16557,
          "users": 5697
        }
      }
    },
    "t61": {
      "development": {
        "native": {
          "favorable_fraction": 0.7985074626865671,
          "rating_1_to_3": 27,
          "rating_4_to_5": 107,
          "rating_histogram": {
            "1": 2,
            "2": 5,
            "3": 20,
            "4": 18,
            "5": 89
          },
          "targets": 134,
          "users": 106
        },
        "outside_native": {
          "favorable_fraction": 0.8237781954887218,
          "rating_1_to_3": 375,
          "rating_4_to_5": 1753,
          "rating_histogram": {
            "1": 75,
            "2": 93,
            "3": 207,
            "4": 446,
            "5": 1307
          },
          "targets": 2128,
          "users": 749
        }
      },
      "final": {
        "native": {
          "favorable_fraction": 0.8488063660477454,
          "rating_1_to_3": 114,
          "rating_4_to_5": 640,
          "rating_histogram": {
            "1": 14,
            "2": 30,
            "3": 70,
            "4": 159,
            "5": 481
          },
          "targets": 754,
          "users": 620
        },
        "outside_native": {
          "favorable_fraction": 0.8323914221568476,
          "rating_1_to_3": 2165,
          "rating_4_to_5": 10752,
          "rating_histogram": {
            "1": 389,
            "2": 522,
            "3": 1254,
            "4": 2861,
            "5": 7891
          },
          "targets": 12917,
          "users": 4539
        }
      },
      "training": {
        "native": {
          "favorable_fraction": 0.82,
          "rating_1_to_3": 36,
          "rating_4_to_5": 164,
          "rating_histogram": {
            "1": 4,
            "2": 5,
            "3": 27,
            "4": 31,
            "5": 133
          },
          "targets": 200,
          "users": 170
        },
        "outside_native": {
          "favorable_fraction": 0.8280481137233461,
          "rating_1_to_3": 629,
          "rating_4_to_5": 3029,
          "rating_histogram": {
            "1": 116,
            "2": 160,
            "3": 353,
            "4": 752,
            "5": 2277
          },
          "targets": 3658,
          "users": 1282
        }
      }
    }
  },
  "identifiability": [
    {
      "architecture": "base",
      "cohort": "g42",
      "conventional_and_allocation_opposite_sign": true,
      "conventional_and_deployment_opposite_sign": false,
      "effects": {
        "Cond-Full": 0.002205715713677946,
        "Cond-WN": -0.00011857720217454692,
        "Full-WN": -0.002324292915852493,
        "selected_added-native": -0.00011857720217454692
      },
      "selected_added": "actual",
      "selected_native": "weighted_native"
    },
    {
      "architecture": "attention",
      "cohort": "g42",
      "conventional_and_allocation_opposite_sign": true,
      "conventional_and_deployment_opposite_sign": false,
      "effects": {
        "Cond-Full": -0.00035830756857374476,
        "Cond-WN": 0.00115633788269131,
        "Full-WN": 0.0015146454512650548,
        "selected_added-native": 0.0015146454512650548
      },
      "selected_added": "full",
      "selected_native": "weighted_native"
    },
    {
      "architecture": "attention",
      "cohort": "g51",
      "conventional_and_allocation_opposite_sign": true,
      "conventional_and_deployment_opposite_sign": false,
      "effects": {
        "Cond-Full": -0.0006617667261871066,
        "Cond-WN": 0.00026092576385207926,
        "Full-WN": 0.0009226924900391861,
        "selected_added-native": 0.0008290064298017793
      },
      "selected_added": "disc",
      "selected_native": "weighted_native"
    },
    {
      "architecture": "attention",
      "cohort": "g52",
      "conventional_and_allocation_opposite_sign": false,
      "conventional_and_deployment_opposite_sign": false,
      "effects": {
        "Cond-Full": 0.0007189511129547053,
        "Cond-WN": 0.0016011737532033484,
        "Full-WN": 0.000882222640248643,
        "selected_added-native": 0.00013067872485411747
      },
      "selected_added": "disc",
      "selected_native": "native"
    },
    {
      "architecture": "attention",
      "cohort": "t61",
      "conventional_and_allocation_opposite_sign": false,
      "conventional_and_deployment_opposite_sign": false,
      "effects": {
        "Cond-Full": 0.0008018159691279582,
        "Cond-WN": 0.000882954797620497,
        "Full-WN": 8.113882849253877e-05,
        "selected_added-native": 0.0012712087147824865
      },
      "selected_added": "disc",
      "selected_native": "native"
    },
    {
      "architecture": "attention",
      "cohort": "t62",
      "conventional_and_allocation_opposite_sign": true,
      "conventional_and_deployment_opposite_sign": false,
      "effects": {
        "Cond-Full": 0.0006553419496267217,
        "Cond-WN": -4.597087881734902e-05,
        "Full-WN": -0.0007013128284440707,
        "selected_added-native": -0.0003545541175812157
      },
      "selected_added": "full",
      "selected_native": "native"
    }
  ],
  "new_fits": 0,
  "post_hoc": true
}


==> anc/reproducibility/main17_construct_identifiability_20260916/run.py <==
"""Post-hoc Amazon construct and objective-identifiability audit; no fitting."""
from __future__ import annotations

import collections
import gzip
import hashlib
import json
import os
from pathlib import Path

import numpy as np
import torch

from research.source_mass_revision_20260914.readout import independent_metrics
from research.source_mass_validation_20260912.heads import make_head


ROOT = next(parent for parent in Path(__file__).resolve().parents
            if (parent / "pyproject.toml").exists())
OUT = ROOT / "runs/main17_construct_identifiability_20260916"
ARMS = {"WN": "weighted_native", "Cond": "actual", "Full": "full"}

SPECS = {
    "g42": {
        "category": "Games", "generator": "T42",
        "source": ROOT / "runs/source_mass_prospective_20260912/source",
        "features": ROOT / "runs/source_mass_prospective_20260912/games/features",
        "original_predictions": ROOT / "runs/main6_followup_20260914/predictions/g42/attention/original",
        "rating_fits": ROOT / "runs/main13_amazon_rating_20260915/fits/rating4_g42/attention/rating4",
        "original_heads": [42, 43, 44], "rating_heads": [301, 302, 303],
    },
    "g52": {
        "category": "Games", "generator": "GRU52",
        "source": ROOT / "runs/source_mass_prospective_20260912/source",
        "features": ROOT / "runs/source_mass_decision_20260914/generator_s52/games/features",
        "original_predictions": ROOT / "runs/main6_followup_20260914/predictions/g52/attention/original",
        "rating_fits": ROOT / "runs/main13_amazon_rating_20260915/fits/rating4_g52/attention/rating4",
        "original_heads": [42, 43, 44], "rating_heads": [301, 302, 303],
    },
    "t61": {
        "category": "Toys", "generator": "GRU61",
        "source": ROOT / "runs/source_mass_revision_20260914/source",
        "features": ROOT / "runs/source_mass_revision_20260914/generator_s61/games/features",
        "original_predictions": ROOT / "runs/main6_followup_20260914/predictions/t61/attention/original",
        "rating_fits": ROOT / "runs/main13_amazon_rating_20260915/fits/rating4_t61/attention/rating4",
        "original_heads": [42, 43, 44], "rating_heads": [301, 302, 303],
    },
}
for generator in [91, 92, 93]:
    SPECS[f"h{generator}"] = {
        "category": "Home", "generator": f"GRU{generator}",
        "source": ROOT / "runs/main6_confirmation_20260914/source",
        "features": ROOT / f"runs/main6_confirmation_20260914/generator_s{generator}/features",
        "original_predictions": ROOT / f"runs/main6_confirmation_20260914/predictions/{generator}",
        "rating_fits": ROOT / f"runs/main12_rating_sensitivity_20260915/fits/rating_h{generator}/attention/rating4",
        "original_heads": [101, 102, 103, 104, 105], "rating_heads": [201, 202, 203],
    }


def read(path: Path):
    return json.loads(path.read_text())


def write(path: Path, value) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n")
    os.replace(temporary, path)


def arrays(path: Path) -> dict[str, np.ndarray]:
    with np.load(path, allow_pickle=False) as z:
        return {key: z[key] for key in z.files}


def groups(source: Path) -> dict[str, list[dict]]:
    return {
        "training": read(source / "training_groups.json"),
        "development": read(source / "development_groups.json"),
        "final": read(source / "final_targets.sealed.json"),
    }


def rating_map(source: Path) -> dict[tuple[str, int], float]:
    grouped = groups(source)
    catalog = read(source / "catalog.json")
    reverse = {int(value): key for key, value in catalog.items()}
    needed = {(row["user"], int(item)) for rows in grouped.values()
              for row in rows for item in row["targets"]}
    wanted_users = {user for user, _ in needed}
    first: dict[tuple[str, int], tuple[int, int, float]] = {}
    raw = next(source.glob("reviews_*_5.json.gz"))
    with gzip.open(raw, "rt") as handle:
        for line_number, line in enumerate(handle):
            row = json.loads(line)
            user = hashlib.sha256(row["reviewerID"].encode()).hexdigest()
            if user not in wanted_users or row["asin"] not in catalog:
                continue
            key = (user, int(catalog[row["asin"]]))
            if key not in needed:
                continue
            value = (int(row["unixReviewTime"]), line_number, float(row["overall"]))
            if key not in first or value[:2] < first[key][:2]:
                first[key] = value
    assert set(first) == needed, (source, len(first), len(needed))
    return {key: value[2] for key, value in first.items()}


def role_file(features: Path, role: str) -> Path:
    if role == "training" and (features / "training_all.npz").exists():
        return features / "training_all.npz"
    return features / {"training": "training.npz", "development": "development.npz",
                       "final": "final.npz"}[role]


def label_distribution(spec: dict, ratings: dict) -> dict:
    grouped = groups(spec["source"])
    result = {}
    for role, rows in grouped.items():
        feature = arrays(role_file(spec["features"], role))
        by_user = {str(user): i for i, user in enumerate(feature["user_ids"])}
        counts = {source: collections.Counter() for source in ["native", "outside_native"]}
        users = {source: set() for source in counts}
        for row in rows:
            index = by_user.get(row["user"])
            if index is None:
                continue
            native_items = set(map(int, feature["items"][index][feature["native"][index]]))
            for item0 in row["targets"]:
                source_name = "native" if int(item0) + 1 in native_items else "outside_native"
                rating = ratings[(row["user"], int(item0))]
                counts[source_name][str(int(rating))] += 1
                users[source_name].add(row["user"])
        result[role] = {}
        for source_name in counts:
            histogram = dict(sorted(counts[source_name].items()))
            low = sum(value for key, value in histogram.items() if int(key) <= 3)
            high = sum(value for key, value in histogram.items() if int(key) >= 4)
            total = low + high
            result[role][source_name] = {
                "targets": total, "users": len(users[source_name]),
                "rating_histogram": histogram, "rating_1_to_3": low,
                "rating_4_to_5": high,
                "favorable_fraction": high / total if total else None,
            }
    return result


def target_sets(source: Path) -> tuple[np.ndarray, list[np.ndarray], list[np.ndarray]]:
    rows = groups(source)["final"]
    ratings = rating_map(source)
    users = np.array([row["user"] for row in rows])
    all_targets = [np.asarray(row["targets"], dtype=np.int64) + 1 for row in rows]
    favorable = [np.asarray([int(item) + 1 for item in row["targets"]
                            if ratings[(row["user"], int(item))] >= 4], dtype=np.int64)
                 for row in rows]
    return users, all_targets, favorable


@torch.inference_mode()
def predict_checkpoint(path: Path, feature: dict[str, np.ndarray]) -> np.ndarray:
    model = make_head("attention").to("mps")
    model.load_state_dict(torch.load(path, map_location="mps", weights_only=True))
    model.eval()
    scores = np.empty(feature["lm"].shape, np.float64)
    device = {key: torch.from_numpy(np.array(feature[key])).to("mps")
              for key in ["q", "v", "s", "native"]}
    for start in range(0, len(scores), 64):
        residual = model(*[device[key][start:start + 64] for key in ["q", "v", "s", "native"]])
        scores[start:start + 64] = feature["lm"][start:start + 64] + residual.cpu().double().numpy()
    order = np.lexsort((feature["ties"], -np.where(feature["valid"], scores, -np.inf)), axis=1)[:, :20]
    return np.take_along_axis(feature["items"], order, axis=1)


def only_checkpoint(folder: Path, arm: str, head: int) -> Path:
    matches = list((folder / arm).glob(f"**/s{head}/selected480.pt"))
    assert len(matches) == 1, (folder, arm, head, matches)
    return matches[0]


def original_prediction(spec: dict, arm: str, head: int) -> tuple[np.ndarray, np.ndarray]:
    folder = spec["original_predictions"]
    if spec["category"] == "Home":
        path = folder / arm / f"s{head}.npz"
    else:
        path = folder / arm / "selected480" / f"s{head}.npz"
    value = arrays(path)
    return value["user_ids"], value["predictions"]


def metrics_on_cohort(predictions: np.ndarray, targets: list[np.ndarray], mask: np.ndarray) -> np.ndarray:
    return independent_metrics(predictions[mask], [targets[i] for i in np.flatnonzero(mask)])[:, 0]


def construct_contrasts(spec: dict) -> dict:
    users, all_targets, favorable = target_sets(spec["source"])
    eligible = np.array([len(target) > 0 for target in favorable])
    feature = arrays(spec["features"] / "final.npz")
    np.testing.assert_array_equal(feature["user_ids"], users)
    predictions = {"all_rating_training": {}, "favorable_training": {}}
    for arm_label, arm in ARMS.items():
        original = []
        for head in spec["original_heads"]:
            prediction_users, prediction = original_prediction(spec, arm, head)
            np.testing.assert_array_equal(prediction_users, users)
            original.append(prediction)
        predictions["all_rating_training"][arm_label] = original
        rating = []
        for head in spec["rating_heads"]:
            path = only_checkpoint(spec["rating_fits"], arm, head)
            rating.append(predict_checkpoint(path, feature))
        predictions["favorable_training"][arm_label] = rating

    result = {"eligible_users": int(eligible.sum()), "all_users": len(users), "cells": {}}
    for training_name, by_arm in predictions.items():
        for evaluation_name, targets in [("all_targets", all_targets), ("favorable_targets", favorable)]:
            metric = {arm: np.stack([metrics_on_cohort(pred, targets, eligible)
                                     for pred in by_arm[arm]]) for arm in by_arm}
            result["cells"][f"{training_name}__{evaluation_name}"] = {
                "Cond-Full": float((metric["Cond"] - metric["Full"]).mean()),
                "Cond-WN": float((metric["Cond"] - metric["WN"]).mean()),
                "Full-WN": float((metric["Full"] - metric["WN"]).mean()),
                "heads": {arm: len(value) for arm, value in metric.items()},
            }
    result["evaluation_label_change"] = {
        contrast: (result["cells"]["all_rating_training__favorable_targets"][contrast]
                   - result["cells"]["all_rating_training__all_targets"][contrast])
        for contrast in ["Cond-Full", "Cond-WN", "Full-WN"]
    }
    result["training_label_change_on_favorable_evaluation"] = {
        contrast: (result["cells"]["favorable_training__favorable_targets"][contrast]
                   - result["cells"]["all_rating_training__favorable_targets"][contrast])
        for contrast in ["Cond-Full", "Cond-WN", "Full-WN"]
    }
    return result


def local_identifiability() -> list[dict]:
    selection = read(ROOT / "runs/main6_followup_20260914/selection_commit.json")["choices"]
    metrics = np.load(ROOT / "runs/main6_followup_20260914/user_metrics.npz", allow_pickle=False)
    configs = [("g42", "base"), ("g42", "attention"), ("g51", "attention"),
               ("g52", "attention"), ("t61", "attention"), ("t62", "attention")]
    rows = []
    for cohort, architecture in configs:
        choice = selection[f"{cohort}/{architecture}"]["selected480"]
        def choose(arms):
            candidates = [choice[arm] for arm in arms]
            return max(candidates, key=lambda row: row["development"])["arm"]
        native = choose(["native", "weighted_native"])
        added = choose(["actual", "full", "disc"])
        def get(arm):
            return np.stack([metrics[f"{cohort}/{architecture}/original/{arm}/selected480/s{head}"][:, 0]
                             for head in [42, 43, 44]])
        effects = {
            "Full-WN": float((get("full") - get("weighted_native")).mean()),
            "Cond-Full": float((get("actual") - get("full")).mean()),
            "Cond-WN": float((get("actual") - get("weighted_native")).mean()),
            "selected_added-native": float((get(added) - get(native)).mean()),
        }
        rows.append({"cohort": cohort, "architecture": architecture,
                     "selected_added": added, "selected_native": native,
                     "effects": effects,
                     "conventional_and_allocation_opposite_sign": bool(
                         np.sign(effects["Full-WN"]) != np.sign(effects["Cond-Full"])),
                     "conventional_and_deployment_opposite_sign": bool(
                         np.sign(effects["Full-WN"]) != np.sign(effects["selected_added-native"])),
        })
    metrics.close()
    return rows


def main() -> None:
    torch.set_num_threads(2)
    torch.set_num_interop_threads(1)
    torch.use_deterministic_algorithms(True)
    if not torch.backends.mps.is_available():
        raise RuntimeError("MPS is required to replay saved rating checkpoints")
    source_ratings = {}
    report = {"complete": False, "post_hoc": True, "new_fits": 0,
              "construct_distributions": {}, "common_cohort": {}}
    for name, spec in SPECS.items():
        source_key = str(spec["source"])
        if source_key not in source_ratings:
            source_ratings[source_key] = rating_map(spec["source"])
        report["construct_distributions"][name] = label_distribution(spec, source_ratings[source_key])
        report["common_cohort"][name] = construct_contrasts(spec)
        write(OUT / "progress.json", report)
        print("AUDITED", name, flush=True)
    report["identifiability"] = local_identifiability()
    report["complete"] = True
    write(OUT / "readout.json", report)
    print(json.dumps(report, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/reproducibility/main20_policy_gate_20260916/PROTOCOL.md <==
# Main20 audit-guided deployment gate

This is a retrospective policy experiment fixed on 2026-09-16. The manuscript's
aggregate final results had already been inspected, so this experiment is not a
new preregistered confirmation and must not be described as one.

## Question

Can the task audit be converted into a conservative decision rule that uses
training-only targets when development evidence supports them and otherwise
falls back to the strongest native-only objective?

## Evidence units

- Games T42 and Toys T61: objective and optimizer choices made with head seeds
  42--44; evaluation uses the previously locked head seeds 81--85.
- Home generators 91--93: objective and optimizer choices made with head seeds
  42--44; evaluation uses head seeds 101--105 on the held-out final users.
- Product is reported separately because all objectives selected epoch zero and
  therefore give the same final predictions.

No model is selected with final-user outcomes in this analysis.

## Candidate policies

- Native menu: N, WN, NP.
- Added-label menu: Cond, Full, Disc.
- Always-Full and Always-Cond use each objective's development-selected
  optimizer/checkpoint.
- Dev-max-added deploys the best development objective in the added-label menu.
- Guarded deploys that added objective only when its paired three-head
  development advantage over the best native objective has a positive
  Bonferroni-adjusted one-sided Student-t lower confidence bound across the five
  non-Product evidence units. Otherwise it deploys the selected native policy.

The family-wise alpha is 0.05. Ties retain the earlier objective in the menu
orders shown above. Threshold gates at 0, 0.00025, 0.0005, and 0.001 NDCG are
secondary sensitivity analyses and are not optimized against final outcomes.

## Outcomes

The primary descriptive outcome is macro-average final NDCG difference from the
selected native policy across the five non-Product evidence units. Per-unit
paired user/head bootstrap intervals, the number of added deployments, the
worst unit difference, and descriptive regret to the final best candidate are
also reported. The final best candidate is an oracle diagnostic, not a policy.

## Interpretation rule

- Stable positive final differences would support a performance-oriented
  decision method.
- A conservative fallback with no demonstrated gain supports a diagnostic and
  risk-control positioning, not a performance-improvement claim.
- Harm or unstable selection rejects the deployment-method positioning.


==> anc/reproducibility/main20_policy_gate_20260916/audit.py <==
"""Independent consistency checks for the Main20 policy readout."""
import hashlib
import json
from pathlib import Path


HERE = Path(__file__).resolve().parent
ROOT = HERE.parents[3]
data = json.loads((HERE / "readout.json").read_text(encoding="utf-8"))

assert data["retrospective"] is True
assert data["new_model_fits"] == 0
assert len(data["units"]) == 5
assert data["product"]["all_objectives_selected_epoch_zero"] is True
assert data["product"]["fit_count"] == 98
assert data["product"]["final_difference"] == 0.0

for relative, expected in data["inputs"].items():
    observed = hashlib.sha256((ROOT / relative).read_bytes()).hexdigest()
    assert observed == expected, (relative, observed, expected)

for policy, summary in data["summary"].items():
    values = [u["policies"][policy]["difference_from_native"] for u in data["units"]]
    assert abs(sum(values) / len(values) - summary["macro_difference_from_native"]) < 1e-15
    assert min(values) == summary["worst_unit_difference"]

# The three Home unit differences must replay the previously published
# selected-added-minus-native aggregate exactly (equal user/head counts).
home = [u["policies"]["dev_max_added"]["difference_from_native"]
        for u in data["units"] if u["unit"].startswith("Home-")]
published = json.loads(
    (HERE.parent / "runs/main6_confirmation_20260914/primary.json").read_text(encoding="utf-8")
)
expected = next(x["difference"] for x in published
                if x["comparison"] == "added-native_policy")
assert abs(sum(home) / len(home) - expected) < 1e-15

print("MAIN20 POLICY AUDIT PASSED")

crossfit = json.loads((HERE / "crossfit_home_readout.json").read_text(encoding="utf-8"))
assert crossfit["retrospective"] is True
assert crossfit["new_model_fits"] == 0
assert len(crossfit["choices"]) == 75
assert crossfit["results"]["margin_0.001"]["added_decisions"] == 0
for row in crossfit["results"].values():
    assert row["crossed_interval"][0] <= row["difference_from_crossfit_native"] <= row["crossed_interval"][1]
print("MAIN20 HOME CROSSFIT AUDIT PASSED")


==> anc/reproducibility/main20_policy_gate_20260916/crossfit_home.py <==
"""Five-by-five user/head cross-fit of practical objective selection on Home."""
from __future__ import annotations

import hashlib
import json
import math
from pathlib import Path

import numpy as np


HERE = Path(__file__).resolve().parent
REPRO = HERE.parent
HOME = REPRO / "runs/main6_confirmation_20260914"
ARMS = ("native", "weighted_native", "native_pair", "actual", "full", "disc")
NATIVE = ARMS[:3]
ADDED = ARMS[3:]
LABEL = dict(native="N", weighted_native="WN", native_pair="NP",
             actual="Cond", full="Full", disc="Disc")
SEEDS = (101, 102, 103, 104, 105)
GENERATORS = ("91", "92", "93")
FOLDS = 5
RNG_SEED = 20260917
BOOTSTRAP_DRAWS = 20000


def sha(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def t3_quantile(p: float) -> float:
    # Deterministic bisection of the df=3 Student-t CDF.  For x >= 0,
    # F(x)=1/2 + atan(x/sqrt(3))/pi + sqrt(3)*x/(pi*(x*x+3)).
    lo, hi = 0.0, 100.0
    for _ in range(100):
        x = (lo + hi) / 2
        cdf = 0.5 + math.atan(x / math.sqrt(3)) / math.pi + math.sqrt(3) * x / (math.pi * (x*x + 3))
        if cdf < p:
            lo = x
        else:
            hi = x
    return (lo + hi) / 2


def crossed_interval(values: np.ndarray, rng: np.random.Generator) -> list[float]:
    # generator x head x user; every entry is already out of fold.
    g, h, n = values.shape
    draws = np.empty(BOOTSTRAP_DRAWS)
    chunk = 16
    for start in range(0, BOOTSTRAP_DRAWS, chunk):
        size = min(chunk, BOOTSTRAP_DRAWS-start)
        gi = rng.integers(0, g, (size, g))
        hi = rng.integers(0, h, (size, g, h))
        sampled = values[gi[:, :, None], hi].mean(axis=(1, 2))
        ui = rng.integers(0, n, (size, n))
        draws[start:start+size] = np.take_along_axis(sampled, ui, axis=1).mean(1)
    return [float(x) for x in np.quantile(draws, (0.025, 0.975))]


def main():
    with np.load(HOME / "user_metrics.npz", allow_pickle=False) as z:
        data = {g: {arm: np.stack([z[f"{g}/{arm}/s{s}"][:, 0] for s in SEEDS])
                    for arm in ARMS} for g in GENERATORS}
    n = next(iter(data["91"].values())).shape[1]
    rng = np.random.default_rng(RNG_SEED)
    order = rng.permutation(n)
    fold_id = np.empty(n, dtype=np.int64)
    fold_id[order] = np.arange(n) % FOLDS
    critical = t3_quantile(0.95)
    names = ("always_full", "always_cond", "dev_max_added", "zero_gate",
             "evidence_gate", "margin_0.001")
    output = {name: np.zeros((len(GENERATORS), len(SEEDS), n)) for name in names}
    choices = []
    for gi, g in enumerate(GENERATORS):
        for hi in range(len(SEEDS)):
            train_heads = [x for x in range(len(SEEDS)) if x != hi]
            for fold in range(FOLDS):
                train_users = fold_id != fold
                test_users = ~train_users
                means = {arm: float(data[g][arm][np.ix_(train_heads, train_users)].mean()) for arm in ARMS}
                native = max(NATIVE, key=lambda arm: (means[arm], -NATIVE.index(arm)))
                added = max(ADDED, key=lambda arm: (means[arm], -ADDED.index(arm)))
                per_head = np.asarray([data[g][added][h, train_users].mean() -
                                       data[g][native][h, train_users].mean() for h in train_heads])
                margin = float(per_head.mean())
                lower = margin - critical * float(per_head.std(ddof=1) / math.sqrt(len(per_head)))
                selected = {
                    "always_full": "full",
                    "always_cond": "actual",
                    "dev_max_added": added,
                    "zero_gate": added if margin > 0 else native,
                    "evidence_gate": added if lower > 0 else native,
                    "margin_0.001": added if margin > 0.001 else native,
                }
                for name, arm in selected.items():
                    output[name][gi, hi, test_users] = data[g][arm][hi, test_users] - data[g][native][hi, test_users]
                choices.append({"generator": g, "heldout_head": SEEDS[hi], "heldout_fold": fold,
                                "native": LABEL[native], "added": LABEL[added],
                                "margin": margin, "lower": lower,
                                "zero_gate": LABEL[selected["zero_gate"]],
                                "evidence_gate": LABEL[selected["evidence_gate"]],
                                "margin_0.001": LABEL[selected["margin_0.001"]]})
    result = {}
    boot_rng = np.random.default_rng(RNG_SEED + 1)
    for name, values in output.items():
        result[name] = {
            "difference_from_crossfit_native": float(values.mean()),
            "crossed_interval": crossed_interval(values, boot_rng),
            "negative_generator_head_cells": int((values.mean(axis=2) < 0).sum()),
            "positive_generator_head_cells": int((values.mean(axis=2) > 0).sum()),
            "added_decisions": sum(c[name if name in c else "margin_0.001"] not in {"N", "WN", "NP"}
                                   for c in choices) if name in {"zero_gate", "evidence_gate", "margin_0.001"} else 75,
        }
    payload = {
        "schema": "main20.home_user_head_crossfit.v1",
        "retrospective": True,
        "new_model_fits": 0,
        "folds": FOLDS,
        "heldout_heads": list(SEEDS),
        "one_sided_t_critical_df3": critical,
        "results": result,
        "choices": choices,
        "input_sha256": sha(HOME / "user_metrics.npz"),
        "code_sha256": sha(Path(__file__)),
    }
    (HERE / "crossfit_home_readout.json").write_text(json.dumps(payload, indent=2) + "\n")
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/reproducibility/main20_policy_gate_20260916/crossfit_home_readout.json <==
{
  "schema": "main20.home_user_head_crossfit.v1",
  "retrospective": true,
  "new_model_fits": 0,
  "folds": 5,
  "heldout_heads": [
    101,
    102,
    103,
    104,
    105
  ],
  "one_sided_t_critical_df3": 2.35336343480182,
  "results": {
    "always_full": {
      "difference_from_crossfit_native": -0.00011421005987167297,
      "crossed_interval": [
        -0.0005435515581379603,
        0.00020458809131397996
      ],
      "negative_generator_head_cells": 8,
      "positive_generator_head_cells": 7,
      "added_decisions": 75
    },
    "always_cond": {
      "difference_from_crossfit_native": 1.4013313065930375e-05,
      "crossed_interval": [
        -0.00023837825487999742,
        0.00024481204569122306
      ],
      "negative_generator_head_cells": 6,
      "positive_generator_head_cells": 9,
      "added_decisions": 75
    },
    "dev_max_added": {
      "difference_from_crossfit_native": -0.00011620077845912718,
      "crossed_interval": [
        -0.00039701560329673426,
        0.0001534602648028229
      ],
      "negative_generator_head_cells": 11,
      "positive_generator_head_cells": 4,
      "added_decisions": 75
    },
    "zero_gate": {
      "difference_from_crossfit_native": -0.00011733925305142797,
      "crossed_interval": [
        -0.0003924300160499079,
        0.0001440931152592227
      ],
      "negative_generator_head_cells": 11,
      "positive_generator_head_cells": 4,
      "added_decisions": 61
    },
    "evidence_gate": {
      "difference_from_crossfit_native": -1.3768371152935992e-05,
      "crossed_interval": [
        -7.859377852790386e-05,
        2.8667380535269913e-05
      ],
      "negative_generator_head_cells": 3,
      "positive_generator_head_cells": 0,
      "added_decisions": 7
    },
    "margin_0.001": {
      "difference_from_crossfit_native": 0.0,
      "crossed_interval": [
        0.0,
        0.0
      ],
      "negative_generator_head_cells": 0,
      "positive_generator_head_cells": 0,
      "added_decisions": 0
    }
  },
  "choices": [
    {
      "generator": "91",
      "heldout_head": 101,
      "heldout_fold": 0,
      "native": "WN",
      "added": "Full",
      "margin": 0.00011116659905089504,
      "lower": -0.00015080123121979428,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 101,
      "heldout_fold": 1,
      "native": "WN",
      "added": "Cond",
      "margin": 0.00017191200606890252,
      "lower": -3.645173560923437e-05,
      "zero_gate": "Cond",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 101,
      "heldout_fold": 2,
      "native": "WN",
      "added": "Cond",
      "margin": 0.00014539015540160133,
      "lower": -9.552578046029863e-05,
      "zero_gate": "Cond",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 101,
      "heldout_fold": 3,
      "native": "WN",
      "added": "Full",
      "margin": 0.0001541402881186896,
      "lower": -0.00020504399654062722,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 101,
      "heldout_fold": 4,
      "native": "WN",
      "added": "Full",
      "margin": 5.532405939654957e-05,
      "lower": -0.00022631761618434484,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 102,
      "heldout_fold": 0,
      "native": "WN",
      "added": "Full",
      "margin": 0.00013308146181110732,
      "lower": -0.00011295792151094726,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 102,
      "heldout_fold": 1,
      "native": "WN",
      "added": "Full",
      "margin": 0.0002513750530955786,
      "lower": -3.5058147059419305e-05,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 102,
      "heldout_fold": 2,
      "native": "WN",
      "added": "Full",
      "margin": 0.00019746512957636263,
      "lower": -8.57094035306233e-05,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 102,
      "heldout_fold": 3,
      "native": "WN",
      "added": "Full",
      "margin": 0.0001582494645742871,
      "lower": -0.00020164915161084723,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 102,
      "heldout_fold": 4,
      "native": "WN",
      "added": "Full",
      "margin": 3.76044017030403e-05,
      "lower": -0.00025234483042368977,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 103,
      "heldout_fold": 0,
      "native": "WN",
      "added": "Cond",
      "margin": 0.00011277507705989608,
      "lower": 1.4447978063972212e-05,
      "zero_gate": "Cond",
      "evidence_gate": "Cond",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 103,
      "heldout_fold": 1,
      "native": "WN",
      "added": "Cond",
      "margin": 0.00025357325662165794,
      "lower": 7.729766255652938e-05,
      "zero_gate": "Cond",
      "evidence_gate": "Cond",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 103,
      "heldout_fold": 2,
      "native": "WN",
      "added": "Cond",
      "margin": 0.00018945286253244835,
      "lower": 5.812282750841029e-06,
      "zero_gate": "Cond",
      "evidence_gate": "Cond",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 103,
      "heldout_fold": 3,
      "native": "WN",
      "added": "Cond",
      "margin": 0.00017422638993377275,
      "lower": 3.873089654165583e-05,
      "zero_gate": "Cond",
      "evidence_gate": "Cond",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 103,
      "heldout_fold": 4,
      "native": "WN",
      "added": "Cond",
      "margin": 4.366566367269018e-05,
      "lower": -0.00010650500943315387,
      "zero_gate": "Cond",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 104,
      "heldout_fold": 0,
      "native": "WN",
      "added": "Full",
      "margin": 5.9834514081999555e-05,
      "lower": -0.00017011063254966847,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 104,
      "heldout_fold": 1,
      "native": "WN",
      "added": "Cond",
      "margin": 0.00015856849288073535,
      "lower": -2.5090647073331432e-05,
      "zero_gate": "Cond",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 104,
      "heldout_fold": 2,
      "native": "WN",
      "added": "Full",
      "margin": 8.968750927845553e-05,
      "lower": -0.00019655045996135723,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 104,
      "heldout_fold": 3,
      "native": "WN",
      "added": "Cond",
      "margin": 0.0001208131987446067,
      "lower": -3.659893236959347e-05,
      "zero_gate": "Cond",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 104,
      "heldout_fold": 4,
      "native": "WN",
      "added": "Full",
      "margin": -2.6943979588254022e-05,
      "lower": -0.00025574883241985525,
      "zero_gate": "WN",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 105,
      "heldout_fold": 0,
      "native": "WN",
      "added": "Full",
      "margin": 0.00016055801433710864,
      "lower": -3.402673431562002e-05,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 105,
      "heldout_fold": 1,
      "native": "WN",
      "added": "Full",
      "margin": 0.0002782860509176308,
      "lower": 5.511207654252244e-05,
      "zero_gate": "Full",
      "evidence_gate": "Full",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 105,
      "heldout_fold": 2,
      "native": "WN",
      "added": "Full",
      "margin": 0.00020731622762741857,
      "lower": -5.599403672175559e-05,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 105,
      "heldout_fold": 3,
      "native": "WN",
      "added": "Full",
      "margin": 0.000275191262580363,
      "lower": 0.0001590941335816946,
      "zero_gate": "Full",
      "evidence_gate": "Full",
      "margin_0.001": "WN"
    },
    {
      "generator": "91",
      "heldout_head": 105,
      "heldout_fold": 4,
      "native": "WN",
      "added": "Full",
      "margin": 0.00010575240812486482,
      "lower": -7.887328793313434e-05,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 101,
      "heldout_fold": 0,
      "native": "WN",
      "added": "Cond",
      "margin": -1.2789364171133383e-05,
      "lower": -0.0003287332756148389,
      "zero_gate": "WN",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 101,
      "heldout_fold": 1,
      "native": "WN",
      "added": "Disc",
      "margin": 0.00013679729950789735,
      "lower": -0.00021651747008952574,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 101,
      "heldout_fold": 2,
      "native": "WN",
      "added": "Disc",
      "margin": 0.00021082469198129917,
      "lower": -0.00017856510216419382,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 101,
      "heldout_fold": 3,
      "native": "WN",
      "added": "Disc",
      "margin": 0.0001240962641482989,
      "lower": -0.0002530021665949694,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 101,
      "heldout_fold": 4,
      "native": "WN",
      "added": "Disc",
      "margin": 0.0001476062323416739,
      "lower": -0.0003335617239226347,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 102,
      "heldout_fold": 0,
      "native": "WN",
      "added": "Cond",
      "margin": -1.405074490489367e-05,
      "lower": -0.0003317367160586423,
      "zero_gate": "WN",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 102,
      "heldout_fold": 1,
      "native": "WN",
      "added": "Cond",
      "margin": 0.00012145959894316978,
      "lower": 1.9102372310142806e-05,
      "zero_gate": "Cond",
      "evidence_gate": "Cond",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 102,
      "heldout_fold": 2,
      "native": "WN",
      "added": "Disc",
      "margin": 0.00011320864673055112,
      "lower": -0.00021461103164061306,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 102,
      "heldout_fold": 3,
      "native": "NP",
      "added": "Disc",
      "margin": 2.5795091839679422e-05,
      "lower": -0.00023081351402884083,
      "zero_gate": "Disc",
      "evidence_gate": "NP",
      "margin_0.001": "NP"
    },
    {
      "generator": "92",
      "heldout_head": 102,
      "heldout_fold": 4,
      "native": "WN",
      "added": "Disc",
      "margin": 1.8574591923338404e-05,
      "lower": -0.00041841604918565524,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 103,
      "heldout_fold": 0,
      "native": "WN",
      "added": "Disc",
      "margin": 3.289593841030239e-05,
      "lower": -0.0003384989996067155,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 103,
      "heldout_fold": 1,
      "native": "WN",
      "added": "Disc",
      "margin": 0.00014961760881905713,
      "lower": -0.00019226869891558025,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 103,
      "heldout_fold": 2,
      "native": "WN",
      "added": "Disc",
      "margin": 0.00024414306195194016,
      "lower": -0.00011142448814232598,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 103,
      "heldout_fold": 3,
      "native": "WN",
      "added": "Disc",
      "margin": 0.00014583053103310118,
      "lower": -0.00022418015573611767,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 103,
      "heldout_fold": 4,
      "native": "WN",
      "added": "Disc",
      "margin": 0.00017207503568435244,
      "lower": -0.00028019134328627885,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 104,
      "heldout_fold": 0,
      "native": "WN",
      "added": "Cond",
      "margin": -0.00015681800564857273,
      "lower": -0.0003466995514842836,
      "zero_gate": "WN",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 104,
      "heldout_fold": 1,
      "native": "WN",
      "added": "Cond",
      "margin": 3.0446956800103935e-05,
      "lower": -0.00018574996874542651,
      "zero_gate": "Cond",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 104,
      "heldout_fold": 2,
      "native": "WN",
      "added": "Disc",
      "margin": 0.0001049201123765396,
      "lower": -0.0002042946109508388,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 104,
      "heldout_fold": 3,
      "native": "WN",
      "added": "Disc",
      "margin": 8.595503625832097e-05,
      "lower": -0.0002751764160704413,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 104,
      "heldout_fold": 4,
      "native": "WN",
      "added": "Disc",
      "margin": -1.7247352760479864e-05,
      "lower": -0.00037106967689985845,
      "zero_gate": "WN",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 105,
      "heldout_fold": 0,
      "native": "WN",
      "added": "Disc",
      "margin": -2.6410047646530533e-05,
      "lower": -0.00048355854849261535,
      "zero_gate": "WN",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 105,
      "heldout_fold": 1,
      "native": "WN",
      "added": "Disc",
      "margin": 0.0001796533485087736,
      "lower": -0.00011426952584361259,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 105,
      "heldout_fold": 2,
      "native": "WN",
      "added": "Disc",
      "margin": 0.00025950712892106953,
      "lower": -6.898266624057067e-05,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 105,
      "heldout_fold": 3,
      "native": "WN",
      "added": "Disc",
      "margin": 0.00021962081212694058,
      "lower": -1.2469009248728579e-05,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "92",
      "heldout_head": 105,
      "heldout_fold": 4,
      "native": "WN",
      "added": "Disc",
      "margin": 0.00017958363492220648,
      "lower": -0.0002609275211710542,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 101,
      "heldout_fold": 0,
      "native": "WN",
      "added": "Cond",
      "margin": 0.00015993201102464626,
      "lower": -1.938497738788596e-05,
      "zero_gate": "Cond",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 101,
      "heldout_fold": 1,
      "native": "WN",
      "added": "Cond",
      "margin": 0.00019980315610232694,
      "lower": -6.720519082338002e-05,
      "zero_gate": "Cond",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 101,
      "heldout_fold": 2,
      "native": "WN",
      "added": "Cond",
      "margin": 0.0002996887304417607,
      "lower": -2.39136011045377e-05,
      "zero_gate": "Cond",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 101,
      "heldout_fold": 3,
      "native": "WN",
      "added": "Cond",
      "margin": 0.00015491396684949197,
      "lower": -0.00015108144103292498,
      "zero_gate": "Cond",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 101,
      "heldout_fold": 4,
      "native": "WN",
      "added": "Disc",
      "margin": 6.896983099206368e-05,
      "lower": -0.0001553561104915674,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 102,
      "heldout_fold": 0,
      "native": "WN",
      "added": "Full",
      "margin": 1.0188503503870492e-05,
      "lower": -0.0002809389215483944,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 102,
      "heldout_fold": 1,
      "native": "WN",
      "added": "Full",
      "margin": 8.248385603109925e-05,
      "lower": -0.0003399265207831774,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 102,
      "heldout_fold": 2,
      "native": "WN",
      "added": "Full",
      "margin": -2.9968054519614092e-05,
      "lower": -0.0004157161389524303,
      "zero_gate": "WN",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 102,
      "heldout_fold": 3,
      "native": "WN",
      "added": "Full",
      "margin": -2.8422988999461055e-05,
      "lower": -0.00039362196413797587,
      "zero_gate": "WN",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 102,
      "heldout_fold": 4,
      "native": "WN",
      "added": "Full",
      "margin": -0.00010275794523284879,
      "lower": -0.0004807086631050039,
      "zero_gate": "WN",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 103,
      "heldout_fold": 0,
      "native": "WN",
      "added": "Full",
      "margin": 5.7265882064910616e-05,
      "lower": -0.0001597084460303546,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 103,
      "heldout_fold": 1,
      "native": "WN",
      "added": "Full",
      "margin": 0.00019503356939776836,
      "lower": -3.5590443122561054e-06,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 103,
      "heldout_fold": 2,
      "native": "WN",
      "added": "Full",
      "margin": 6.44307294022867e-05,
      "lower": -0.00024592487108361416,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 103,
      "heldout_fold": 3,
      "native": "WN",
      "added": "Full",
      "margin": 4.1271295029779095e-05,
      "lower": -0.00022309381873493364,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 103,
      "heldout_fold": 4,
      "native": "WN",
      "added": "Full",
      "margin": -3.6318520895459606e-05,
      "lower": -0.00030174888526234743,
      "zero_gate": "WN",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 104,
      "heldout_fold": 0,
      "native": "WN",
      "added": "Disc",
      "margin": -3.2120096714830654e-05,
      "lower": -0.0004909806591411584,
      "zero_gate": "WN",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 104,
      "heldout_fold": 1,
      "native": "WN",
      "added": "Full",
      "margin": -1.62460505865711e-05,
      "lower": -0.00034459053571037816,
      "zero_gate": "WN",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 104,
      "heldout_fold": 2,
      "native": "WN",
      "added": "Cond",
      "margin": 1.3304878613488395e-05,
      "lower": -0.0007429767600510884,
      "zero_gate": "Cond",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 104,
      "heldout_fold": 3,
      "native": "WN",
      "added": "Disc",
      "margin": 7.2237454362363875e-06,
      "lower": -0.00047002206469580704,
      "zero_gate": "Disc",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 104,
      "heldout_fold": 4,
      "native": "WN",
      "added": "Disc",
      "margin": -2.42571398420704e-05,
      "lower": -0.0004674537089771859,
      "zero_gate": "WN",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 105,
      "heldout_fold": 0,
      "native": "WN",
      "added": "Full",
      "margin": 1.0744958867345798e-05,
      "lower": -0.0002800277706287657,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 105,
      "heldout_fold": 1,
      "native": "WN",
      "added": "Full",
      "margin": 5.937024104887617e-05,
      "lower": -0.0003625662696589341,
      "zero_gate": "Full",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 105,
      "heldout_fold": 2,
      "native": "WN",
      "added": "Cond",
      "margin": 0.00010595423096745578,
      "lower": -0.0006598682968792482,
      "zero_gate": "Cond",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 105,
      "heldout_fold": 3,
      "native": "WN",
      "added": "Cond",
      "margin": 1.5167290303530305e-06,
      "lower": -0.0006431810793730153,
      "zero_gate": "Cond",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    },
    {
      "generator": "93",
      "heldout_head": 105,
      "heldout_fold": 4,
      "native": "WN",
      "added": "Full",
      "margin": -0.00010281660949681666,
      "lower": -0.0004808042518780996,
      "zero_gate": "WN",
      "evidence_gate": "WN",
      "margin_0.001": "WN"
    }
  ],
  "input_sha256": "e1f1ed549922bf3785257ef7fcb7767a90ee70be0aebf28fffaf2c17f8109cc1",
  "code_sha256": "d35d738a136a0389d314110f0189020edd1abd9d76feb7195b81f3e90717d323"
}


==> anc/reproducibility/main20_policy_gate_20260916/readout.json <==
{
  "schema": "main20.audit_guided_policy.v1",
  "retrospective": true,
  "new_model_fits": 0,
  "familywise_alpha": 0.05,
  "family_size": 5,
  "bootstrap_draws": 20000,
  "bootstrap_seed": 20260916,
  "units": [
    {
      "unit": "Games-T42",
      "selected_native": "NP",
      "selected_added": "Full",
      "development_difference": 0.0020430404175583983,
      "development_head_differences": [
        0.002525320373579748,
        0.0014147768391656879,
        0.0021890240399297586
      ],
      "development_se": 0.0003287907890831271,
      "bonferroni_one_sided_critical": 6.964556734283267,
      "development_lower_bound": -0.00024684168672080373,
      "guard_passed": false,
      "final_oracle": "Full",
      "final_means": {
        "N": 0.05123457173933295,
        "WN": 0.050711370643857466,
        "NP": 0.05073341419933206,
        "Cond": 0.05228295914762647,
        "Full": 0.0524599787076109,
        "Disc": 0.052007269983978886
      },
      "policies": {
        "always_full": {
          "arm": "Full",
          "difference_from_native": 0.001726564508278835,
          "interval": [
            -3.468467882771288e-05,
            0.003628919286216563
          ],
          "head_differences": [
            -0.00011094000117898263,
            0.003109105503137337,
            0.004245886339742065,
            -0.0004423546200442973,
            0.0018311253197380527
          ],
          "descriptive_oracle_regret": 0.0
        },
        "always_cond": {
          "arm": "Cond",
          "difference_from_native": 0.0015495449482944112,
          "interval": [
            -0.0005488356148469725,
            0.0036773095803151663
          ],
          "head_differences": [
            -0.0008047166244293936,
            0.0032777114551849453,
            0.00423394446937756,
            -0.0013317166431011018,
            0.0023725020844400455
          ],
          "descriptive_oracle_regret": 0.00017701955998442737
        },
        "dev_max_added": {
          "arm": "Full",
          "difference_from_native": 0.001726564508278835,
          "interval": [
            -3.468467882771288e-05,
            0.003628919286216563
          ],
          "head_differences": [
            -0.00011094000117898263,
            0.003109105503137337,
            0.004245886339742065,
            -0.0004423546200442973,
            0.0018311253197380527
          ],
          "descriptive_oracle_regret": 0.0
        },
        "guarded": {
          "arm": "NP",
          "difference_from_native": 0.0,
          "interval": [
            0.0,
            0.0
          ],
          "head_differences": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "descriptive_oracle_regret": 0.0017265645082788356
        },
        "margin_0": {
          "arm": "Full",
          "difference_from_native": 0.001726564508278835,
          "interval": [
            -3.468467882771288e-05,
            0.003628919286216563
          ],
          "head_differences": [
            -0.00011094000117898263,
            0.003109105503137337,
            0.004245886339742065,
            -0.0004423546200442973,
            0.0018311253197380527
          ],
          "descriptive_oracle_regret": 0.0
        },
        "margin_0.00025": {
          "arm": "Full",
          "difference_from_native": 0.001726564508278835,
          "interval": [
            -3.468467882771288e-05,
            0.003628919286216563
          ],
          "head_differences": [
            -0.00011094000117898263,
            0.003109105503137337,
            0.004245886339742065,
            -0.0004423546200442973,
            0.0018311253197380527
          ],
          "descriptive_oracle_regret": 0.0
        },
        "margin_0.0005": {
          "arm": "Full",
          "difference_from_native": 0.001726564508278835,
          "interval": [
            -3.468467882771288e-05,
            0.003628919286216563
          ],
          "head_differences": [
            -0.00011094000117898263,
            0.003109105503137337,
            0.004245886339742065,
            -0.0004423546200442973,
            0.0018311253197380527
          ],
          "descriptive_oracle_regret": 0.0
        },
        "margin_0.001": {
          "arm": "Full",
          "difference_from_native": 0.001726564508278835,
          "interval": [
            -3.468467882771288e-05,
            0.003628919286216563
          ],
          "head_differences": [
            -0.00011094000117898263,
            0.003109105503137337,
            0.004245886339742065,
            -0.0004423546200442973,
            0.0018311253197380527
          ],
          "descriptive_oracle_regret": 0.0
        }
      }
    },
    {
      "unit": "Toys-T61",
      "selected_native": "N",
      "selected_added": "Disc",
      "development_difference": -2.6148185330420137e-05,
      "development_head_differences": [
        0.0006075150246391652,
        0.0010815200294515999,
        -0.0017674796100820254
      ],
      "development_se": 0.0008813524709723878,
      "bonferroni_one_sided_critical": 6.964556734283267,
      "development_lower_bound": -0.006164377472318361,
      "guard_passed": false,
      "final_oracle": "Disc",
      "final_means": {
        "N": 0.015456452272017274,
        "WN": 0.01596279251112685,
        "NP": 0.015478065271885695,
        "Cond": 0.01647690031690215,
        "Full": 0.014778123407606591,
        "Disc": 0.01653637476772991
      },
      "policies": {
        "always_full": {
          "arm": "Full",
          "difference_from_native": -0.0006783288644106833,
          "interval": [
            -0.0026361499175775105,
            0.0010371614372230763
          ],
          "head_differences": [
            -0.0038909812927532313,
            0.0012295253358152324,
            -0.0006097463393685011,
            0.00027670831462206757,
            -0.00039715034036898276
          ],
          "descriptive_oracle_regret": 0.001758251360123319
        },
        "always_cond": {
          "arm": "Cond",
          "difference_from_native": 0.001020448044884878,
          "interval": [
            -0.0007970676041018918,
            0.002722947876585322
          ],
          "head_differences": [
            -0.0020424601149497124,
            0.002501042122262108,
            0.0016046967566216788,
            0.002347409340798773,
            0.0006915521196915413
          ],
          "descriptive_oracle_regret": 5.947445082776087e-05
        },
        "dev_max_added": {
          "arm": "Disc",
          "difference_from_native": 0.0010799224957126394,
          "interval": [
            4.917881372134317e-05,
            0.0022481995774266688
          ],
          "head_differences": [
            0.0005180042188695079,
            0.0010836636686143636,
            0.0010945662194460372,
            0.0005463253348393299,
            0.002157053036793959
          ],
          "descriptive_oracle_regret": 0.0
        },
        "guarded": {
          "arm": "N",
          "difference_from_native": 0.0,
          "interval": [
            0.0,
            0.0
          ],
          "head_differences": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "descriptive_oracle_regret": 0.0010799224957126364
        },
        "margin_0": {
          "arm": "N",
          "difference_from_native": 0.0,
          "interval": [
            0.0,
            0.0
          ],
          "head_differences": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "descriptive_oracle_regret": 0.0010799224957126364
        },
        "margin_0.00025": {
          "arm": "N",
          "difference_from_native": 0.0,
          "interval": [
            0.0,
            0.0
          ],
          "head_differences": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "descriptive_oracle_regret": 0.0010799224957126364
        },
        "margin_0.0005": {
          "arm": "N",
          "difference_from_native": 0.0,
          "interval": [
            0.0,
            0.0
          ],
          "head_differences": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "descriptive_oracle_regret": 0.0010799224957126364
        },
        "margin_0.001": {
          "arm": "N",
          "difference_from_native": 0.0,
          "interval": [
            0.0,
            0.0
          ],
          "head_differences": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "descriptive_oracle_regret": 0.0010799224957126364
        }
      }
    },
    {
      "unit": "Home-G91",
      "selected_native": "NP",
      "selected_added": "Full",
      "development_difference": 7.993334499834549e-05,
      "development_head_differences": [
        -0.00036562412235388066,
        0.00040510569464916393,
        0.0002003184626997532
      ],
      "development_se": 0.00023048900561442045,
      "bonferroni_one_sided_critical": 6.964556734283267,
      "development_lower_bound": -0.0015253204112318202,
      "guard_passed": false,
      "final_oracle": "Full",
      "final_means": {
        "N": 0.010762953096742064,
        "WN": 0.01140249818095641,
        "NP": 0.010913620948180517,
        "Cond": 0.011514855922281091,
        "Full": 0.011530433123708697,
        "Disc": 0.011147887268642466
      },
      "policies": {
        "always_full": {
          "arm": "Full",
          "difference_from_native": 0.0006168121755281792,
          "interval": [
            0.0003203466420072822,
            0.0009154522016265451
          ],
          "head_differences": [
            0.0003259193631849339,
            0.0007174898505501393,
            0.0008317534370164399,
            0.0006447746540089068,
            0.0005641235728804764
          ],
          "descriptive_oracle_regret": 0.0
        },
        "always_cond": {
          "arm": "Cond",
          "difference_from_native": 0.000601234974100574,
          "interval": [
            0.0002823975182548145,
            0.000915626085691933
          ],
          "head_differences": [
            0.00034685539704867,
            0.0007724543374356475,
            0.0004422118556210511,
            0.0006028408572274654,
            0.0008418124231700364
          ],
          "descriptive_oracle_regret": 1.557720142760649e-05
        },
        "dev_max_added": {
          "arm": "Full",
          "difference_from_native": 0.0006168121755281792,
          "interval": [
            0.0003203466420072822,
            0.0009154522016265451
          ],
          "head_differences": [
            0.0003259193631849339,
            0.0007174898505501393,
            0.0008317534370164399,
            0.0006447746540089068,
            0.0005641235728804764
          ],
          "descriptive_oracle_regret": 0.0
        },
        "guarded": {
          "arm": "NP",
          "difference_from_native": 0.0,
          "interval": [
            0.0,
            0.0
          ],
          "head_differences": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "descriptive_oracle_regret": 0.0006168121755281801
        },
        "margin_0": {
          "arm": "Full",
          "difference_from_native": 0.0006168121755281792,
          "interval": [
            0.0003203466420072822,
            0.0009154522016265451
          ],
          "head_differences": [
            0.0003259193631849339,
            0.0007174898505501393,
            0.0008317534370164399,
            0.0006447746540089068,
            0.0005641235728804764
          ],
          "descriptive_oracle_regret": 0.0
        },
        "margin_0.00025": {
          "arm": "NP",
          "difference_from_native": 0.0,
          "interval": [
            0.0,
            0.0
          ],
          "head_differences": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "descriptive_oracle_regret": 0.0006168121755281801
        },
        "margin_0.0005": {
          "arm": "NP",
          "difference_from_native": 0.0,
          "interval": [
            0.0,
            0.0
          ],
          "head_differences": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "descriptive_oracle_regret": 0.0006168121755281801
        },
        "margin_0.001": {
          "arm": "NP",
          "difference_from_native": 0.0,
          "interval": [
            0.0,
            0.0
          ],
          "head_differences": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "descriptive_oracle_regret": 0.0006168121755281801
        }
      }
    },
    {
      "unit": "Home-G92",
      "selected_native": "NP",
      "selected_added": "Full",
      "development_difference": 0.0004716701863246222,
      "development_head_differences": [
        0.0002781869964740575,
        0.0008540232058331047,
        0.00028280035666670457
      ],
      "development_se": 0.00019118114831969118,
      "bonferroni_one_sided_critical": 6.964556734283267,
      "development_lower_bound": -0.000859821767673291,
      "guard_passed": false,
      "final_oracle": "Disc",
      "final_means": {
        "N": 0.011390388610206867,
        "WN": 0.011794873635371253,
        "NP": 0.011701632967968424,
        "Cond": 0.01175477290276435,
        "Full": 0.011340649726716917,
        "Disc": 0.011886152319553195
      },
      "policies": {
        "always_full": {
          "arm": "Full",
          "difference_from_native": -0.0003609832412515067,
          "interval": [
            -0.0009319619581895193,
            0.00016826879125409405
          ],
          "head_differences": [
            -0.00016395496579844625,
            3.1715548298909704e-05,
            -0.0012980798039957204,
            0.00014118264673573114,
            -0.0005157796314980076
          ],
          "descriptive_oracle_regret": 0.0005455025928362781
        },
        "always_cond": {
          "arm": "Cond",
          "difference_from_native": 5.313993479592661e-05,
          "interval": [
            -0.0002917593953027966,
            0.00037355671050811354
          ],
          "head_differences": [
            -0.00011111196116656465,
            6.239406999502537e-05,
            -3.738468100044808e-06,
            2.129614894855033e-05,
            0.0002968598843026668
          ],
          "descriptive_oracle_regret": 0.00013137941678884567
        },
        "dev_max_added": {
          "arm": "Full",
          "difference_from_native": -0.0003609832412515067,
          "interval": [
            -0.0009319619581895193,
            0.00016826879125409405
          ],
          "head_differences": [
            -0.00016395496579844625,
            3.1715548298909704e-05,
            -0.0012980798039957204,
            0.00014118264673573114,
            -0.0005157796314980076
          ],
          "descriptive_oracle_regret": 0.0005455025928362781
        },
        "guarded": {
          "arm": "NP",
          "difference_from_native": 0.0,
          "interval": [
            0.0,
            0.0
          ],
          "head_differences": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "descriptive_oracle_regret": 0.00018451935158477102
        },
        "margin_0": {
          "arm": "Full",
          "difference_from_native": -0.0003609832412515067,
          "interval": [
            -0.0009319619581895193,
            0.00016826879125409405
          ],
          "head_differences": [
            -0.00016395496579844625,
            3.1715548298909704e-05,
            -0.0012980798039957204,
            0.00014118264673573114,
            -0.0005157796314980076
          ],
          "descriptive_oracle_regret": 0.0005455025928362781
        },
        "margin_0.00025": {
          "arm": "Full",
          "difference_from_native": -0.0003609832412515067,
          "interval": [
            -0.0009319619581895193,
            0.00016826879125409405
          ],
          "head_differences": [
            -0.00016395496579844625,
            3.1715548298909704e-05,
            -0.0012980798039957204,
            0.00014118264673573114,
            -0.0005157796314980076
          ],
          "descriptive_oracle_regret": 0.0005455025928362781
        },
        "margin_0.0005": {
          "arm": "NP",
          "difference_from_native": 0.0,
          "interval": [
            0.0,
            0.0
          ],
          "head_differences": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "descriptive_oracle_regret": 0.00018451935158477102
        },
        "margin_0.001": {
          "arm": "NP",
          "difference_from_native": 0.0,
          "interval": [
            0.0,
            0.0
          ],
          "head_differences": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "descriptive_oracle_regret": 0.00018451935158477102
        }
      }
    },
    {
      "unit": "Home-G93",
      "selected_native": "WN",
      "selected_added": "Disc",
      "development_difference": 0.0001795657493541252,
      "development_head_differences": [
        0.00033169326939888437,
        6.056251634195195e-05,
        0.00014644146232153932
      ],
      "development_se": 8.000184395139001e-05,
      "bonferroni_one_sided_critical": 6.964556734283267,
      "development_lower_bound": -0.0003776116316926071,
      "guard_passed": false,
      "final_oracle": "WN",
      "final_means": {
        "N": 0.011126770828509117,
        "WN": 0.011468446351171136,
        "NP": 0.0111465149078952,
        "Cond": 0.011430145115925924,
        "Full": 0.011444020971732942,
        "Disc": 0.011429711249537606
      },
      "policies": {
        "always_full": {
          "arm": "Full",
          "difference_from_native": -2.4425379438190866e-05,
          "interval": [
            -0.0003336273460732384,
            0.00027497213017237403
          ],
          "head_differences": [
            0.00013399545990628063,
            -6.734048678188832e-05,
            -0.0003794671734864096,
            0.0003157984445402467,
            -0.00012511314136918374
          ],
          "descriptive_oracle_regret": 2.44253794381942e-05
        },
        "always_cond": {
          "arm": "Cond",
          "difference_from_native": -3.8301235245209005e-05,
          "interval": [
            -0.0004895847150587119,
            0.0003752203736240186
          ],
          "head_differences": [
            -0.0007848139749533271,
            0.00021095354160569776,
            0.00035359446674141715,
            0.0001532504048156225,
            -0.00012449061443545528
          ],
          "descriptive_oracle_regret": 3.8301235245211465e-05
        },
        "dev_max_added": {
          "arm": "Disc",
          "difference_from_native": -3.873510163352741e-05,
          "interval": [
            -0.0004122426930182134,
            0.0003070142062027913
          ],
          "head_differences": [
            -0.0006131623962232536,
            0.00033363262003613435,
            0.00013389436492289468,
            -0.00013044737982247125,
            8.240728291905872e-05
          ],
          "descriptive_oracle_regret": 3.873510163352953e-05
        },
        "guarded": {
          "arm": "WN",
          "difference_from_native": 0.0,
          "interval": [
            0.0,
            0.0
          ],
          "head_differences": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "descriptive_oracle_regret": 0.0
        },
        "margin_0": {
          "arm": "Disc",
          "difference_from_native": -3.873510163352741e-05,
          "interval": [
            -0.0004122426930182134,
            0.0003070142062027913
          ],
          "head_differences": [
            -0.0006131623962232536,
            0.00033363262003613435,
            0.00013389436492289468,
            -0.00013044737982247125,
            8.240728291905872e-05
          ],
          "descriptive_oracle_regret": 3.873510163352953e-05
        },
        "margin_0.00025": {
          "arm": "WN",
          "difference_from_native": 0.0,
          "interval": [
            0.0,
            0.0
          ],
          "head_differences": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "descriptive_oracle_regret": 0.0
        },
        "margin_0.0005": {
          "arm": "WN",
          "difference_from_native": 0.0,
          "interval": [
            0.0,
            0.0
          ],
          "head_differences": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "descriptive_oracle_regret": 0.0
        },
        "margin_0.001": {
          "arm": "WN",
          "difference_from_native": 0.0,
          "interval": [
            0.0,
            0.0
          ],
          "head_differences": [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          "descriptive_oracle_regret": 0.0
        }
      }
    }
  ],
  "summary": {
    "always_full": {
      "added_deployments": 5,
      "macro_difference_from_native": 0.0002559278397413267,
      "median_difference_from_native": -2.4425379438190866e-05,
      "worst_unit_difference": -0.0006783288644106833,
      "positive_zero_negative_units": [
        2,
        0,
        3
      ],
      "macro_descriptive_oracle_regret": 0.00046563586647955824
    },
    "always_cond": {
      "added_deployments": 5,
      "macro_difference_from_native": 0.0006372133333661162,
      "median_difference_from_native": 0.000601234974100574,
      "worst_unit_difference": -3.8301235245209005e-05,
      "positive_zero_negative_units": [
        4,
        0,
        1
      ],
      "macro_descriptive_oracle_regret": 8.435037285477038e-05
    },
    "dev_max_added": {
      "added_deployments": 5,
      "macro_difference_from_native": 0.000604716167326924,
      "median_difference_from_native": 0.0006168121755281792,
      "worst_unit_difference": -0.0003609832412515067,
      "positive_zero_negative_units": [
        3,
        0,
        2
      ],
      "macro_descriptive_oracle_regret": 0.00011684753889396153
    },
    "guarded": {
      "added_deployments": 0,
      "macro_difference_from_native": 0.0,
      "median_difference_from_native": 0.0,
      "worst_unit_difference": 0.0,
      "positive_zero_negative_units": [
        0,
        5,
        0
      ],
      "macro_descriptive_oracle_regret": 0.0007215637062208847
    },
    "margin_0": {
      "added_deployments": 4,
      "macro_difference_from_native": 0.00038873166818439596,
      "median_difference_from_native": 0.0,
      "worst_unit_difference": -0.0003609832412515067,
      "positive_zero_negative_units": [
        2,
        1,
        2
      ],
      "macro_descriptive_oracle_regret": 0.0003328320380364888
    },
    "margin_0.00025": {
      "added_deployments": 2,
      "macro_difference_from_native": 0.00027311625340546567,
      "median_difference_from_native": 0.0,
      "worst_unit_difference": -0.0003609832412515067,
      "positive_zero_negative_units": [
        1,
        3,
        1
      ],
      "macro_descriptive_oracle_regret": 0.00044844745281541893
    },
    "margin_0.0005": {
      "added_deployments": 1,
      "macro_difference_from_native": 0.000345312901655767,
      "median_difference_from_native": 0.0,
      "worst_unit_difference": 0.0,
      "positive_zero_negative_units": [
        1,
        4,
        0
      ],
      "macro_descriptive_oracle_regret": 0.0003762508045651175
    },
    "margin_0.001": {
      "added_deployments": 1,
      "macro_difference_from_native": 0.000345312901655767,
      "median_difference_from_native": 0.0,
      "worst_unit_difference": 0.0,
      "positive_zero_negative_units": [
        1,
        4,
        0
      ],
      "macro_descriptive_oracle_regret": 0.0003762508045651175
    }
  },
  "home_crossed": {
    "always_full": {
      "difference_from_native": 7.713451827949393e-05,
      "interval": [
        -0.000452517983825853,
        0.0005920631050402602
      ]
    },
    "always_cond": {
      "difference_from_native": 0.00020535789121709722,
      "interval": [
        -0.0001864718995316637,
        0.0006130975502637113
      ]
    },
    "dev_max_added": {
      "difference_from_native": 7.236461088104841e-05,
      "interval": [
        -0.00046421856014298697,
        0.000601190554918147
      ]
    },
    "guarded": {
      "difference_from_native": 0.0,
      "interval": [
        0.0,
        0.0
      ]
    },
    "margin_0": {
      "difference_from_native": 7.236461088104841e-05,
      "interval": [
        -0.0004548941778673444,
        0.0006076208961107748
      ]
    },
    "margin_0.00025": {
      "difference_from_native": -0.00012032774708383558,
      "interval": [
        -0.00047128144115117504,
        3.637098303175462e-05
      ]
    },
    "margin_0.0005": {
      "difference_from_native": 0.0,
      "interval": [
        0.0,
        0.0
      ]
    },
    "margin_0.001": {
      "difference_from_native": 0.0,
      "interval": [
        0.0,
        0.0
      ]
    }
  },
  "product": {
    "all_objectives_selected_epoch_zero": true,
    "fit_count": 98,
    "selected_added": "cond",
    "selected_native": "wn",
    "final_difference": 0.0
  },
  "inputs": {
    "paper/www2027_feedback_submission/reproducibility/main14_product_20260915/final_readout.json": "f89bacbd52ecf3f7f0e4dfa589ff4fdbde0564131462818e8858afad778d3fe7",
    "paper/www2027_feedback_submission/reproducibility/main14_product_20260915/fit_summary.json": "6b499afc31ec17e720aa75dc13cbcbc671e87482e3cbf64a0a7d673aa150012b",
    "paper/www2027_feedback_submission/reproducibility/main14_product_20260915/selection_commit.json": "e5c5582277a312245a619497a10ccc82d78a4c68c09b72fe9c318f4c7132632d",
    "paper/www2027_feedback_submission/reproducibility/main20_policy_gate_20260916/PROTOCOL.md": "f880995737ed93873fbb10766b7f4065549188d4a969d161557469841d82b79b",
    "paper/www2027_feedback_submission/reproducibility/runs/main6_confirmation_20260914/decisions/h91_attention_core.json": "6d3898b8dd04c82cc49c8ead532d63c262855195b8902f4c373aa0f1d3166dcb",
    "paper/www2027_feedback_submission/reproducibility/runs/main6_confirmation_20260914/decisions/h92_attention_core.json": "1959351887eeda343a9a9ae7e38f5efbd51023645a3ca6f9b50380470c269f3c",
    "paper/www2027_feedback_submission/reproducibility/runs/main6_confirmation_20260914/decisions/h93_attention_core.json": "e819031598e1b05bdaa941a96e01406c281e74b4d03aa5a2056a7df579484654",
    "paper/www2027_feedback_submission/reproducibility/runs/main6_confirmation_20260914/user_metrics.npz": "e1f1ed549922bf3785257ef7fcb7767a90ee70be0aebf28fffaf2c17f8109cc1",
    "paper/www2027_feedback_submission/reproducibility/runs/main6_locked_heads_20260914/selection_commit.json": "58bd56ef3751dcf11a8e6b69d96e43b6933d90779cabf3a02909ae98ec1ebee3",
    "paper/www2027_feedback_submission/reproducibility/runs/main6_locked_heads_20260914/user_metrics.npz": "2e9711f7ba5f5962b9cc172fd713bbabd832d53f1441a0bcfd24f7bf7d9d4508"
  },
  "code_sha256": "fbef4212b90881cffe923530363a0412248cc80ca1455ab7cb4f0a5c9bc907eb"
}


==> anc/reproducibility/main20_policy_gate_20260916/run.py <==
"""Retrospective audit-guided policy experiment over sealed final readouts."""
from __future__ import annotations

import hashlib
import json
import math
from pathlib import Path

import numpy as np


HERE = Path(__file__).resolve().parent
REPRO = HERE.parent
ROOT = REPRO.parents[2]
LOCAL = REPRO / "runs/main6_locked_heads_20260914"
HOME = REPRO / "runs/main6_confirmation_20260914"
PRODUCT = REPRO / "main14_product_20260915"

NATIVE = ("native", "weighted_native", "native_pair")
ADDED = ("actual", "full", "disc")
LABEL = {
    "native": "N",
    "weighted_native": "WN",
    "native_pair": "NP",
    "actual": "Cond",
    "full": "Full",
    "disc": "Disc",
}
UNITS = (
    ("Games-T42", "local", "g42"),
    ("Toys-T61", "local", "t61"),
    ("Home-G91", "home", "91"),
    ("Home-G92", "home", "92"),
    ("Home-G93", "home", "93"),
)
THRESHOLDS = (0.0, 0.00025, 0.0005, 0.001)
ALPHA = 0.05
BOOTSTRAP_DRAWS = 20000
BOOTSTRAP_SEED = 20260916


def read_json(path: Path):
    return json.loads(path.read_text(encoding="utf-8"))


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def best(choice: dict, menu: tuple[str, ...]) -> str:
    # max preserves the explicit menu order on exact ties by using negative index.
    return max(menu, key=lambda arm: (choice[arm]["development"], -menu.index(arm)))


def development_heads(choice: dict, arm: str) -> np.ndarray:
    vals = []
    for relative in choice[arm]["runs"]:
        summary = read_json(ROOT / relative / "summary.json")
        if "best_development" in summary:
            value = summary["best_development"]
        else:
            selections = summary["selections"]
            value = selections["480" if "480" in selections else "240"]["development_ndcg"]
        vals.append(float(value))
    if len(vals) != 3:
        raise RuntimeError(f"Expected three development heads for {arm}, got {len(vals)}")
    return np.asarray(vals, dtype=np.float64)


def bootstrap_interval(diff: np.ndarray, rng: np.random.Generator) -> tuple[float, float]:
    # diff is heads x users. Resample both axes to preserve the crossed design.
    h, n = diff.shape
    draws = np.empty(BOOTSTRAP_DRAWS, dtype=np.float64)
    chunk = 32
    for start in range(0, BOOTSTRAP_DRAWS, chunk):
        size = min(chunk, BOOTSTRAP_DRAWS - start)
        hi = rng.integers(0, h, size=(size, h))
        head_means = diff[hi].mean(axis=1)
        ui = rng.integers(0, n, size=(size, n))
        draws[start:start + size] = np.take_along_axis(head_means, ui, axis=1).mean(axis=1)
    return tuple(float(x) for x in np.quantile(draws, [0.025, 0.975]))


def load_unit(kind: str, key: str):
    if kind == "local":
        selection = read_json(LOCAL / "selection_commit.json")
        choice = selection["choices"][key]["selected480"]
        metrics_path = LOCAL / "user_metrics.npz"
        seeds = (81, 82, 83, 84, 85)
        prefix = key
    else:
        choice = read_json(HOME / "decisions" / f"h{key}_attention_core.json")["selected480"]
        metrics_path = HOME / "user_metrics.npz"
        seeds = (101, 102, 103, 104, 105)
        prefix = key
    with np.load(metrics_path, allow_pickle=False) as z:
        metrics = {
            arm: np.stack([np.asarray(z[f"{prefix}/{arm}/s{s}"])[:, 0] for s in seeds])
            for arm in NATIVE + ADDED
        }
    return choice, metrics, metrics_path


def evaluate_arm(metrics: dict[str, np.ndarray], arm: str, native: str,
                 rng: np.random.Generator) -> dict:
    diff = metrics[arm] - metrics[native]
    lo, hi = bootstrap_interval(diff, rng)
    return {
        "arm": LABEL[arm],
        "difference_from_native": float(diff.mean()),
        "interval": [lo, hi],
        "head_differences": [float(x) for x in diff.mean(axis=1)],
    }


def home_crossed_interval(arrays: list[np.ndarray], rng: np.random.Generator) -> dict:
    values = np.stack(arrays)  # generator x head x user
    g, h, n = values.shape
    draws = np.empty(BOOTSTRAP_DRAWS, dtype=np.float64)
    chunk = 16
    for start in range(0, BOOTSTRAP_DRAWS, chunk):
        size = min(chunk, BOOTSTRAP_DRAWS - start)
        gi = rng.integers(0, g, size=(size, g))
        hi = rng.integers(0, h, size=(size, g, h))
        sampled = values[gi[:, :, None], hi].mean(axis=(1, 2))
        ui = rng.integers(0, n, size=(size, n))
        draws[start:start + size] = np.take_along_axis(sampled, ui, axis=1).mean(axis=1)
    return {
        "difference_from_native": float(values.mean()),
        "interval": [float(x) for x in np.quantile(draws, [0.025, 0.975])],
    }


def main():
    rng = np.random.default_rng(BOOTSTRAP_SEED)
    family_size = len(UNITS)
    # Closed-form inverse CDF for Student t with df=2. For q > 1/2,
    # 2q-1 = t/sqrt(t^2+2).
    q = 1 - ALPHA / family_size
    y = 2 * q - 1
    one_sided_critical = math.sqrt(2) * y / math.sqrt(1 - y * y)
    rows = []
    unit_policy_diffs = []
    input_paths = {HERE / "PROTOCOL.md"}
    for unit, kind, key in UNITS:
        choice, metrics, metrics_path = load_unit(kind, key)
        input_paths.add(metrics_path)
        if kind == "local":
            input_paths.add(LOCAL / "selection_commit.json")
        else:
            input_paths.add(HOME / "decisions" / f"h{key}_attention_core.json")
        native = best(choice, NATIVE)
        added = best(choice, ADDED)
        dev_diff = development_heads(choice, added) - development_heads(choice, native)
        dev_mean = float(dev_diff.mean())
        dev_se = float(dev_diff.std(ddof=1) / math.sqrt(len(dev_diff)))
        lower = dev_mean - one_sided_critical * dev_se
        guarded = added if lower > 0 else native
        final_means = {arm: float(values.mean()) for arm, values in metrics.items()}
        oracle_arm = max(NATIVE + ADDED, key=lambda arm: final_means[arm])
        policies = {
            "always_full": "full",
            "always_cond": "actual",
            "dev_max_added": added,
            "guarded": guarded,
        }
        for threshold in THRESHOLDS:
            policies[f"margin_{threshold:g}"] = added if dev_mean > threshold else native
        arm_evaluations = {
            arm: evaluate_arm(metrics, arm, native, rng) for arm in set(policies.values())
        }
        evaluations = {name: dict(arm_evaluations[arm]) for name, arm in policies.items()}
        unit_policy_diffs.append({name: metrics[arm] - metrics[native]
                                  for name, arm in policies.items()})
        for result in evaluations.values():
            result["descriptive_oracle_regret"] = final_means[oracle_arm] - final_means[
                next(a for a, label in LABEL.items() if label == result["arm"])
            ]
        rows.append({
            "unit": unit,
            "selected_native": LABEL[native],
            "selected_added": LABEL[added],
            "development_difference": dev_mean,
            "development_head_differences": [float(x) for x in dev_diff],
            "development_se": dev_se,
            "bonferroni_one_sided_critical": one_sided_critical,
            "development_lower_bound": lower,
            "guard_passed": lower > 0,
            "final_oracle": LABEL[oracle_arm],
            "final_means": {LABEL[k]: v for k, v in final_means.items()},
            "policies": evaluations,
        })

    policy_names = tuple(rows[0]["policies"])
    summary = {}
    for name in policy_names:
        diffs = np.asarray([r["policies"][name]["difference_from_native"] for r in rows])
        regrets = np.asarray([r["policies"][name]["descriptive_oracle_regret"] for r in rows])
        summary[name] = {
            "added_deployments": sum(r["policies"][name]["arm"] != r["selected_native"] for r in rows),
            "macro_difference_from_native": float(diffs.mean()),
            "median_difference_from_native": float(np.median(diffs)),
            "worst_unit_difference": float(diffs.min()),
            "positive_zero_negative_units": [int((diffs > 0).sum()), int((diffs == 0).sum()), int((diffs < 0).sum())],
            "macro_descriptive_oracle_regret": float(regrets.mean()),
        }
    home_crossed = {
        name: home_crossed_interval([unit_policy_diffs[i][name] for i in (2, 3, 4)], rng)
        for name in policy_names
    }

    product_selection = read_json(PRODUCT / "selection_commit.json")
    product_final = read_json(PRODUCT / "final_readout.json")
    product_fits = read_json(PRODUCT / "fit_summary.json")
    input_paths.update({PRODUCT / "selection_commit.json", PRODUCT / "final_readout.json",
                        PRODUCT / "fit_summary.json"})
    product = {
        "all_objectives_selected_epoch_zero": product_fits["all_best_epoch_zero"],
        "fit_count": product_fits["fit_count"],
        "selected_added": product_final["selected_added_policy"],
        "selected_native": product_final["selected_native_policy"],
        "final_difference": next(
            x["difference"] for x in product_final["contrasts"]
            if x["contrast"] == "Selected-added-minus-native"
        ),
    }
    out = {
        "schema": "main20.audit_guided_policy.v1",
        "retrospective": True,
        "new_model_fits": 0,
        "familywise_alpha": ALPHA,
        "family_size": family_size,
        "bootstrap_draws": BOOTSTRAP_DRAWS,
        "bootstrap_seed": BOOTSTRAP_SEED,
        "units": rows,
        "summary": summary,
        "home_crossed": home_crossed,
        "product": product,
        "inputs": {str(p.relative_to(ROOT)): sha256(p) for p in sorted(input_paths)},
        "code_sha256": sha256(Path(__file__)),
    }
    output = HERE / "readout.json"
    output.write_text(json.dumps(out, indent=2) + "\n", encoding="utf-8")

    csv_lines = [
        "unit,selected_native,selected_added,dev_difference,dev_lower,guard_passed,"
        "always_full_delta,always_cond_delta,dev_max_added_delta,guarded_arm,guarded_delta,guarded_lower,guarded_upper"
    ]
    for row in rows:
        p = row["policies"]
        csv_lines.append(",".join(map(str, [
            row["unit"], row["selected_native"], row["selected_added"],
            row["development_difference"], row["development_lower_bound"], row["guard_passed"],
            p["always_full"]["difference_from_native"],
            p["always_cond"]["difference_from_native"],
            p["dev_max_added"]["difference_from_native"], p["guarded"]["arm"],
            p["guarded"]["difference_from_native"], *p["guarded"]["interval"],
        ])))
    (HERE / "unit_results.csv").write_text("\n".join(csv_lines) + "\n", encoding="utf-8")
    print(json.dumps({"summary": summary, "product": product, "units": [
        {"unit": r["unit"], "native": r["selected_native"], "added": r["selected_added"],
         "dev_difference": r["development_difference"], "dev_lower": r["development_lower_bound"],
         "guard_passed": r["guard_passed"], "guarded": r["policies"]["guarded"]}
        for r in rows]}, indent=2))


if __name__ == "__main__":
    main()


==> anc/reproducibility/main20_policy_gate_20260916/unit_results.csv <==
unit,selected_native,selected_added,dev_difference,dev_lower,guard_passed,always_full_delta,always_cond_delta,dev_max_added_delta,guarded_arm,guarded_delta,guarded_lower,guarded_upper
Games-T42,NP,Full,0.0020430404175583983,-0.00024684168672080373,False,0.001726564508278835,0.0015495449482944112,0.001726564508278835,NP,0.0,0.0,0.0
Toys-T61,N,Disc,-2.6148185330420137e-05,-0.006164377472318361,False,-0.0006783288644106833,0.001020448044884878,0.0010799224957126394,N,0.0,0.0,0.0
Home-G91,NP,Full,7.993334499834549e-05,-0.0015253204112318202,False,0.0006168121755281792,0.000601234974100574,0.0006168121755281792,NP,0.0,0.0,0.0
Home-G92,NP,Full,0.0004716701863246222,-0.000859821767673291,False,-0.0003609832412515067,5.313993479592661e-05,-0.0003609832412515067,NP,0.0,0.0,0.0
Home-G93,WN,Disc,0.0001795657493541252,-0.0003776116316926071,False,-2.4425379438190866e-05,-3.8301235245209005e-05,-3.873510163352741e-05,WN,0.0,0.0,0.0


==> anc/reproducibility/main23_evidence_portfolio_20260916/PROTOCOL.md <==
# Main23 retrospective evidence-gated objective portfolio

This analysis was specified after Main21/Main22 outcomes were inspected. It is
therefore a retrospective feasibility analysis and cannot serve as independent
confirmation. It asks whether the accumulating experiments support a concrete
practice rule rather than an always-Full or always-Cond rule.

For each Home generator and each held-out head seed among
101--105 and 301--303:

1. Fix the native objective to the earlier development choice (NP for G91/G92,
   WN for G93).
2. On the other seven head seeds, choose the largest mean development NDCG
   among Cond, Full, and Disc; ties follow that order.
3. Compare that candidate with Native using its seven paired development
   differences. Deploy it only when a one-sided 95% lower Student-t bound,
   Bonferroni-adjusted for three generators, exceeds zero. Otherwise deploy
   Native.
4. Evaluate the chosen objective only on the held-out head's final predictions.

The primary result averages all 24 held-out generator/head decisions and uses a
paired-user bootstrap with 20,000 draws and seed 20260918. Plain development-max
selection is secondary. The analysis does not include SafeDisc or ConeSafe in
the candidate menu, because they were created and assessed adaptively on seeds
301--303 and lack predictions on seeds101--105.

This rule is promising only if its aggregate mean is positive, its paired-user
95% interval excludes zero, at least two generator means are nonnegative, and
no generator is harmed by 0.001 NDCG or more. Passing is a reason to run a fresh
locked confirmation, not permission to describe this retrospective readout as
a confirmed performance method.



==> anc/reproducibility/main23_evidence_portfolio_20260916/audit.py <==
import json
from pathlib import Path
p=Path(__file__).resolve().parent;d=json.loads((p/'readout.json').read_text())
e=d['evidence_gate'];assert len(e['choices'])==24 and len(e['generator_means'])==3
assert abs(e['mean']-sum(x['final_difference'] for x in e['choices'])/24)<1e-15
for g,m in zip([91,92,93],e['generator_means']):
 assert abs(m-sum(x['final_difference'] for x in e['choices'] if x['generator']==g)/8)<1e-15
assert d['feasibility_passed']==(e['mean']>0 and e['interval'][0]>0 and sum(x>=0 for x in e['generator_means'])>=2 and min(e['generator_means'])>-.001)
print('MAIN23 POLICY AUDIT PASSED')


==> anc/reproducibility/main23_evidence_portfolio_20260916/readout.json <==
{
  "critical_value": 2.7490569129415525,
  "devmax": {
    "choices": [
      {
        "best_added": "full",
        "development_margin": 0.0004925329080277697,
        "final_difference": 0.0003259193631849339,
        "generator": 91,
        "heldout_head": 101,
        "lower_bound": 0.00038796528101110375,
        "selected": "full"
      },
      {
        "best_added": "full",
        "development_margin": 0.0004756235731365587,
        "final_difference": 0.0007174898505501393,
        "generator": 91,
        "heldout_head": 102,
        "lower_bound": 0.00036025158980755156,
        "selected": "full"
      },
      {
        "best_added": "full",
        "development_margin": 0.00048508377862272085,
        "final_difference": 0.0008317534370164399,
        "generator": 91,
        "heldout_head": 103,
        "lower_bound": 0.0003724280228947339,
        "selected": "full"
      },
      {
        "best_added": "full",
        "development_margin": 0.000468205050957831,
        "final_difference": 0.0006447746540089068,
        "generator": 91,
        "heldout_head": 104,
        "lower_bound": 0.000356246681525538,
        "selected": "full"
      },
      {
        "best_added": "full",
        "development_margin": 0.00047989447896927724,
        "final_difference": 0.0005641235728804764,
        "generator": 91,
        "heldout_head": 105,
        "lower_bound": 0.00036476674528702126,
        "selected": "full"
      },
      {
        "best_added": "full",
        "development_margin": 0.0004560911522109006,
        "final_difference": 0.0007254795914007267,
        "generator": 91,
        "heldout_head": 301,
        "lower_bound": 0.00036184001452783086,
        "selected": "full"
      },
      {
        "best_added": "full",
        "development_margin": 0.0004614527219746374,
        "final_difference": 0.00034986518310147976,
        "generator": 91,
        "heldout_head": 302,
        "lower_bound": 0.00035722138696791356,
        "selected": "full"
      },
      {
        "best_added": "full",
        "development_margin": 0.0004979556963103735,
        "final_difference": 0.0006940077032697227,
        "generator": 91,
        "heldout_head": 303,
        "lower_bound": 0.0004033405069217615,
        "selected": "full"
      },
      {
        "best_added": "disc",
        "development_margin": 0.00025299945939859063,
        "final_difference": -3.106171066929541e-06,
        "generator": 92,
        "heldout_head": 101,
        "lower_bound": -3.6410645486013664e-05,
        "selected": "disc"
      },
      {
        "best_added": "disc",
        "development_margin": 0.0003021126068549554,
        "final_difference": 0.0006346763190223286,
        "generator": 92,
        "heldout_head": 102,
        "lower_bound": 2.8444161139173213e-05,
        "selected": "disc"
      },
      {
        "best_added": "disc",
        "development_margin": 0.0003103275557430115,
        "final_difference": -4.860380968377405e-05,
        "generator": 92,
        "heldout_head": 103,
        "lower_bound": 4.828491340302016e-05,
        "selected": "disc"
      },
      {
        "best_added": "disc",
        "development_margin": 0.00023407271077740752,
        "final_difference": 0.00041304305717658143,
        "generator": 92,
        "heldout_head": 104,
        "lower_bound": -3.8320205056707805e-05,
        "selected": "disc"
      },
      {
        "best_added": "disc",
        "development_margin": 0.0002853478170070662,
        "final_difference": -7.341263752434612e-05,
        "generator": 92,
        "heldout_head": 105,
        "lower_bound": -3.4161924350829603e-06,
        "selected": "disc"
      },
      {
        "best_added": "disc",
        "development_margin": 0.00030249820561583166,
        "final_difference": 0.00030575505643907054,
        "generator": 92,
        "heldout_head": 301,
        "lower_bound": 2.9308708436595545e-05,
        "selected": "disc"
      },
      {
        "best_added": "disc",
        "development_margin": 0.00020644081895900696,
        "final_difference": 0.0005030291057775589,
        "generator": 92,
        "heldout_head": 302,
        "lower_bound": -1.0992139131994478e-05,
        "selected": "disc"
      },
      {
        "best_added": "disc",
        "development_margin": 0.0002550058017595346,
        "final_difference": 0.00030207130645920887,
        "generator": 92,
        "heldout_head": 303,
        "lower_bound": -3.542225570235725e-05,
        "selected": "disc"
      },
      {
        "best_added": "disc",
        "development_margin": 3.2504011834627936e-05,
        "final_difference": -0.0006131623962232536,
        "generator": 93,
        "heldout_head": 101,
        "lower_bound": -0.0005355329999614371,
        "selected": "disc"
      },
      {
        "best_added": "disc",
        "development_margin": 4.4169878328847306e-05,
        "final_difference": 0.00033363262003613435,
        "generator": 93,
        "heldout_head": 102,
        "lower_bound": -0.0005337832906040632,
        "selected": "disc"
      },
      {
        "best_added": "disc",
        "development_margin": 7.285501123448224e-05,
        "final_difference": 0.00013389436492289468,
        "generator": 93,
        "heldout_head": 103,
        "lower_bound": -0.0005190141504304415,
        "selected": "disc"
      },
      {
        "best_added": "disc",
        "development_margin": 6.416076552866884e-05,
        "final_difference": -0.00013044737982247125,
        "generator": 93,
        "heldout_head": 104,
        "lower_bound": -0.0005250135123943793,
        "selected": "disc"
      },
      {
        "best_added": "actual",
        "development_margin": 0.0001417288390099889,
        "final_difference": -0.00012449061443545528,
        "generator": 93,
        "heldout_head": 105,
        "lower_bound": -1.9124735916118763e-05,
        "selected": "actual"
      },
      {
        "best_added": "disc",
        "development_margin": 4.996115744361311e-05,
        "final_difference": -5.3452234872970745e-05,
        "generator": 93,
        "heldout_head": 301,
        "lower_bound": -0.0005319773971406147,
        "selected": "disc"
      },
      {
        "best_added": "disc",
        "development_margin": 4.765930474838302e-05,
        "final_difference": -0.00022512531766197966,
        "generator": 93,
        "heldout_head": 302,
        "lower_bound": -0.0005327681851733412,
        "selected": "disc"
      },
      {
        "best_added": "disc",
        "development_margin": 0.0002612434153246041,
        "final_difference": -0.0007627616887064392,
        "generator": 93,
        "heldout_head": 303,
        "lower_bound": 4.874428637262668e-05,
        "selected": "disc"
      }
    ],
    "generator_means": [
      0.0006066766694266031,
      0.00025418152832496236,
      -0.0001802390808454426
    ],
    "interval": [
      9.897299353261976e-05,
      0.0003570143491487352
    ],
    "mean": 0.00022687303896870765,
    "negative_cells": 9
  },
  "evidence_gate": {
    "choices": [
      {
        "best_added": "full",
        "development_margin": 0.0004925329080277697,
        "final_difference": 0.0003259193631849339,
        "generator": 91,
        "heldout_head": 101,
        "lower_bound": 0.00038796528101110375,
        "selected": "full"
      },
      {
        "best_added": "full",
        "development_margin": 0.0004756235731365587,
        "final_difference": 0.0007174898505501393,
        "generator": 91,
        "heldout_head": 102,
        "lower_bound": 0.00036025158980755156,
        "selected": "full"
      },
      {
        "best_added": "full",
        "development_margin": 0.00048508377862272085,
        "final_difference": 0.0008317534370164399,
        "generator": 91,
        "heldout_head": 103,
        "lower_bound": 0.0003724280228947339,
        "selected": "full"
      },
      {
        "best_added": "full",
        "development_margin": 0.000468205050957831,
        "final_difference": 0.0006447746540089068,
        "generator": 91,
        "heldout_head": 104,
        "lower_bound": 0.000356246681525538,
        "selected": "full"
      },
      {
        "best_added": "full",
        "development_margin": 0.00047989447896927724,
        "final_difference": 0.0005641235728804764,
        "generator": 91,
        "heldout_head": 105,
        "lower_bound": 0.00036476674528702126,
        "selected": "full"
      },
      {
        "best_added": "full",
        "development_margin": 0.0004560911522109006,
        "final_difference": 0.0007254795914007267,
        "generator": 91,
        "heldout_head": 301,
        "lower_bound": 0.00036184001452783086,
        "selected": "full"
      },
      {
        "best_added": "full",
        "development_margin": 0.0004614527219746374,
        "final_difference": 0.00034986518310147976,
        "generator": 91,
        "heldout_head": 302,
        "lower_bound": 0.00035722138696791356,
        "selected": "full"
      },
      {
        "best_added": "full",
        "development_margin": 0.0004979556963103735,
        "final_difference": 0.0006940077032697227,
        "generator": 91,
        "heldout_head": 303,
        "lower_bound": 0.0004033405069217615,
        "selected": "full"
      },
      {
        "best_added": "disc",
        "development_margin": 0.00025299945939859063,
        "final_difference": 0.0,
        "generator": 92,
        "heldout_head": 101,
        "lower_bound": -3.6410645486013664e-05,
        "selected": "native"
      },
      {
        "best_added": "disc",
        "development_margin": 0.0003021126068549554,
        "final_difference": 0.0006346763190223286,
        "generator": 92,
        "heldout_head": 102,
        "lower_bound": 2.8444161139173213e-05,
        "selected": "disc"
      },
      {
        "best_added": "disc",
        "development_margin": 0.0003103275557430115,
        "final_difference": -4.860380968377405e-05,
        "generator": 92,
        "heldout_head": 103,
        "lower_bound": 4.828491340302016e-05,
        "selected": "disc"
      },
      {
        "best_added": "disc",
        "development_margin": 0.00023407271077740752,
        "final_difference": 0.0,
        "generator": 92,
        "heldout_head": 104,
        "lower_bound": -3.8320205056707805e-05,
        "selected": "native"
      },
      {
        "best_added": "disc",
        "development_margin": 0.0002853478170070662,
        "final_difference": 0.0,
        "generator": 92,
        "heldout_head": 105,
        "lower_bound": -3.4161924350829603e-06,
        "selected": "native"
      },
      {
        "best_added": "disc",
        "development_margin": 0.00030249820561583166,
        "final_difference": 0.00030575505643907054,
        "generator": 92,
        "heldout_head": 301,
        "lower_bound": 2.9308708436595545e-05,
        "selected": "disc"
      },
      {
        "best_added": "disc",
        "development_margin": 0.00020644081895900696,
        "final_difference": 0.0,
        "generator": 92,
        "heldout_head": 302,
        "lower_bound": -1.0992139131994478e-05,
        "selected": "native"
      },
      {
        "best_added": "disc",
        "development_margin": 0.0002550058017595346,
        "final_difference": 0.0,
        "generator": 92,
        "heldout_head": 303,
        "lower_bound": -3.542225570235725e-05,
        "selected": "native"
      },
      {
        "best_added": "disc",
        "development_margin": 3.2504011834627936e-05,
        "final_difference": 0.0,
        "generator": 93,
        "heldout_head": 101,
        "lower_bound": -0.0005355329999614371,
        "selected": "native"
      },
      {
        "best_added": "disc",
        "development_margin": 4.4169878328847306e-05,
        "final_difference": 0.0,
        "generator": 93,
        "heldout_head": 102,
        "lower_bound": -0.0005337832906040632,
        "selected": "native"
      },
      {
        "best_added": "disc",
        "development_margin": 7.285501123448224e-05,
        "final_difference": 0.0,
        "generator": 93,
        "heldout_head": 103,
        "lower_bound": -0.0005190141504304415,
        "selected": "native"
      },
      {
        "best_added": "disc",
        "development_margin": 6.416076552866884e-05,
        "final_difference": 0.0,
        "generator": 93,
        "heldout_head": 104,
        "lower_bound": -0.0005250135123943793,
        "selected": "native"
      },
      {
        "best_added": "actual",
        "development_margin": 0.0001417288390099889,
        "final_difference": 0.0,
        "generator": 93,
        "heldout_head": 105,
        "lower_bound": -1.9124735916118763e-05,
        "selected": "native"
      },
      {
        "best_added": "disc",
        "development_margin": 4.996115744361311e-05,
        "final_difference": 0.0,
        "generator": 93,
        "heldout_head": 301,
        "lower_bound": -0.0005319773971406147,
        "selected": "native"
      },
      {
        "best_added": "disc",
        "development_margin": 4.765930474838302e-05,
        "final_difference": 0.0,
        "generator": 93,
        "heldout_head": 302,
        "lower_bound": -0.0005327681851733412,
        "selected": "native"
      },
      {
        "best_added": "disc",
        "development_margin": 0.0002612434153246041,
        "final_difference": -0.0007627616887064392,
        "generator": 93,
        "heldout_head": 303,
        "lower_bound": 4.874428637262668e-05,
        "selected": "disc"
      }
    ],
    "generator_means": [
      0.0006066766694266031,
      0.00011147844572220313,
      -9.53452110883049e-05
    ],
    "interval": [
      0.00012169702316810933,
      0.0002947121235253114
    ],
    "mean": 0.0002076033013535005,
    "negative_cells": 2
  },
  "feasibility_passed": true,
  "fresh_confirmation_required": true,
  "heads": [
    101,
    102,
    103,
    104,
    105,
    301,
    302,
    303
  ],
  "retrospective": true,
  "schema": "main23.evidence_portfolio.v1",
  "users": 20323
}


==> anc/reproducibility/main23_evidence_portfolio_20260916/run.py <==
"""Reproduce the eight-head leave-one-out policy analysis."""
import hashlib,json
from pathlib import Path
import numpy as np
from scipy.stats import t
from research.frozen_feedback_20260911.run_mature_heads import metrics_from_rank

HERE=Path(__file__).resolve().parent;REPO=HERE.parents[3]
OLD=REPO/'runs/main6_confirmation_20260914'
MAIN21=HERE.parent/'main21_gradient_safe_augmentation_20260916'
HEADS=[101,102,103,104,105,301,302,303];GENERATORS=[91,92,93]
ARMS=['native','actual','full','disc'];NATIVE={91:'native_pair',92:'native_pair',93:'weighted_native'}

def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def read(p):return json.loads(Path(p).read_text())
def write(p,v):
 p=Path(p);tmp=p.with_name(p.name+'.tmp');tmp.write_text(json.dumps(v,indent=2,sort_keys=True)+'\n');tmp.replace(p)

def load():
 target=OLD/'source/final_targets.sealed.json';expected='aa1c172f040a31df804ba8561e3d4c590f33179174754abe02c75b96367dcb4c'
 assert sha(target)==expected;raw=read(target);targets=[np.array(r['targets'])+1 for r in raw]
 dev={};final={};bindings={str(target):expected}
 for g in GENERATORS:
  decision=read(OLD/'decisions'/f'h{g}_attention_core.json')
  for arm in ARMS:
   objective=NATIVE[g] if arm=='native' else arm;dev[g,arm]=[];final[g,arm]=[]
   for head in HEADS:
    if head<300:
     choice=decision['selected240'][objective]
     fit=OLD/'fits'/f'h{g}'/'attention'/'confirmation_heads'/objective/choice['schedule']/f"lr{choice['rate']:g}"/f's{head}'
     score=read(fit/'summary.json')['selections']['480']['development_ndcg']
     prediction=OLD/'predictions'/str(g)/objective/f's{head}.npz'
    else:
     fit=MAIN21/'fits'/f'g{g}'/arm/f's{head}';score=read(fit/'summary.json')['best_development_ndcg'];prediction=fit/'predictions.npz'
    bindings[str(prediction)]=sha(prediction)
    with np.load(prediction) as z:m=metrics_from_rank(z['predictions'],targets)[:,0]
    dev[g,arm].append(score);final[g,arm].append(m)
 return dev,final,bindings,len(targets)

def bootstrap(values,seed=20260918,draws=20000):
 profile=values.mean(0);rng=np.random.default_rng(seed);result=np.empty(draws);users=len(profile)
 for start in range(0,draws,500):
  n=min(500,draws-start);ix=rng.integers(0,users,(n,users));result[start:start+n]=profile[ix].mean(1)
 return np.quantile(result,[.025,.975]).tolist()

def policy(name,dev,final):
 critical=float(t.ppf(1-.05/3,6));cells=[];choices=[]
 for g in GENERATORS:
  for held,head in enumerate(HEADS):
   train=[i for i in range(8) if i!=held];means={a:float(np.mean(np.asarray(dev[g,a])[train])) for a in ARMS}
   added=max(ARMS[1:],key=lambda a:(means[a],-ARMS.index(a)))
   differences=np.asarray(dev[g,added])[train]-np.asarray(dev[g,'native'])[train]
   lower=float(differences.mean()-critical*differences.std(ddof=1)/np.sqrt(7))
   selected=added if name=='devmax' or lower>0 else 'native'
   effect=final[g,selected][held]-final[g,'native'][held];cells.append(effect)
   choices.append(dict(generator=g,heldout_head=head,selected=selected,best_added=added,
       development_margin=means[added]-means['native'],lower_bound=lower,final_difference=float(effect.mean())))
 values=np.stack(cells);generator_means=[]
 for g in GENERATORS:generator_means.append(float(np.mean([x['final_difference'] for x in choices if x['generator']==g])))
 return dict(mean=float(values.mean()),interval=bootstrap(values),generator_means=generator_means,
             negative_cells=sum(x['final_difference']<0 for x in choices),choices=choices)

def main():
 dev,final,bindings,users=load();write(HERE/'inputs.json',{'bindings':bindings,'retrospective':True})
 evidence=policy('evidence',dev,final);devmax=policy('devmax',dev,final)
 passed=evidence['mean']>0 and evidence['interval'][0]>0 and sum(x>=0 for x in evidence['generator_means'])>=2 and min(evidence['generator_means'])>-.001
 result=dict(schema='main23.evidence_portfolio.v1',retrospective=True,users=users,heads=HEADS,
             critical_value=float(t.ppf(1-.05/3,6)),evidence_gate=evidence,devmax=devmax,
             feasibility_passed=passed,fresh_confirmation_required=True)
 write(HERE/'readout.json',result);print(json.dumps(result,indent=2))

if __name__=='__main__':main()


==> anc/reproducibility/main24_cell_confirmation_20260916/PROTOCOL.md <==
# Main24 independent Cell Phones confirmation

This protocol is fixed before acquisition of the Cell Phones and Accessories
archive and before any outcome from this domain is observed. Its sole primary
question is whether the evidence-gated objective portfolio developed in the
retrospective Home analysis improves final NDCG@20 over its selected native
objective on a new domain.

## Data and separation

Acquire only the Amazon 2014 Cell Phones and Accessories 5-core archive from
the URL in `SPECIFICATION.json` (194,439 reviews). Exclude exact reviewer IDs
present in the previously used Digital Music, Video Games, Toys and Games, and
Home and Kitchen archives before role assignment. A new fixed hash salt assigns
20/15/10/55 percent of remaining users to generator training, reranker fitting,
development, and final evaluation. The catalog, temporal examples, SVD/RVQ
tokenizer, candidate generation, and positive appending follow the completed
Home protocol. Final targets remain separate until all predictions are hashed.

## Models and policy

Train generator seeds 111--113. For every generator, screen five reranker
objectives with head seeds 501--508: weighted-native (WN), native-pairwise (NP),
Cond, Full, and Disc. No optimizer is tuned on this domain. Transfer the modal
settings from the three Home generators: WN cosine/.03, NP constant/.001,
Cond constant/.03, Full constant/.03, and Disc cosine/.1. Every fit uses the
attention head, AdamW, weight decay 1e-4, batch64, clipping1, and 480 epochs;
development NDCG selects the earliest best checkpoint.

For each generator, select the higher mean-development native objective from
WN/NP and the higher mean-development added objective from Cond/Full/Disc. Let
the eight paired head differences be added minus native. Deploy the added
objective only if its one-sided Student-t lower bound is above zero after
Bonferroni adjustment across three generators; otherwise deploy native.
Selection is committed before training readout heads 601--605. Those heads are
trained only for the selected native and selected added objectives at their
fixed transferred optimizer settings.

## Primary estimand and decision

The primary contrast is deployed policy minus selected native, averaged first
over the fixed three generators and five readout heads within each final user.
Use a 20,000-draw paired-user bootstrap with seed 20260924 and report a crossed
generator/head/user sensitivity. The method supports a performance-paper
upgrade only if the primary mean is positive, its 95% paired-user interval
excludes zero, at least two generator effects are nonnegative, and no generator
effect is at or below -0.001 NDCG. Report the un-gated selected-added contrast,
absolute metrics, policy decisions, support, and all failures regardless of
outcome. No source substitution, optimizer search, coefficient search, or seed
replacement is permitted.



==> anc/reproducibility/main24_cell_confirmation_20260916/primary.json <==
{
  "generators": [
    {
      "added": "disc",
      "deploy": "disc",
      "generator": 111,
      "native": "weighted_native",
      "policy_difference": 0.0004229311015836055,
      "ungated_added_difference": 0.0004229311015836055
    },
    {
      "added": "disc",
      "deploy": "weighted_native",
      "generator": 112,
      "native": "weighted_native",
      "policy_difference": 0.0,
      "ungated_added_difference": -0.0007077722451821209
    },
    {
      "added": "disc",
      "deploy": "disc",
      "generator": 113,
      "native": "weighted_native",
      "policy_difference": 0.0005339941041290383,
      "ungated_added_difference": 0.0005339941041290383
    }
  ],
  "independent_source": true,
  "maximum_metric_error": 0.0,
  "performance_upgrade_supported": false,
  "primary": {
    "crossed_interval": [
      -0.0004307182804420194,
      0.001308599865615149
    ],
    "generator_means": [
      0.0004229311015836055,
      0.0,
      0.0005339941041290383
    ],
    "interval": [
      -7.743372479375217e-05,
      0.000719501579678218
    ],
    "mean": 0.0003189750685708813
  },
  "schema": "main24.cell.confirmation.v1",
  "ungated_added": {
    "generator_means": [
      0.0004229311015836055,
      -0.0007077722451821209,
      0.0005339941041290383
    ],
    "interval": [
      -0.00045157859061584237,
      0.0006247862137224954
    ],
    "mean": 8.305098684350768e-05
  },
  "users": 5398
}


==> anc/reproducibility/main24_cell_confirmation_20260916/readout_complete.json <==
{
  "complete": true,
  "performance_upgrade_supported": false,
  "users": 5398
}


==> anc/reproducibility/main24_cell_confirmation_20260916/selection_commit.json <==
{
  "111": {
    "added": "disc",
    "critical_value": 2.6418596704980413,
    "deploy": "disc",
    "development_scores": {
      "actual": [
        0.04513469232260861,
        0.04642766324539888,
        0.046375459557610715,
        0.04438022219582824,
        0.04599858710552627,
        0.04515951236364728,
        0.04508009301254434,
        0.045208068716637705
      ],
      "disc": [
        0.046998112586530784,
        0.04581566735780804,
        0.045542095355890384,
        0.04522991798214508,
        0.04557841772694761,
        0.04632262700800949,
        0.046390290017100023,
        0.046643285501468394
      ],
      "full": [
        0.04516170263057191,
        0.044695981773234174,
        0.04429155205788877,
        0.04508084543815066,
        0.04533274482752172,
        0.04443275795199016,
        0.04591166828245644,
        0.04330619655610395
      ],
      "native_pair": [
        0.044887183694415224,
        0.04447791374025365,
        0.04372899557016223,
        0.043473585409127886,
        0.04385005458679327,
        0.04293444297129426,
        0.04306806745814049,
        0.0434404192533874
      ],
      "weighted_native": [
        0.04462882981411851,
        0.04442924789435249,
        0.04426648708889041,
        0.04495472785340661,
        0.04441760177634181,
        0.044893695893497496,
        0.0452765013699653,
        0.045786563395684855
      ]
    },
    "lower_bound": 0.0006826482829020789,
    "mean_difference": 0.00123334480620529,
    "native": "weighted_native"
  },
  "112": {
    "added": "disc",
    "critical_value": 2.6418596704980413,
    "deploy": "weighted_native",
    "development_scores": {
      "actual": [
        0.04556183834573065,
        0.045504872306935354,
        0.047831185710725296,
        0.04560317700639333,
        0.04370843241268358,
        0.04446496724436261,
        0.045255885143708006,
        0.044172002748355914
      ],
      "disc": [
        0.04572748026019692,
        0.046438639258859514,
        0.044780980280708316,
        0.045171960069578576,
        0.04525442937606528,
        0.04616564562873849,
        0.045333563626404914,
        0.04516708892428352
      ],
      "full": [
        0.04345106260693829,
        0.04507560680352905,
        0.04345983277494259,
        0.04449449528951239,
        0.043274183076538554,
        0.044047430867876936,
        0.043498482139040506,
        0.04273367629484169
      ],
      "native_pair": [
        0.044580880717658804,
        0.04496870978067112,
        0.0445056236361532,
        0.04616582614157448,
        0.045117159328199666,
        0.04451466313434656,
        0.044205188641505515,
        0.044718781722187725
      ],
      "weighted_native": [
        0.04651879906048221,
        0.04563372262182911,
        0.04614948627982555,
        0.04592649335900883,
        0.04664473786694801,
        0.045646556679820996,
        0.04487312635977676,
        0.04660804530878399
      ]
    },
    "lower_bound": -0.0013774205646398668,
    "mean_difference": -0.000495147513954991,
    "native": "weighted_native"
  },
  "113": {
    "added": "disc",
    "critical_value": 2.6418596704980413,
    "deploy": "disc",
    "development_scores": {
      "actual": [
        0.04555681826203657,
        0.04484639584331676,
        0.04542045074181909,
        0.0453593236920837,
        0.04388344239625382,
        0.04561510152137908,
        0.044819866122006724,
        0.04529094999568575
      ],
      "disc": [
        0.046778111133276824,
        0.04427042263548319,
        0.04561587084652179,
        0.04628240419154788,
        0.04645187188200699,
        0.04651280285077709,
        0.04757841626491137,
        0.04563020293087893
      ],
      "full": [
        0.044601635142793326,
        0.04541809323129645,
        0.045035093069280836,
        0.043998985630388975,
        0.04505003033351538,
        0.044224106583931916,
        0.044843210777888325,
        0.04472047148548867
      ],
      "native_pair": [
        0.044259971406276334,
        0.0431730194481825,
        0.043020750586965265,
        0.04253970471879085,
        0.04394505012701517,
        0.04249950994435473,
        0.04330688517619465,
        0.04471255798335278
      ],
      "weighted_native": [
        0.04413394955779846,
        0.043039826910077766,
        0.04417675933104037,
        0.044596234661277184,
        0.04349201649887623,
        0.04360570171817358,
        0.044537962244759956,
        0.0431086762501644
      ]
    },
    "lower_bound": 0.0016171366661443675,
    "mean_difference": 0.002303621945404514,
    "native": "weighted_native"
  },
  "metadata": {
    "final_labels_loaded": false,
    "screen_heads": [
      501,
      502,
      503,
      504,
      505,
      506,
      507,
      508
    ]
  }
}


==> anc/reproducibility/main26_health_confirmation_20260916/PROTOCOL.md <==
# Main26 corrected Health confirmation

Main26 is the final corrected test of the evidence-gated objective portfolio on
Amazon Health and Personal Care. It supersedes Main25 before final-target access
because Main25 unnecessarily excluded reviewers appearing in five earlier
Amazon categories. The models are trained independently by domain, reviewer IDs
are not model inputs, and no user representation, feature, parameter, or event
history is transferred across domains. Cross-category identity overlap therefore
does not leak information. Excluding it would instead select a different,
less-active target population and reduce power.

The correction changes only this population rule. Main26 includes every Health
reviewer and retains Main25's hash salt, within-domain role split, temporal
construction, training-only catalog, SVD/RVQ tokenizer, GRU, beam-64 candidates,
positive appending, and final-target isolation. The already verified public
Health archive is bound by SHA-256 before Main26 preparation. The protocol is
frozen before any Main26 model is trained or any Main26 development or final
metric exists. No Main25 final metric was opened.

Train generator seeds 121--123. Screen WN, NP, Cond, Full, and Disc with head
seeds 701--708 using the transferred optimizers: WN cosine/.03, NP
constant/.001, Cond constant/.03, Full constant/.03, and Disc cosine/.1. Every
attention reranker runs 480 epochs with AdamW, weight decay 1e-4, batch 64,
clipping 1, and earliest-best development checkpoint selection. No optimizer,
coefficient, objective, seed, or gate is tuned on Health.

For each generator, select the best mean-development native objective and added
objective. Deploy the added objective only when its eight paired head advantages
have a positive one-sided Student-t lower bound with Bonferroni correction over
three generators; otherwise deploy Native. Commit selection, then train only the
selected native and added objectives on unseen head seeds 801--805 and commit all
final rankings before final-target access.

The primary estimand is deployed-policy minus selected-native NDCG@20, averaged
within user over the fixed generators and readout heads. Use 20,000 paired-user
bootstrap draws (seed 20260926) and report the crossed sensitivity interval.
Upgrade to a performance-method paper only when the mean is positive, its
two-sided 95% paired-user interval excludes zero, at least two generator effects
are nonnegative, and none is at most -0.001. Report all outcomes. Main26 is the
stopping point; its result cannot trigger another dataset or tuning round.


==> anc/reproducibility/main26_health_confirmation_20260916/primary.json <==
{
  "cross_domain_reviewer_exclusion": false,
  "generators": [
    {
      "added": "actual",
      "deploy": "weighted_native",
      "generator": 121,
      "native": "weighted_native",
      "policy_difference": 0.0,
      "ungated_added_difference": -0.00041770715133433554
    },
    {
      "added": "full",
      "deploy": "weighted_native",
      "generator": 122,
      "native": "weighted_native",
      "policy_difference": 0.0,
      "ungated_added_difference": -0.00012451470590835585
    },
    {
      "added": "disc",
      "deploy": "weighted_native",
      "generator": 123,
      "native": "weighted_native",
      "policy_difference": 0.0,
      "ungated_added_difference": -0.0013905351567226624
    }
  ],
  "independent_domain": true,
  "maximum_metric_error": 0.0,
  "performance_upgrade_supported": false,
  "primary": {
    "crossed_interval": [
      0.0,
      0.0
    ],
    "generator_means": [
      0.0,
      0.0,
      0.0
    ],
    "interval": [
      0.0,
      0.0
    ],
    "mean": 0.0
  },
  "schema": "main26.health.confirmation.corrected.v1",
  "ungated_added": {
    "generator_means": [
      -0.00041770715133433554,
      -0.00012451470590835585,
      -0.0013905351567226624
    ],
    "interval": [
      -0.000880780611774613,
      -0.0004118243990151465
    ],
    "mean": -0.0006442523379884514
  },
  "users": 13622
}


==> anc/reproducibility/main26_health_confirmation_20260916/readout_complete.json <==
{
  "complete": true,
  "performance_upgrade_supported": false,
  "users": 13622
}


==> anc/reproducibility/main26_health_confirmation_20260916/selection_commit.json <==
{
  "121": {
    "added": "actual",
    "critical_value": 2.6418596704980413,
    "deploy": "weighted_native",
    "development_scores": {
      "actual": [
        0.03990150874380308,
        0.03952592701731059,
        0.03934841062727483,
        0.03910245021431418,
        0.039628333859656244,
        0.03934254953561674,
        0.039512961118060345,
        0.03965109003875403
      ],
      "disc": [
        0.039718147590535956,
        0.039174950147572225,
        0.039075344852346754,
        0.03935477428974459,
        0.03929346022148766,
        0.03886868856469262,
        0.03930821670575269,
        0.0394366419312159
      ],
      "full": [
        0.03906656455605874,
        0.03979770041574914,
        0.03928106091955179,
        0.03987272535634767,
        0.03978083558705546,
        0.039396301376630694,
        0.039187647898978516,
        0.039172644249342164
      ],
      "native_pair": [
        0.03870130177848431,
        0.03951764046167963,
        0.03894655166440632,
        0.03837891487660836,
        0.038962336441008244,
        0.03934285807825976,
        0.039164605211527884,
        0.03897708912935269
      ],
      "weighted_native": [
        0.03954992864204737,
        0.040389927195544136,
        0.03926795946852015,
        0.03966931222165359,
        0.0393460023407886,
        0.039185368163718676,
        0.039846464520305734,
        0.03932210867970302
      ]
    },
    "lower_bound": -0.0005002596049331302,
    "mean_difference": -7.048000968640396e-05,
    "native": "weighted_native"
  },
  "122": {
    "added": "full",
    "critical_value": 2.6418596704980413,
    "deploy": "weighted_native",
    "development_scores": {
      "actual": [
        0.03132654681042233,
        0.037471861798432614,
        0.037620147763990204,
        0.038465398260229024,
        0.03795702478504263,
        0.03777999774840224,
        0.03743128225348107,
        0.03782912270463338
      ],
      "disc": [
        0.03880989253654622,
        0.037805993751248344,
        0.037940319262443276,
        0.03848959607860106,
        0.03805475820916222,
        0.03801989584150023,
        0.03774244768967526,
        0.037988648467771544
      ],
      "full": [
        0.03898524895017435,
        0.0384851921190464,
        0.038371964648334436,
        0.03905973988988305,
        0.038910175308552265,
        0.038684193637857044,
        0.03861876604484664,
        0.03786945560433186
      ],
      "native_pair": [
        0.03731530789557347,
        0.03681050713603074,
        0.037553818485395137,
        0.036840462888316626,
        0.03776296800565762,
        0.037525780620718936,
        0.03728858469149033,
        0.03757451218593086
      ],
      "weighted_native": [
        0.038328959844272745,
        0.03775978619656481,
        0.03835113741766602,
        0.03816267766785849,
        0.0372894156906359,
        0.03824943057108672,
        0.03802446918566248,
        0.03863215785541497
      ]
    },
    "lower_bound": -0.00012009485051054931,
    "mean_difference": 0.0005233377217329889,
    "native": "weighted_native"
  },
  "123": {
    "added": "disc",
    "critical_value": 2.6418596704980413,
    "deploy": "weighted_native",
    "development_scores": {
      "actual": [
        0.04042031413613066,
        0.04075948402982748,
        0.040460130250941265,
        0.04150747721480022,
        0.03987316203771583,
        0.040116610177906124,
        0.038853381658908115,
        0.040270843403761275
      ],
      "disc": [
        0.03929149249752096,
        0.04123502786311437,
        0.040443159885446105,
        0.03983402865000902,
        0.04030680027212177,
        0.04064957067335765,
        0.041170168417421424,
        0.040243714456678126
      ],
      "full": [
        0.04062354020603317,
        0.04006023696147178,
        0.039972754974286345,
        0.040644456877545816,
        0.040172620511712026,
        0.03982724740347901,
        0.041182069596815675,
        0.040116770188152094
      ],
      "native_pair": [
        0.040680852371802086,
        0.040002821394589716,
        0.04018527321493434,
        0.04045092002516142,
        0.03994322553880206,
        0.04010113109843263,
        0.04017554939689727,
        0.039931562479116944
      ],
      "weighted_native": [
        0.04081994362311632,
        0.04125477356915384,
        0.04087441837908684,
        0.04096014790865131,
        0.04078047639275064,
        0.04068445311124358,
        0.041045779386102675,
        0.040877352771812134
      ]
    },
    "lower_bound": -0.0010517491182766838,
    "mean_difference": -0.0005154228032809884,
    "native": "weighted_native"
  },
  "metadata": {
    "final_labels_loaded": false,
    "screen_heads": [
      701,
      702,
      703,
      704,
      705,
      706,
      707,
      708
    ]
  }
}


==> anc/reproducibility/verify_packaged_results.py <==
"""Verify artifact integrity and load every final result readout."""
from __future__ import annotations
import hashlib, json
from pathlib import Path

root = Path(__file__).resolve().parents[1]
manifest = json.loads((root / "MANIFEST.json").read_text())
failures = []
for relative, record in manifest["files"].items():
    path = root / relative
    if not path.is_file():
        failures.append(f"missing: {relative}")
        continue
    digest = hashlib.sha256(path.read_bytes()).hexdigest()
    if digest != record["sha256"] or path.stat().st_size != record["bytes"]:
        failures.append(f"changed: {relative}")
readouts = []
for path in sorted((root / "reproducibility").rglob("*.json")):
    json.loads(path.read_text())
    if "readout" in path.name or path.name in {"primary.json", "final_readout.json"}:
        readouts.append(str(path.relative_to(root)))
if failures:
    raise SystemExit("\n".join(failures))
print(f"verified {len(manifest['files'])} files and parsed {len(readouts)} final readouts")
for path in readouts:
    print(path)


==> anc/requirements-hf.txt <==
# Optional dependencies for TIGER reproduction and OpenOneRec adapters.
# Install with: pip install -e '.[hf]'
transformers>=4.51,<5
accelerate>=1.6,<2
safetensors>=0.5,<1
sentencepiece>=0.2,<1


==> anc/requirements.txt <==
# For CUDA/H200, use scripts/setup_linux_h200.sh.
certifi==2026.6.17
numpy==2.2.6; python_version < "3.11"
numpy==2.3.5; python_version >= "3.11"
torch==2.5.1


==> anc/research/frozen_feedback_20260911/build_mature_dataset.py <==
"""Materialize the frozen factorial inputs after all missing features qualify."""
from pathlib import Path
import time
import numpy as np
from research.frozen_feedback_20260911.prepare_mature_replication import ROOT,HERE,OLD,OUT as INPUT,sha,read,write,arrays
from research.frozen_feedback_20260911.run_mature_missing_features import OUT as FEATURES
from research.frozen_feedback_20260911.mature_replication_core import make_scalars

OUT=ROOT/'runs/local_frozen_feedback_20260911/mature_dataset_v1'


def run():
    if OUT.exists():raise FileExistsError('Dataset stage exists')
    started=time.monotonic();marker=read(FEATURES/'complete.json');assert marker['complete']
    assert sha(FEATURES/'summary.json')==marker['summary_sha256']
    pools=arrays(INPUT/'pools.npz');old=arrays(OLD/'ads_hidden_dataset_v1/population.npz')
    vold=np.load(OLD/'ads_hidden_dataset_v1/candidate.npy',mmap_mode='r')
    lold=np.load(OLD/'ads_scale_inputs_v1/raw_lm.npy',mmap_mode='r')
    qold=np.load(OLD/'ads_hidden_dataset_v1/query.npy',mmap_mode='r')
    bindings={str((INPUT/'complete.json').relative_to(ROOT)):sha(INPUT/'complete.json'),
              str((FEATURES/'complete.json').relative_to(ROOT)):sha(FEATURES/'complete.json')}
    if (FEATURES/'resume_frozen.json').exists():
        resumed=read(FEATURES/'resume_complete.json');assert resumed['complete']
        assert resumed['original_complete_sha256']==sha(FEATURES/'complete.json')
        assert all(sha(ROOT/p)==h for p,h in resumed['bindings'].items())
        bindings[str((FEATURES/'resume_complete.json').relative_to(ROOT))]=sha(FEATURES/'resume_complete.json')
    for p in [Path(__file__),HERE/'mature_replication_core.py',HERE/'MATURE_REPLICATION_PROTOCOL.md',
              INPUT/'pools.npz',OLD/'ads_hidden_dataset_v1/population.npz',OLD/'ads_hidden_dataset_v1/candidate.npy',
              OLD/'ads_hidden_dataset_v1/query.npy',OLD/'ads_scale_inputs_v1/raw_lm.npy']:
        bindings[str(p.relative_to(ROOT))]=sha(p)
    OUT.mkdir(parents=True);write(OUT/'frozen.json',{'bindings':bindings,'started_unix':time.time(),'head_quality_inspected':False})
    n=len(pools['native_columns']);nt=len(pools['training']);width=128
    native=np.lib.format.open_memmap(OUT/'native_candidate.npy',mode='w+',dtype=np.float32,shape=(n,width,128))
    completed=np.lib.format.open_memmap(OUT/'completed_candidate.npy',mode='w+',dtype=np.float32,shape=(nt,width,128))
    nl=np.zeros((n,width),np.float64);cl=np.zeros((nt,width),np.float64)
    for a in range(0,n,64):
        rows=np.arange(a,min(a+64,n));col=np.maximum(pools['native_columns'][rows],0);valid=pools['native_valid'][rows]
        native[rows]=np.where(valid[:,:,None],vold[rows[:,None],col],0.)
        nl[rows]=np.where(valid,lold[rows[:,None],col],0.)
    for a in range(0,nt,64):
        rows=np.arange(a,min(a+64,nt));oldrows=pools['training'][rows]
        col=np.maximum(pools['completed_source'][rows],0);valid=pools['completed_valid'][rows]&(pools['completed_source'][rows]>=0)
        completed[rows]=np.where(valid[:,:,None],vold[oldrows[:,None],col],0.)
        cl[rows]=np.where(valid,lold[oldrows[:,None],col],0.)
    train_lookup={int(x):j for j,x in enumerate(pools['training'])};feature_count=0
    for name,h in marker['batch_commits'].items():
        assert sha(FEATURES/'batches'/name)==h
        meta=read(FEATURES/'batches'/name);artifact=FEATURES/'batches'/name.replace('.json','.npz')
        assert sha(artifact)==meta['sha256']
        data=arrays(artifact)
        for j in meta['take']:
            i=int(pools['missing_rows'][j]);t=train_lookup[i];a,b=pools['missing_offsets'][j:j+2]
            for k,pid in enumerate(pools['missing_pids'][a:b]):
                loc=np.flatnonzero(pools['completed_valid'][t]&(pools['completed_pids'][t]==pid));assert len(loc)==1
                c=int(loc[0]);assert pools['completed_source'][t,c]==-1
                completed[t,c]=data[f'candidate_{j}'][k];cl[t,c]=data[f'lm_{j}'][k];feature_count+=1
    assert feature_count==len(pools['missing_pids'])
    native.flush();completed.flush();np.save(OUT/'query.npy',qold);np.save(OUT/'native_lm.npy',nl);np.save(OUT/'completed_lm.npy',cl)
    frequency=dict(zip(pools['frequency_pids'].tolist(),pools['frequency_values'].tolist()))
    for name,items,lm,valid in [('native',pools['native_pids'],nl,pools['native_valid']),('completed',pools['completed_pids'],cl,pools['completed_valid'])]:
        f=np.array([[np.log1p(frequency.get(int(i),0.)) for i in row] for row in items])
        np.save(OUT/(name+'_scalar.npy'),make_scalars(lm,f,valid))
    val_indices=np.flatnonzero(old['validation_reachable']);lookup=old['validation_extract_indices'][val_indices]
    np.testing.assert_array_equal(pools['native_positive'][lookup].any(1),np.ones(len(lookup),bool))
    np.savez_compressed(OUT/'population.npz',**pools,validation_reachable_indices=val_indices,
        validation_dataset_indices=lookup,validation_target_values=old['validation_target_values'],
        validation_target_offsets=old['validation_target_offsets'],validation_reachable=old['validation_reachable'])
    write(OUT/'summary.json',{'complete':True,'native_feature_rows':n,'training_users':nt,
        'validation_users':len(old['validation_reachable']),'reachable_validation_users':len(lookup),
        'inserted_features':feature_count,'every_feature_batch_verified':True,'new_independent_users':False,'seconds':time.monotonic()-started})
    assert all(sha(ROOT/p)==h for p,h in bindings.items())
    write(OUT/'complete.json',{'complete':True,'bindings':bindings,'artifacts':{p.name:sha(p) for p in OUT.iterdir() if p.is_file()}})
    print((OUT/'summary.json').read_text(),flush=True)


if __name__=='__main__':run()


==> anc/research/frozen_feedback_20260911/mature_mask_control_core.py <==
"""Shared candidate features with native reference normalization and loss masks."""
import numpy as np
from research.frozen_feedback_20260911.mature_robustness_core import append_arrays


def reference_scalars(lm, frequency, valid, native_lm, native_frequency, native_valid):
    count = native_valid.sum(1, keepdims=True)
    if np.any(count == 0):
        raise ValueError('Empty reference pool')
    result = np.zeros((*lm.shape, 7), np.float32)
    for col, value, reference in [(0, lm, native_lm), (2, frequency, native_frequency)]:
        mean = np.where(native_valid, reference, 0.).sum(1, keepdims=True)/count
        centered = np.where(native_valid, reference-mean, 0.)
        scale = np.maximum(np.sqrt((centered**2).sum(1, keepdims=True)/count), 1.)
        result[:, :, col] = np.where(valid, (value-mean)/scale, 0.)
    result[:, :, 6] = valid
    return result


def shared_arrays(p, native_lm, completed_lm, native_v, completed_v, native_scalar):
    out = append_arrays(p, native_lm, completed_lm, native_v, completed_v)
    training = p['training']
    frequency = dict(zip(p['frequency_pids'].tolist(), p['frequency_values'].tolist()))
    freq = lambda pids: np.array([[np.log1p(frequency.get(int(i), 0.)) for i in row] for row in pids])
    out['scalar'] = reference_scalars(out['lm'], freq(out['pids']), out['valid'],
        native_lm[training], freq(p['native_pids'][training]), p['native_valid'][training])
    masks = {n:np.zeros_like(out['valid']) for n in ['native','completed','append']}
    for t, i in enumerate(training):
        n = out['valid'][t].sum()
        for name, source in [('native', i), ('completed', t)]:
            valid = p[name+'_valid'][source]
            ids = p[name+'_pids'][source, valid]
            locations = np.searchsorted(out['pids'][t, :n], ids)
            assert np.array_equal(out['pids'][t, locations], ids)
            masks[name][t, locations] = True
            assert np.array_equal(out['positive'][t, locations], p[name+'_positive'][source, valid])
            if name == 'native':
                np.testing.assert_array_equal(out['scalar'][t, locations], native_scalar[i, valid])
                np.testing.assert_array_equal(out['candidate'][t, locations], native_v[i, valid])
        masks['append'][t] = out['valid'][t]
    assert np.array_equal(masks['native'] | masks['completed'], masks['append'])
    assert np.all(out['positive'][masks['completed'] & ~masks['native']])
    assert not np.any(out['positive'][masks['native'] & ~masks['completed']])
    out['masks'] = masks
    out['positive_masks'] = {n:out['positive'] & mask for n, mask in masks.items()}
    return out


==> anc/research/frozen_feedback_20260911/mature_replication_core.py <==
"""Label-independent batched frozen features and explicit user-weighted losses."""
from __future__ import annotations

import numpy as np
import torch
from transformers.cache_utils import DynamicCache
from research.sidecar_www_revision_20260911.packed_ads_hidden import (
    branch_mask, selected_log_probabilities,
)


@torch.inference_mode()
def batched_features(model, prompts, paths, projection, *, temperature=1.2, logit_chunk=32):
    if model.training or any(p.requires_grad for p in model.parameters()):
        raise ValueError('Generator must be frozen')
    device = next(model.parameters()).device
    if next(model.parameters()).dtype != torch.float32:
        raise ValueError('FP32 required')
    if len(prompts) != len(paths) or not prompts or any(len(p) < 1 for p in prompts):
        raise ValueError('Invalid batch')
    if any(np.asarray(p).ndim != 2 or np.asarray(p).shape[1] != 3 or not len(p) for p in paths):
        raise ValueError('Three-token nonempty paths required')
    lengths = np.array([len(p) for p in prompts], np.int64)
    n, width, branches = len(prompts), int(lengths.max()), max(len(p) for p in paths)
    if width+3 > model.config.max_position_embeddings:
        raise ValueError('Position limit exceeded; no truncation allowed')
    ids = torch.zeros((n, width), dtype=torch.long, device=device)
    mask = torch.zeros_like(ids)
    for i, prompt in enumerate(prompts):
        ids[i, -len(prompt):] = torch.as_tensor(prompt, device=device)
        mask[i, -len(prompt):] = 1
    positions = (mask.cumsum(-1)-1).clamp_min(0)
    base = model.model(input_ids=ids, attention_mask=mask, position_ids=positions,
                       use_cache=True, return_dict=True)
    query = base.last_hidden_state[:, -1].clone()
    legacy = base.past_key_values.to_legacy_cache()
    cache = DynamicCache.from_legacy_cache(legacy)
    codes = torch.zeros((n, branches, 3), dtype=torch.long, device=device)
    for i, path in enumerate(paths):
        codes[i, :len(path)] = torch.as_tensor(path, device=device)
    position = torch.as_tensor(lengths, device=device)[:, None] + torch.arange(3, device=device)[None]
    position = position.repeat(1, branches)
    additive = branch_mask(width, branches, 3, dtype=torch.float32, device=device).expand(n, -1, -1, -1).clone()
    additive[:, :, :, :width].masked_fill_(~mask[:, None, None, :].bool(), -torch.inf)
    out = model.model(input_ids=codes.reshape(n, -1), position_ids=position,
        cache_position=torch.arange(width, width+3*branches, device=device),
        attention_mask=additive, past_key_values=cache, use_cache=True, return_dict=True)
    states = out.last_hidden_state.reshape(n, branches, 3, -1)
    proj = torch.as_tensor(projection, dtype=torch.float32, device=device)
    q = (query @ proj).cpu().numpy()
    v = (states.mean(2) @ proj).cpu().numpy()
    first = model.lm_head(query).float()/temperature
    first = first - torch.logsumexp(first, -1, keepdim=True)
    first = first.gather(1, codes[:, :, 0])
    rest = selected_log_probabilities(model, states[:, :, :2].reshape(-1, states.shape[-1]),
        codes[:, :, 1:].reshape(-1), temperature, logit_chunk).reshape(n, branches, 2).sum(-1)
    lm = (first+rest).cpu().numpy()
    result = [dict(query=q[i].copy(), candidates=v[i, :len(path)].copy(),
                   lm=lm[i, :len(path)].copy()) for i, path in enumerate(paths)]
    if not all(np.isfinite(a).all() for row in result for a in row.values()):
        raise FloatingPointError('Nonfinite features')
    return result


def user_loss(scores, valid, positives, *, kind):
    if scores.ndim != 2 or scores.shape != valid.shape or scores.shape != positives.shape:
        raise ValueError('Shape mismatch')
    if valid.dtype != torch.bool or positives.dtype != torch.bool or torch.any(positives & ~valid):
        raise ValueError('Invalid relevance mask')
    posn = positives.sum(-1)
    negatives = valid & ~positives
    negn = negatives.sum(-1)
    if torch.any(posn == 0) or torch.any(negn == 0) or not torch.isfinite(scores[valid]).all():
        raise ValueError('Each user needs finite positive and negative scores')
    safe = torch.where(valid, scores, torch.zeros_like(scores))
    if kind == 'listwise':
        return (torch.logsumexp(scores.masked_fill(~valid, -torch.inf), -1)
                - torch.where(positives, safe, 0.).sum(-1)/posn).mean()
    if kind == 'pairwise':
        pairs = positives[:, :, None] & negatives[:, None, :]
        values = torch.nn.functional.softplus(safe[:, None, :]-safe[:, :, None])
        return (torch.where(pairs, values, 0.).sum((-1, -2))/(posn*negn)).mean()
    raise ValueError('Unknown loss')


def make_scalars(lm, frequency, valid):
    count = valid.sum(1, keepdims=True)
    if np.any(count == 0):
        raise ValueError('Empty candidate pool')
    out = np.zeros((*lm.shape, 7), np.float32)
    for col, raw in [(0, lm), (2, frequency)]:
        mean = np.where(valid, raw, 0.).sum(1, keepdims=True)/count
        centered = np.where(valid, raw-mean, 0.)
        sd = np.maximum(np.sqrt((centered**2).sum(1, keepdims=True)/count), 1.)
        out[:, :, col] = centered/sd
    out[:, :, 6] = valid
    return out


class ResidualHead(torch.nn.Module):
    def __init__(self):
        super().__init__()
        self.scorer = torch.nn.Sequential(torch.nn.LayerNorm(519),
            torch.nn.Linear(519, 256), torch.nn.GELU(), torch.nn.Dropout(.1),
            torch.nn.Linear(256, 128), torch.nn.GELU(), torch.nn.Dropout(.1),
            torch.nn.Linear(128, 1))
        torch.nn.init.zeros_(self.scorer[-1].weight)
        torch.nn.init.zeros_(self.scorer[-1].bias)

    def forward(self, q, v, scalars):
        q = q/q.square().mean(-1, keepdim=True).sqrt().clamp_min(1e-6)
        v = v/v.square().mean(-1, keepdim=True).sqrt().clamp_min(1e-6)
        q = q[:, None, :].expand_as(v)
        return self.scorer(torch.cat((q, v, q*v, (q-v).abs(), scalars), -1)).squeeze(-1)


==> anc/research/frozen_feedback_20260911/mature_robustness_core.py <==
"""Append construction and two explicitly different development selectors."""
from dataclasses import dataclass
import numpy as np
from research.frozen_feedback_20260911.mature_replication_core import make_scalars


def append_arrays(p, native_lm, completed_lm, native_v, completed_v):
    training = p['training']
    counts = p['native_valid'][training].sum(1)
    inserted = p['completed_valid'] & (p['completed_source'] < 0)
    counts = counts + inserted.sum(1)
    width = int(counts.max())
    shape = (len(training), width)
    out = {'pids':np.full(shape,-1,np.int64), 'sids':np.full(shape,-1,np.int64),
           'valid':np.zeros(shape,bool), 'positive':np.zeros(shape,bool),
           'lm':np.zeros(shape,np.float64),
           'candidate':np.zeros((*shape,native_v.shape[-1]),np.float32)}
    for t,i in enumerate(training):
        valid = p['native_valid'][i]
        add = inserted[t]
        assert np.all(p['completed_positive'][t,add])
        pid = np.concatenate((p['native_pids'][i,valid],p['completed_pids'][t,add]))
        assert len(pid)==len(set(pid.tolist())) and np.all(pid>0)
        order = np.argsort(pid,kind='stable')
        n = len(pid)
        out['pids'][t,:n] = pid[order]
        for key in ['sids','positive']:
            out[key][t,:n] = np.concatenate((p[f'native_{key}'][i,valid],p[f'completed_{key}'][t,add]))[order]
        out['valid'][t,:n] = True
        out['lm'][t,:n] = np.concatenate((native_lm[i,valid],completed_lm[t,add]))[order]
        out['candidate'][t,:n] = np.concatenate((native_v[i,valid],completed_v[t,add]))[order]
        # Independently locate all native entries in the final canonical order.
        loc = np.searchsorted(out['pids'][t,:n],p['native_pids'][i,valid])
        assert np.array_equal(out['lm'][t,loc],native_lm[i,valid])
        assert np.array_equal(out['candidate'][t,loc],native_v[i,valid])
        assert np.array_equal(out['positive'][t,loc],p['native_positive'][i,valid])
    frequency = dict(zip(p['frequency_pids'].tolist(),p['frequency_values'].tolist()))
    f = np.array([[np.log1p(frequency.get(int(i),0.)) for i in row] for row in out['pids']])
    out['scalar'] = make_scalars(out['lm'],f,out['valid'])
    assert np.array_equal(out['positive'].sum(1),p['completed_positive'].sum(1))
    return out


@dataclass
class Selection:
    best: float
    best_epoch: int = 0
    stale: int = 0
    stop_epoch: int | None = None
    patience: int | None = 5
    threshold: float = 1e-10

    def observe(self,epoch,value):
        if self.stop_epoch is not None:
            return False
        improved = value > self.best+self.threshold
        if improved:
            self.best,self.best_epoch,self.stale = value,epoch,0
        else:
            self.stale += 1
        if self.patience is not None and self.stale>=self.patience:
            self.stop_epoch = epoch
        return improved


==> anc/research/frozen_feedback_20260911/prepare_mature_replication.py <==
"""Freeze canonical native and completed training pools before new model calls."""
from pathlib import Path
import hashlib
import json
import time
import numpy as np

ROOT=Path(__file__).resolve().parents[2]
HERE=Path(__file__).resolve().parent
OLD=ROOT/'runs/local_sidecar_www_revision_20260911'
INPUT=ROOT/'runs/research_inputs_20260910/openonerec_ads_native_v2'
MODEL=ROOT/'runs/research_inputs_20260910/ads_exact_t12_probe_v1/model'
OUT=ROOT/'runs/local_frozen_feedback_20260911/mature_inputs_v1'


def sha(path):
    with Path(path).open('rb') as f:return hashlib.file_digest(f,'sha256').hexdigest()


def read(path):return json.loads(Path(path).read_text())


def write(path,value):
    with Path(path).open('x') as f:json.dump(value,f,indent=2,allow_nan=False);f.write('\n')


def arrays(path):
    with np.load(path,allow_pickle=False) as z:return {k:z[k] for k in z.files}


def run():
    if OUT.exists():raise FileExistsError('Input stage already exists; preserve its contents')
    started=time.monotonic()
    paths=[Path(__file__),HERE/'MATURE_REPLICATION_PROTOCOL.md',
        OLD/'ads_hidden_dataset_v1/population.npz',OLD/'ads_hidden_dataset_v1/query.npy',
        OLD/'ads_hidden_dataset_v1/candidate.npy',OLD/'ads_scale_inputs_v1/raw_lm.npy',
        OLD/'ads_hidden_tokens_v1/tokens.npz',OLD/'ads_hidden_inputs_v1/rows.json',
        INPUT/'development_v1/features.npz',INPUT/'development_v1/labels.npz',INPUT/'assets/sid2pid.json']
    bindings={str(p.relative_to(ROOT)):sha(p) for p in paths}
    pop=arrays(paths[2]);data=arrays(INPUT/'development_v1/features.npz');labels=arrays(INPUT/'development_v1/labels.npz')
    tokens=arrays(OLD/'ads_hidden_tokens_v1/tokens.npz')
    lm=np.load(OLD/'ads_scale_inputs_v1/raw_lm.npy',mmap_mode='r')
    rows=pop['development_rows'];np.testing.assert_array_equal(rows,tokens['development_rows'])
    targets=[labels['target_pid_values'][a:b] for a,b in zip(labels['target_pid_offsets'][:-1],labels['target_pid_offsets'][1:])]
    assert all(len(y)>0 and len(set(y.tolist()))==len(y) and np.all(y>0) for y in targets)
    training=pop['training'];assert len(training)==3740
    needed=set(int(y) for i in training for y in targets[rows[i]])
    mapping=json.loads((INPUT/'assets/sid2pid.json').read_text())
    inverse={}
    for encoded, choices in mapping.items():
        maximum=max(x['count_after_downsample'] for x in choices)
        pid=min(x['pid'] for x in choices if x['count_after_downsample']==maximum)
        if pid in needed:
            code=int(encoded)
            if code<inverse.get(pid,8192**3):inverse[pid]=code
    del mapping
    frequency={}
    for row in np.flatnonzero(data['role']==0):
        for pid in targets[row]:frequency[int(pid)]=frequency.get(int(pid),0.)+1/len(targets[row])
    native_columns=np.full((len(rows),128),-1,np.int64)
    native_pids=np.full_like(native_columns,-1);native_sids=np.full_like(native_columns,-1)
    native_valid=np.zeros(native_columns.shape,bool);native_positive=np.zeros_like(native_valid)
    encoded=(data['candidate_codes'][:,:,0]*8192+data['candidate_codes'][:,:,1])*8192+data['candidate_codes'][:,:,2]
    for i,row in enumerate(rows):
        chosen={}
        for col in np.flatnonzero(data['valid'][row] & (data['candidate_pids'][row]>0)):
            pid=int(data['candidate_pids'][row,col]);key=(-float(lm[i,col]),int(encoded[row,col]))
            if pid not in chosen or key<chosen[pid][0]:chosen[pid]=(key,int(col))
        for j,pid in enumerate(sorted(chosen)):
            col=chosen[pid][1];native_columns[i,j]=col;native_pids[i,j]=pid
            native_sids[i,j]=encoded[row,col];native_valid[i,j]=True;native_positive[i,j]=pid in targets[row]
    assert native_positive[training].any(1).all()
    completed_pids=native_pids[training].copy();completed_sids=native_sids[training].copy()
    completed_source=native_columns[training].copy();completed_valid=native_valid[training].copy()
    missing_rows=[];missing_pids=[];missing_sids=[];missing_offsets=[0];unrepresentable=0
    for j,i in enumerate(training):
        row=rows[i];gold=set(targets[row].tolist());available=gold&inverse.keys()
        unrepresentable+=len(gold-available)
        missing=sorted(available-set(native_pids[i,native_valid[i]].tolist()))
        choices=[k for k in np.flatnonzero(native_valid[i]) if int(native_pids[i,k]) not in gold]
        choices.sort(key=lambda k:(float(lm[i,native_columns[i,k]]),-int(native_sids[i,k])))
        assert len(choices)>=len(missing)
        for k,pid in zip(choices,missing):
            completed_pids[j,k]=pid;completed_sids[j,k]=inverse[pid];completed_source[j,k]=-1
        n=int(completed_valid[j].sum());order=np.argsort(completed_pids[j,:n])
        for arr in [completed_pids,completed_sids,completed_source]:arr[j,:n]=arr[j,:n][order]
        assert available.issubset(set(completed_pids[j,:n])) and len(set(completed_pids[j,:n]))==n
        assert set(native_pids[i,native_positive[i]]).issubset(set(completed_pids[j,:n]))
        if missing:
            missing_rows.append(int(i));missing_pids.extend(missing);missing_sids.extend(inverse[p] for p in missing);missing_offsets.append(len(missing_pids))
    completed_positive=np.array([np.isin(pid,targets[rows[i]])&v for pid,v,i in zip(completed_pids,completed_valid,training)])
    assert (completed_positive&completed_valid).any(1).all()
    OUT.mkdir(parents=True)
    write(OUT/'frozen.json',{'bindings':bindings,'started_unix':time.time(),'new_model_calls':False,'new_head_fits':False})
    np.savez_compressed(OUT/'pools.npz',native_columns=native_columns,native_pids=native_pids,native_sids=native_sids,
        native_valid=native_valid,native_positive=native_positive,training=training,development_rows=rows,
        completed_pids=completed_pids,completed_sids=completed_sids,completed_source=completed_source,
        completed_valid=completed_valid,completed_positive=completed_positive,
        missing_rows=np.array(missing_rows,np.int64),missing_pids=np.array(missing_pids,np.int64),
        missing_sids=np.array(missing_sids,np.int64),missing_offsets=np.array(missing_offsets,np.int64),
        frequency_pids=np.array(sorted(frequency),np.int64),frequency_values=np.array([frequency[k] for k in sorted(frequency)],np.float64))
    write(OUT/'summary.json',{'training_users':len(training),'validation_users':len(pop['validation_reachable']),
        'reachable_validation_users':int(pop['validation_reachable'].sum()),'acquired_calibration_users':int((data['role']==0).sum()),
        'training_users_requiring_new_features':len(missing_rows),'missing_positive_features':len(missing_pids),
        'max_missing_per_user':int(np.diff(missing_offsets).max()),'training_target_pairs_not_representable_by_released_mapping':unrepresentable,
        'native_unique_PID_count_range':[int(native_valid[training].sum(1).min()),int(native_valid[training].sum(1).max())],
        'new_independent_users':False,'seconds':time.monotonic()-started})
    assert all(sha(ROOT/p)==h for p,h in bindings.items())
    write(OUT/'complete.json',{'complete':True,'bindings':bindings,'artifacts':{n:sha(OUT/n) for n in ['frozen.json','pools.npz','summary.json']}})
    print((OUT/'summary.json').read_text(),flush=True)


if __name__=='__main__':run()


==> anc/research/frozen_feedback_20260911/run_mature_heads.py <==
"""Fixed 2x2x3 candidate/loss replication; no fresh-user inference is claimed."""
from pathlib import Path
import fcntl
import time
import numpy as np
import torch
from research.frozen_feedback_20260911.prepare_mature_replication import ROOT,HERE,sha,read,write,arrays
from research.frozen_feedback_20260911.build_mature_dataset import OUT as DATA
from research.frozen_feedback_20260911.mature_replication_core import ResidualHead,user_loss

OUT=ROOT/'runs/local_frozen_feedback_20260911/mature_heads_v1'
FIXED={'pools':['native','completed'],'losses':['listwise','pairwise'],'seeds':[42,43,44],
       'epochs':60,'patience':5,'min_improvement':1e-10,'lr':3e-4,'weight_decay':1e-4,
       'batch_size':64,'gradient_clip':1.,'common_direction_epoch':5,'device':'mps'}


def score_direction(scores,lm,valid):
    count=valid.sum(1,keepdims=True)
    a=np.where(valid,scores-np.where(valid,scores,0.).sum(1,keepdims=True)/count,0.)
    b=np.where(valid,lm-np.where(valid,lm,0.).sum(1,keepdims=True)/count,0.)
    ss=(b*b).sum(1);vv=(a*a).sum(1);cross=(a*b).sum(1)
    assert np.all(ss>0) and np.all(vv>0)
    beta=cross/ss;corr=cross/np.sqrt(ss*vv)
    return {'users':len(beta),'mean_coefficient':float(beta.mean()),'negative_fraction':float((beta<0).mean()),
            'mean_pearson':float(corr.mean()),'coefficient_quantiles':np.quantile(beta,[0,.05,.5,.95,1]).tolist()}


def metrics_from_rank(predictions,targets):
    # Broadcasted PID relevance; audit uses explicit Python sets separately.
    count=np.array([len(y) for y in targets]);maximum=int(count.max())
    target=np.full((len(targets),maximum),-2,np.int64)
    for i,y in enumerate(targets):target[i,:len(y)]=y
    hit=(predictions[:,:,None]==target[:,None,:]).any(-1)
    disc=1/np.log2(np.arange(20)+2);ideal=np.cumsum(disc)[np.minimum(count,20)-1]
    # Match the IDCG prefix-sum arithmetic so a perfect ranking is exactly one.
    dcg=np.cumsum(hit*disc,axis=1)[:,-1]
    return np.column_stack((dcg/ideal,hit.sum(1)/count,np.where(hit.any(1),1/(hit.argmax(1)+1),0.)))


class Dataset:
    def __init__(self):
        self.p=arrays(DATA/'population.npz');self.q=np.load(DATA/'query.npy',mmap_mode='r')
        self.v={n:np.load(DATA/f'{n}_candidate.npy',mmap_mode='r') for n in FIXED['pools']}
        self.s={n:np.load(DATA/f'{n}_scalar.npy',mmap_mode='r') for n in FIXED['pools']}
        self.lm={n:np.load(DATA/f'{n}_lm.npy',mmap_mode='r') for n in FIXED['pools']}
        a=self.p['validation_target_offsets'];v=self.p['validation_target_values'];self.targets=[v[x:y] for x,y in zip(a[:-1],a[1:])]
        assert len(self.p['training'])==3740 and len(self.targets)==5579
        self.val=self.p['validation_dataset_indices'];self.ri=self.p['validation_reachable_indices']
    def tensors(self,name,indices,*,training):
        source=self.p['training'][indices] if training and name=='native' else indices
        query=self.p['training'][indices] if training else indices
        q=torch.from_numpy(np.array(self.q[query])).to('mps')
        v=torch.from_numpy(np.array(self.v[name][source])).to('mps')
        s=torch.from_numpy(np.array(self.s[name][source])).to('mps')
        lm=torch.from_numpy(np.array(self.lm[name][source]))
        return q,v,s,lm,source
    @torch.inference_mode()
    def evaluate(self,model):
        model.eval();score=np.empty((len(self.val),128),np.float64)
        for a in range(0,len(self.val),64):
            ix=self.val[a:a+64];q,v,s,lm,_=self.tensors('native',ix,training=False)
            score[a:a+len(ix)]=lm.numpy()+model(q,v,s).cpu().double().numpy()
        valid=self.p['native_valid'][self.val];items=self.p['native_pids'][self.val]
        tie=self.p['native_sids'][self.val];order=np.lexsort((tie,-np.where(valid,score,-np.inf)),axis=1)[:,:20]
        pred=np.full((len(self.targets),20),-1,np.int64);pred[self.ri]=np.take_along_axis(items,order,axis=1)
        assert np.all(pred[self.ri]>0)
        metrics=metrics_from_rank(pred,self.targets)
        assert np.all(metrics[~self.p['validation_reachable']]==0)
        return score,pred,metrics


def training_diagnostic(data):
    report={}
    for name in FIXED['pools']:
        ids=data.p['training'] if name=='native' else np.arange(len(data.p['training']))
        entries=[]
        for i in ids:
            values=data.lm[name][i];valid=data.p[name+'_valid'][i];pos=data.p[name+'_positive'][i]
            positive=values[pos];negative=values[valid&~pos];allv=values[valid]
            d=negative[None,:]-positive[:,None]
            soft=np.exp(allv-allv.max());soft/=soft.sum()
            entries.append([np.mean((d<0)+.5*(d==0)),
                float(np.logaddexp.reduce(allv)-positive.mean()),float(np.logaddexp(0,d).mean()),
                float(allv.mean()-positive.mean()),float(soft@allv-positive.mean()),
                float(.5*d.mean()),float((d*np.exp(-np.logaddexp(0,-d))).mean()),len(positive),len(negative)])
        mean=np.mean(entries,0);keys=['LM_pairwise_accuracy','listwise_loss','pairwise_loss',
            'listwise_derivative_beta0','listwise_derivative_beta1','pairwise_derivative_beta0',
            'pairwise_derivative_beta1','mean_positives','mean_negatives']
        report[name]=dict(zip(keys,mean.tolist()))
    return report


def fit(data,name,kind,seed,folder):
    folder.mkdir(parents=True,exist_ok=False);torch.manual_seed(seed);rng=np.random.default_rng(seed)
    model=ResidualHead().to('mps');optimizer=torch.optim.AdamW(model.parameters(),lr=FIXED['lr'],weight_decay=FIXED['weight_decay'])
    scores,pred,met=data.evaluate(model);np.testing.assert_array_equal(scores,data.lm['native'][data.val])
    best=float(met[:,0].mean());best_epoch=0;stale=0;curves=[{'epoch':0,'ndcg':best}]
    best_state={k:v.detach().cpu().clone() for k,v in model.state_dict().items()};best_pred=pred.copy();best_scores=scores.copy();best_met=met.copy()
    common=None;opt_seconds=0.;eval_seconds=0.;started=time.monotonic()
    for epoch in range(1,FIXED['epochs']+1):
        model.train();order=rng.permutation(len(data.p['training']));total=0.;seen=0;t=time.monotonic()
        for a in range(0,len(order),64):
            ix=order[a:a+64];q,v,s,lm,source=data.tensors(name,ix,training=True)
            valid=torch.from_numpy(data.p[name+'_valid'][source]);positive=torch.from_numpy(data.p[name+'_positive'][source])
            optimizer.zero_grad(set_to_none=True);score=lm+model(q,v,s).cpu().double()
            loss=user_loss(score,valid,positive,kind=kind)
            if not torch.isfinite(loss):raise FloatingPointError('Nonfinite loss')
            loss.backward();torch.nn.utils.clip_grad_norm_(model.parameters(),1.,error_if_nonfinite=True);optimizer.step()
            total+=float(loss.detach())*len(ix);seen+=len(ix)
        opt_seconds+=time.monotonic()-t;t=time.monotonic();scores,pred,met=data.evaluate(model);eval_seconds+=time.monotonic()-t
        value=float(met[:,0].mean());direction=score_direction(scores,data.lm['native'][data.val],data.p['native_valid'][data.val])
        improved=value>best+FIXED['min_improvement']
        if improved:
            best=value;best_epoch=epoch;stale=0;best_state={k:v.detach().cpu().clone() for k,v in model.state_dict().items()};best_pred=pred.copy();best_scores=scores.copy();best_met=met.copy()
        else:stale+=1
        row={'epoch':epoch,'mean_user_training_loss':total/seen,'ndcg':value,'improved':improved,'direction':direction}
        curves.append(row);write(folder/f'epoch_{epoch:02d}.json',row)
        if epoch==FIXED['common_direction_epoch']:
            common=direction;torch.save({k:v.detach().cpu() for k,v in model.state_dict().items()},folder/'epoch05.pt')
        print(f'MATURE_HEAD {name}/{kind}/{seed} epoch={epoch} ndcg={value:.8f} beta={direction["mean_coefficient"]:.5f} stale={stale}',flush=True)
        if stale>=FIXED['patience']:break
    assert common is not None
    torch.save(best_state,folder/'best.pt');torch.save({k:v.detach().cpu() for k,v in model.state_dict().items()},folder/'last.pt')
    model.load_state_dict(best_state);scores,pred,met=data.evaluate(model)
    np.testing.assert_array_equal(scores,best_scores);np.testing.assert_array_equal(pred,best_pred);np.testing.assert_array_equal(met,best_met)
    np.savez_compressed(folder/'readout.npz',predictions=pred,metrics=met,reachable_scores=scores)
    summary={'complete':True,'pool':name,'loss':kind,'seed':seed,'epochs_executed':len(curves)-1,'selected_epoch':best_epoch,
        'means':dict(zip(['ndcg20','recall20','mrr20'],met.mean(0).tolist())),
        'common_epoch5_direction':common,'selected_direction':score_direction(scores,data.lm['native'][data.val],data.p['native_valid'][data.val]),
        'curves':curves,'checkpoint_replay_exact':True,'new_independent_users':False,'training_users':3740,'validation_users':5579,
        'unreachable_validation_scoring_omitted':3075,'parameter_count':sum(p.numel() for p in model.parameters()),
        'timing':{'optimization_seconds':opt_seconds,'validation_seconds':eval_seconds,'total_seconds':time.monotonic()-started}}
    write(folder/'summary.json',summary);write(folder/'complete.json',{'complete':True,'artifacts':{p.name:sha(p) for p in folder.iterdir() if p.is_file()}})
    return summary


def run():
    torch.set_num_threads(2);torch.set_num_interop_threads(2)
    complete=read(DATA/'complete.json');assert complete['complete']
    for n,h in complete['artifacts'].items():assert sha(DATA/n)==h
    bindings={str((DATA/n).relative_to(ROOT)):h for n,h in complete['artifacts'].items()}
    for p in [Path(__file__),HERE/'mature_replication_core.py',HERE/'MATURE_REPLICATION_PROTOCOL.md',DATA/'complete.json',
              ROOT/'tests/test_mature_feedback_replication.py',ROOT/'tests/test_mature_feedback_readout.py',
              ROOT/'tests/test_mature_feedback_diagnostics.py']:
        bindings[str(p.relative_to(ROOT))]=sha(p)
    OUT.mkdir(parents=True,exist_ok=True)
    if (OUT/'frozen.json').exists():
        frozen=read(OUT/'frozen.json');assert frozen['bindings']==bindings and frozen['configuration']==FIXED
    else:write(OUT/'frozen.json',{'bindings':bindings,'configuration':FIXED,'started_unix':time.time(),'new_independent_users':False})
    if (OUT/'complete.json').exists():print('Already complete');return
    with (OUT/'run.lock').open('a') as lock:
        fcntl.flock(lock,fcntl.LOCK_EX|fcntl.LOCK_NB);data=Dataset()
        if not (OUT/'training_diagnostic.json').exists():write(OUT/'training_diagnostic.json',training_diagnostic(data))
        results={};commits={}
        for name in FIXED['pools']:
            for kind in FIXED['losses']:
                for seed in FIXED['seeds']:
                    key=f'{name}/{kind}/{seed}';folder=OUT/name/kind/str(seed)
                    if (folder/'complete.json').exists():
                        marker=read(folder/'complete.json')
                        assert all(sha(folder/p)==h for p,h in marker['artifacts'].items());result=read(folder/'summary.json')
                    else:result=fit(data,name,kind,seed,folder)
                    results[key]=result;commits[key]=sha(folder/'complete.json')
        assert all(sha(ROOT/p)==h for p,h in bindings.items())
        write(OUT/'summary.json',{'complete':True,'programs':results,'training_diagnostic':read(OUT/'training_diagnostic.json'),
            'new_independent_users':False,'mean_is_arithmetic_seed_average_not_ensemble':True,
            'torch_version':torch.__version__,'numpy_version':np.__version__})
        write(OUT/'complete.json',{'complete':True,'bindings':bindings,'fit_commits':commits,'summary_sha256':sha(OUT/'summary.json')})


if __name__=='__main__':run()


==> anc/research/frozen_feedback_20260911/run_mature_missing_features.py <==
"""Resumable qualified missing-positive forwards on the real released model."""
from pathlib import Path
import fcntl
import inspect
import time
import json
import numpy as np
import torch
import psutil
from transformers import AutoModelForCausalLM,AutoTokenizer
from research.frozen_feedback_20260911.prepare_mature_replication import ROOT,HERE,OLD,MODEL,OUT as INPUT,sha,read,write,arrays
from research.frozen_feedback_20260911.mature_replication_core import batched_features
from research.sidecar_www_revision_20260911.packed_ads_hidden import projection_matrix,direct_features
from research.sidecar_www_revision_20260911.qualify_ads_hidden import compare
from research.sidecar_residual_20260909.ads_exact_score_prototype import original_scorer

OUT=ROOT/'runs/local_frozen_feedback_20260911/mature_missing_features_v1'
CONFIG={'batch_size':8,'temperature':1.2,'dtype':'float32','device':'mps','logit_chunk':32,
        'direct_check_every_batches':16,'projection_seed':271828,'min_available_GiB':4,'max_process_GiB':32}


def run():
    torch.set_num_threads(2);torch.set_num_interop_threads(2)
    marker=read(INPUT/'complete.json');assert marker['complete']
    assert all(sha(INPUT/p)==h for p,h in marker['artifacts'].items())
    bindings={str((INPUT/p).relative_to(ROOT)):h for p,h in marker['artifacts'].items()}
    for p in [Path(__file__),HERE/'mature_replication_core.py',HERE/'MATURE_REPLICATION_PROTOCOL.md',
              ROOT/'tests/test_mature_feedback_replication.py',OLD/'ads_hidden_tokens_v1/tokens.npz',
              OLD/'ads_hidden_dataset_v1/query.npy',OLD/'ads_hidden_dataset_v1/candidate.npy',
              OLD/'ads_scale_inputs_v1/raw_lm.npy',*sorted(MODEL.iterdir())]:
        if p.is_file():bindings[str(p.relative_to(ROOT))]=sha(p)
    OUT.mkdir(parents=True,exist_ok=True)
    if (OUT/'frozen.json').exists():
        frozen=read(OUT/'frozen.json');assert frozen['bindings']==bindings and frozen['configuration']==CONFIG
    else:write(OUT/'frozen.json',{'bindings':bindings,'configuration':CONFIG,'started_unix':time.time(),'head_quality_inspected':False})
    if (OUT/'complete.json').exists():print('Already complete');return
    with (OUT/'run.lock').open('a') as lock:
        fcntl.flock(lock,fcntl.LOCK_EX|fcntl.LOCK_NB)
        pools=arrays(INPUT/'pools.npz');token=arrays(OLD/'ads_hidden_tokens_v1/tokens.npz')
        q=np.load(OLD/'ads_hidden_dataset_v1/query.npy',mmap_mode='r');v=np.load(OLD/'ads_hidden_dataset_v1/candidate.npy',mmap_mode='r');lm=np.load(OLD/'ads_scale_inputs_v1/raw_lm.npy',mmap_mode='r')
        offsets=pools['missing_offsets'];rows=pools['missing_rows'];lengths=np.diff(token['prompt_offsets'])
        order=np.array(sorted(range(len(rows)),key=lambda j:(int(lengths[rows[j]]),int(rows[j]))))
        tokenizer=AutoTokenizer.from_pretrained(MODEL,local_files_only=True,trust_remote_code=False)
        table=original_scorer().build_sid_token_table(tokenizer,8192)
        if psutil.virtual_memory().available<12*2**30:raise RuntimeError('Need 12 GiB free for initial load')
        model=AutoModelForCausalLM.from_pretrained(MODEL,local_files_only=True,trust_remote_code=False,
            use_safetensors=True,torch_dtype=torch.float32,low_cpu_mem_usage=True,attn_implementation='sdpa').to('mps').eval().requires_grad_(False)
        expected=read(OLD/'ads_hidden_qualification_v1/summary.json')['model_implementation_sha256']
        assert sha(inspect.getfile(type(model)))==expected
        projection=projection_matrix(model.config.hidden_size)
        (OUT/'batches').mkdir(exist_ok=True);seconds=0.;commits={};max_lm_error=0.;max_state_error=0.
        for batch_id,start in enumerate(range(0,len(order),CONFIG['batch_size'])):
            folder=OUT/'batches';meta=folder/f'{batch_id:04d}.json';artifact=folder/f'{batch_id:04d}.npz'
            take=order[start:start+CONFIG['batch_size']]
            if meta.exists():
                old=read(meta);assert old['complete'] and old['take']==take.tolist() and sha(artifact)==old['sha256']
                commits[meta.name]=sha(meta);seconds+=old['seconds'];continue
            memory=psutil.virtual_memory().available;rss=psutil.Process().memory_info().rss
            if memory<CONFIG['min_available_GiB']*2**30 or rss>CONFIG['max_process_GiB']*2**30:raise RuntimeError('Memory qualification failed; preserve committed batches')
            prompts=[];paths=[];anchors=[]
            for j in take:
                i=rows[j];a,b=token['prompt_offsets'][i:i+2];prompts.append(token['prompt_tokens'][a:b])
                cols=pools['native_columns'][i,pools['native_valid'][i]];anchor=int(cols[np.argmax(lm[i,cols])]);anchors.append(anchor)
                c,d=token['candidate_offsets'][i:i+2];anchor_tokens=token['candidate_tokens'][c+token['raw_to_unique'][i,anchor]]
                a,b=offsets[j:j+2];encoded=pools['missing_sids'][a:b]
                codes=np.column_stack((encoded//8192**2,(encoded//8192)%8192,encoded%8192))
                paths.append(np.vstack((anchor_tokens,table[np.arange(3)[None],codes])))
            torch.mps.synchronize();t=time.monotonic();features=batched_features(model,prompts,paths,projection)
            torch.mps.synchronize();elapsed=time.monotonic()-t;checks=[]
            for j,anchor,feature in zip(take,anchors,features):
                i=rows[j]
                checks.append({'query':compare(feature['query'],q[i],1e-3,1e-4),
                    'native_anchor':compare(feature['candidates'][0],v[i,anchor],1e-3,1e-4),
                    'native_anchor_LM':compare(feature['lm'][:1],lm[i,anchor:anchor+1],5e-4,1e-5)})
            if batch_id%CONFIG['direct_check_every_batches']==0:
                direct=direct_features(model,prompts[0],paths[0][1:2],projection)
                checks.append({'direct_missing_query':compare(features[0]['query'],direct['queries'][0],1e-3,1e-4),
                    'direct_missing_candidate':compare(features[0]['candidates'][1],direct['candidates'][0],1e-3,1e-4),
                    'direct_missing_LM':compare(features[0]['lm'][1:2],direct['lm'],5e-4,1e-5)})
            if not all(c['passed'] for row in checks for c in row.values()):
                write(folder/f'{batch_id:04d}_failure_{time.time_ns()}.json',{'checks':checks,'take':take.tolist(),'head_quality_inspected':False})
                raise RuntimeError('Real-model feature parity failed; no head fit allowed')
            values={}
            for j,feature in zip(take,features):
                values[f'lm_{j}']=feature['lm'][1:];values[f'candidate_{j}']=feature['candidates'][1:]
            np.savez_compressed(artifact,**values)
            write(meta,{'complete':True,'sha256':sha(artifact),'take':take.tolist(),'checks':checks,'seconds':elapsed,
                'available_GiB':memory/2**30,'process_GiB':rss/2**30})
            commits[meta.name]=sha(meta);seconds+=elapsed
            if batch_id%8==0 or start+len(take)==len(order):
                progress={'completed_users':min(start+len(take),len(order)),'total_users':len(order),'batch':batch_id,'forward_seconds':seconds,'latest_seconds':elapsed}
                (OUT/'progress.json').write_text(json.dumps(progress,indent=2)+'\n');print(json.dumps(progress),flush=True)
        assert all(sha(ROOT/p)==h for p,h in bindings.items())
        write(OUT/'summary.json',{'complete':True,'users':len(rows),'missing_positive_features':len(pools['missing_sids']),
            'batches':len(commits),'sum_forward_seconds':seconds,'all_rows_have_native_anchor_parity':True,
            'new_independent_users':False,'head_quality_inspected':False,'model_parameters':sum(p.numel() for p in model.parameters())})
        write(OUT/'complete.json',{'complete':True,'bindings':bindings,'batch_commits':commits,'summary_sha256':sha(OUT/'summary.json')})
        print((OUT/'summary.json').read_text(),flush=True)


if __name__=='__main__':run()


==> anc/research/main11_onerec_profile_20260915/core.py <==
"""Pure objective and calibration helpers for the Main11 OneRec study."""
from __future__ import annotations

import torch


def objective_components(scores, native, added, positive):
    """Return per-user WN, added-conditional, and source-mass terms."""
    if scores.ndim != 2 or any(x.shape != scores.shape for x in (native, added, positive)):
        raise ValueError("equal two-dimensional shapes required")
    if any(x.dtype != torch.bool for x in (native, added, positive)):
        raise ValueError("masks must be boolean")
    valid = native | added
    if (native & added).any() or (added & ~positive).any() or (positive & ~valid).any():
        raise ValueError("invalid source or relevance masks")
    r = (native & positive).sum(1)
    k = added.sum(1)
    if (r == 0).any() or (k == 0).any() or not torch.isfinite(scores[valid]).all():
        raise ValueError("the core experiment requires finite r>0,k>0 groups")
    safe = torch.where(valid, scores, 0.0)
    zn = torch.logsumexp(scores.masked_fill(~native, -torch.inf), 1)
    za = torch.logsumexp(scores.masked_fill(~added, -torch.inf), 1)
    z = torch.logsumexp(scores.masked_fill(~valid, -torch.inf), 1)
    alpha = r.to(scores.dtype) / (r + k).to(scores.dtype)
    gamma = 1.0 - alpha
    native_loss = zn - (safe * (native & positive)).sum(1) / r
    added_loss = za - (safe * added).sum(1) / k
    mass_loss = alpha * (z - zn) + gamma * (z - za)
    return alpha * native_loss, gamma * added_loss, mass_loss


def objective(scores, native, added, positive, name):
    wn, added_term, mass = objective_components(scores, native, added, positive)
    if name == "WN":
        return wn.mean()
    if name == "Cond":
        return (wn + added_term).mean()
    if name == "Full":
        return (wn + added_term + mass).mean()
    raise ValueError(name)


def aligned_offset(initial_scores, native, added, positive, fraction=1.0):
    """Fixed added-logit shift setting initial added mass to fraction*gamma."""
    r = (native & positive).sum(1).to(initial_scores.dtype)
    k = added.sum(1).to(initial_scores.dtype)
    gamma = fraction * k / (r + k)
    if (gamma <= 0).any() or (gamma >= 1).any():
        raise ValueError("requested source mass must lie strictly inside (0,1)")
    zn = torch.logsumexp(initial_scores.masked_fill(~native, -torch.inf), 1)
    za = torch.logsumexp(initial_scores.masked_fill(~added, -torch.inf), 1)
    return torch.log(gamma) - torch.log1p(-gamma) + zn - za


==> anc/research/main11_onerec_profile_20260915/run.py <==
"""Run the sealed OneRec WN/Cond/Full profiling intervention."""
from __future__ import annotations

import hashlib
import json
import os
from pathlib import Path
import time

import numpy as np
import torch

from research.frozen_feedback_20260911.mature_mask_control_core import shared_arrays
from research.frozen_feedback_20260911.mature_replication_core import ResidualHead
from research.main11_onerec_profile_20260915.core import aligned_offset, objective

ROOT = Path(__file__).resolve().parents[2]
HERE = Path(__file__).resolve().parent
DATA = ROOT / "runs/local_frozen_feedback_20260911/mature_dataset_v1"
FOLD_DATA = ROOT / "runs/local_sidecar_www_revision_20260911/ads_hidden_dataset_v1/population.npz"
OUT = ROOT / "runs/main11_onerec_profile_20260915"
CONFIG = {
    "objectives": ["WN", "Cond", "Full"],
    "conditions": ["original", "aligned"],
    "seeds": [3101, 3102, 3103],
    "epochs": 60,
    "checkpoint_epochs": list(range(0, 61, 5)),
    "learning_rate": 3e-4,
    "weight_decay": 1e-4,
    "batch_size": 64,
    "gradient_clip": 1.0,
    "primary_endpoint": "epoch60",
    "secondary_selector": "five-fold cross-fitted NDCG; earliest tie",
    "device": "mps",
}


def sha(path):
    h = hashlib.sha256()
    with open(path, "rb") as f:
        for block in iter(lambda: f.read(8 << 20), b""):
            h.update(block)
    return h.hexdigest()


def write(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n")
    os.replace(temporary, path)


def load_npz(path):
    z = np.load(path, allow_pickle=False)
    return {k: z[k] for k in z.files}


def state(model):
    return {k: v.detach().cpu().clone() for k, v in model.state_dict().items()}


def save_torch(path, value):
    temporary = path.with_suffix(path.suffix + ".tmp")
    torch.save(value, temporary)
    os.replace(temporary, path)


def metric_matrix(predictions, targets):
    counts = np.array([len(x) for x in targets])
    width = int(counts.max())
    truth = np.full((len(targets), width), -2, np.int64)
    for i, values in enumerate(targets):
        truth[i, : len(values)] = values
    hit = (predictions[:, :, None] == truth[:, None, :]).any(2)
    discount = 1 / np.log2(np.arange(20) + 2)
    ideal = np.cumsum(discount)[np.minimum(counts, 20) - 1]
    dcg = (hit * discount).sum(1)
    return np.column_stack((dcg / ideal, hit.sum(1) / counts,
                            np.where(hit.any(1), 1 / (hit.argmax(1) + 1), 0.0)))


class Data:
    def __init__(self):
        self.p = load_npz(DATA / "population.npz")
        self.q = np.load(DATA / "query.npy", mmap_mode="r")
        self.native_v = np.load(DATA / "native_candidate.npy", mmap_mode="r")
        self.native_s = np.load(DATA / "native_scalar.npy", mmap_mode="r")
        self.native_lm = np.load(DATA / "native_lm.npy", mmap_mode="r")
        completed_v = np.load(DATA / "completed_candidate.npy", mmap_mode="r")
        completed_lm = np.load(DATA / "completed_lm.npy", mmap_mode="r")
        union = shared_arrays(self.p, self.native_lm, completed_lm, self.native_v,
                              completed_v, self.native_s)
        self.v, self.s, self.lm = union["candidate"], union["scalar"], union["lm"]
        self.native = union["masks"]["native"]
        self.added = union["masks"]["append"] & ~self.native
        self.positive = union["positive"]
        self.fit = np.flatnonzero(self.added.any(1))
        assert len(self.fit) == 3189
        assert (self.native[self.fit] & self.positive[self.fit]).any(1).all()
        assert (self.added[self.fit] & self.positive[self.fit]).sum() == 11453
        initial = torch.from_numpy(self.lm[self.fit])
        self.offset = aligned_offset(initial, torch.from_numpy(self.native[self.fit]),
                                     torch.from_numpy(self.added[self.fit]),
                                     torch.from_numpy(self.positive[self.fit])).numpy()
        val_offsets = self.p["validation_target_offsets"]
        val_values = self.p["validation_target_values"]
        self.targets = [val_values[a:b] for a, b in zip(val_offsets[:-1], val_offsets[1:])]
        self.val = self.p["validation_dataset_indices"]
        self.reachable_rows = self.p["validation_reachable_indices"]
        fold_source = load_npz(FOLD_DATA)
        self.folds = fold_source["validation_folds"]
        assert len(self.targets) == len(self.folds) == 5579
        self.device = torch.device(CONFIG["device"])

    def training_batch(self, positions):
        ix = self.fit[positions]
        query_rows = self.p["training"][ix]
        return (
            torch.from_numpy(np.asarray(self.q[query_rows])).to(self.device),
            torch.from_numpy(np.asarray(self.v[ix])).to(self.device),
            torch.from_numpy(np.asarray(self.s[ix])).to(self.device),
            torch.from_numpy(np.asarray(self.lm[ix], dtype=np.float32)).to(self.device),
            torch.from_numpy(np.asarray(self.native[ix])).to(self.device),
            torch.from_numpy(np.asarray(self.added[ix])).to(self.device),
            torch.from_numpy(np.asarray(self.positive[ix])).to(self.device),
            torch.from_numpy(np.asarray(self.offset[positions], dtype=np.float32)).to(self.device),
        )

    @torch.inference_mode()
    def evaluate(self, model):
        model.eval()
        scores = np.empty((len(self.val), 128), np.float64)
        for a in range(0, len(self.val), CONFIG["batch_size"]):
            ix = self.val[a : a + CONFIG["batch_size"]]
            q = torch.from_numpy(np.asarray(self.q[ix])).to(self.device)
            v = torch.from_numpy(np.asarray(self.native_v[ix])).to(self.device)
            s = torch.from_numpy(np.asarray(self.native_s[ix])).to(self.device)
            residual = model(q, v, s).cpu().double().numpy()
            scores[a : a + len(ix)] = np.asarray(self.native_lm[ix]) + residual
        valid = self.p["native_valid"][self.val]
        items = self.p["native_pids"][self.val]
        ties = self.p["native_sids"][self.val]
        order = np.lexsort((ties, -np.where(valid, scores, -np.inf)), axis=1)[:, :20]
        predictions = np.full((len(self.targets), 20), -1, np.int64)
        predictions[self.reachable_rows] = np.take_along_axis(items, order, axis=1)
        metrics = metric_matrix(predictions, self.targets)
        assert (metrics[~self.p["validation_reachable"]] == 0).all()
        return predictions, metrics

    def oracle_ndcg(self):
        valid = self.p["native_valid"][self.val]
        pids = self.p["native_pids"][self.val]
        out = np.zeros(len(self.targets))
        discount = 1 / np.log2(np.arange(20) + 2)
        for j, row in enumerate(self.reachable_rows):
            hits = int(np.isin(pids[j, valid[j]], self.targets[row]).sum())
            out[row] = discount[: min(hits, 20)].sum() / discount[: min(len(self.targets[row]), 20)].sum()
        return out


def persist_checkpoint(folder, epoch, model, data):
    predictions, metrics = data.evaluate(model)
    save_torch(folder / f"epoch_{epoch:02d}.pt", state(model))
    np.savez_compressed(folder / f"epoch_{epoch:02d}_predictions.npz",
                        predictions=predictions, metrics=metrics)
    return float(metrics[:, 0].mean())


def fit(data, condition, name, seed, folder):
    folder.mkdir(parents=True, exist_ok=False)
    torch.manual_seed(seed)
    torch.mps.manual_seed(seed)
    rng = np.random.default_rng(seed)
    model = ResidualHead().to(data.device)
    optimizer = torch.optim.AdamW(model.parameters(), lr=CONFIG["learning_rate"],
                                  weight_decay=CONFIG["weight_decay"])
    started = time.monotonic()
    curve = [{"epoch": 0, "ndcg": persist_checkpoint(folder, 0, model, data)}]
    for epoch in range(1, CONFIG["epochs"] + 1):
        model.train()
        order = rng.permutation(len(data.fit))
        total = 0.0
        for a in range(0, len(order), CONFIG["batch_size"]):
            positions = order[a : a + CONFIG["batch_size"]]
            q, v, scalar, lm, native, added, positive, offset = data.training_batch(positions)
            optimizer.zero_grad(set_to_none=True)
            scores = lm + model(q, v, scalar)
            # Cond and WN are implemented in their profiled form. Only Full
            # contains the source-allocation task and therefore consumes delta.
            if condition == "aligned" and name == "Full":
                scores = scores + offset[:, None] * added
            loss = objective(scores, native, added, positive, name)
            if not torch.isfinite(loss):
                raise FloatingPointError("nonfinite training loss")
            loss.backward()
            torch.nn.utils.clip_grad_norm_(model.parameters(), CONFIG["gradient_clip"], error_if_nonfinite=True)
            optimizer.step()
            total += float(loss.detach()) * len(positions)
        row = {"epoch": epoch, "mean_user_loss": total / len(data.fit)}
        if epoch in CONFIG["checkpoint_epochs"]:
            row["ndcg"] = persist_checkpoint(folder, epoch, model, data)
        curve.append(row)
        if epoch == 1 or epoch % 5 == 0:
            print(f"MAIN11 {condition}/{name}/s{seed} e{epoch} loss={row['mean_user_loss']:.6f}" +
                  (f" ndcg={row['ndcg']:.8f}" if "ndcg" in row else ""), flush=True)
    write(folder / "summary.json", {"complete": True, "condition": condition, "objective": name,
          "seed": seed, "training_users": len(data.fit), "validation_users": len(data.targets),
          "curve": curve, "seconds": time.monotonic() - started})
    write(folder / "complete.json", {"complete": True,
          "artifacts": {p.name: sha(p) for p in folder.iterdir() if p.is_file()}})


def cross_fitted(folder, folds):
    epochs = CONFIG["checkpoint_epochs"]
    values = {e: load_npz(folder / f"epoch_{e:02d}_predictions.npz") for e in epochs}
    prediction = np.full_like(values[0]["predictions"], -1)
    metrics = np.zeros_like(values[0]["metrics"])
    selected = {}
    for fold in sorted(np.unique(folds)):
        train = folds != fold
        scores = [(float(values[e]["metrics"][train, 0].mean()), e) for e in epochs]
        best = max(scores, key=lambda x: (x[0], -x[1]))[1]
        held = folds == fold
        prediction[held] = values[best]["predictions"][held]
        metrics[held] = values[best]["metrics"][held]
        selected[str(int(fold))] = best
    np.savez_compressed(folder / "cross_fitted.npz", predictions=prediction, metrics=metrics)
    return selected, metrics


def bootstrap(values, seed, draws=10000, family=3):
    rng = np.random.default_rng(seed)
    means = np.empty(draws)
    for a in range(0, draws, 100):
        b = min(a + 100, draws)
        ix = rng.integers(0, len(values), (b - a, len(values)))
        means[a:b] = values[ix].mean(1)
    q = 0.05 / (2 * family)
    return [float(np.quantile(means, q)), float(np.quantile(means, 1 - q))]


def readout(data):
    endpoint = {}
    secondary = {}
    for condition in CONFIG["conditions"]:
        for name in CONFIG["objectives"]:
            per_seed = []
            secondary_seed = []
            for seed in CONFIG["seeds"]:
                folder = OUT / "fits" / condition / name / f"seed_{seed}"
                per_seed.append(load_npz(folder / "epoch_60_predictions.npz")["metrics"][:, 0])
                selected, metrics = cross_fitted(folder, data.folds)
                secondary_seed.append(metrics[:, 0])
                write(folder / "selection.json", {"selected_epoch_by_fold": selected,
                      "mean_ndcg": float(metrics[:, 0].mean()), "secondary": True})
            endpoint[(condition, name)] = np.mean(per_seed, axis=0)
            secondary[(condition, name)] = np.mean(secondary_seed, axis=0)
    contrasts = {
        "original_cond_minus_full": endpoint[("original", "Cond")] - endpoint[("original", "Full")],
        "original_cond_minus_wn": endpoint[("original", "Cond")] - endpoint[("original", "WN")],
        "alignment_interaction": (endpoint[("aligned", "Cond")] - endpoint[("aligned", "Full")])
                                 - (endpoint[("original", "Cond")] - endpoint[("original", "Full")]),
    }
    reachable = self_support = data.p["validation_reachable"]
    oracle = data.oracle_ndcg()
    gap = float(oracle.mean() - endpoint[("original", "WN")].mean())
    rows = {}
    for i, (name, values) in enumerate(contrasts.items()):
        rows[name] = {"mean_all_user_ndcg": float(values.mean()),
                      "bonferroni3_interval": bootstrap(values, 202609150 + i),
                      "mean_supported_user_ndcg": float(values[reachable].mean()),
                      "fraction_of_wn_to_oracle_gap": float(values.mean() / gap) if gap else None}
    # The profiled objectives must be condition invariant by implementation.
    invariant = {}
    for name in ("WN", "Cond"):
        errors = []
        for seed in CONFIG["seeds"]:
            for epoch in CONFIG["checkpoint_epochs"]:
                a = load_npz(OUT / "fits/original" / name / f"seed_{seed}" / f"epoch_{epoch:02d}_predictions.npz")
                b = load_npz(OUT / "fits/aligned" / name / f"seed_{seed}" / f"epoch_{epoch:02d}_predictions.npz")
                errors.append(float(np.max(np.abs(a["metrics"] - b["metrics"]))))
                assert np.array_equal(a["predictions"], b["predictions"])
        invariant[name] = {"prediction_exact": True, "maximum_metric_error": max(errors)}
    total_bytes = sum(p.stat().st_size for p in OUT.rglob("*") if p.is_file())
    report = {"complete": True, "primary_fixed_budget": rows,
              "absolute_endpoint_means": {f"{c}_{n}": float(v.mean()) for (c, n), v in endpoint.items()},
              "secondary_cross_fitted_means": {f"{c}_{n}": float(v.mean()) for (c, n), v in secondary.items()},
              "profiling_invariance": invariant, "wn_to_oracle_gap": gap,
              "oracle_ndcg": float(oracle.mean()), "artifact_bytes": total_bytes,
              "interpretation_scope": "exploratory intervention on previously acquired OneRec development users"}
    write(OUT / "readout.json", report)
    return report


def main():
    torch.set_num_threads(2)
    torch.set_num_interop_threads(1)
    torch.use_deterministic_algorithms(True)
    if not torch.backends.mps.is_available():
        raise RuntimeError("sealed protocol requires MPS")
    bound = [HERE / "SEALED_PROTOCOL.md", HERE / "core.py", Path(__file__),
             DATA / "complete.json", DATA / "population.npz", DATA / "query.npy",
             DATA / "native_candidate.npy", DATA / "completed_candidate.npy",
             DATA / "native_scalar.npy", DATA / "native_lm.npy", DATA / "completed_lm.npy",
             FOLD_DATA]
    bindings = {str(p.relative_to(ROOT)): sha(p) for p in bound}
    OUT.mkdir(parents=True, exist_ok=True)
    manifest = OUT / "sealed_manifest.json"
    if manifest.exists():
        old = json.loads(manifest.read_text())
        assert old["configuration"] == CONFIG and old["bindings"] == bindings
    else:
        write(manifest, {"sealed_before_new_outcome_readout": True,
              "configuration": CONFIG, "bindings": bindings, "sealed_unix": time.time()})
    data = Data()
    np.save(OUT / "aligned_offsets.npy", data.offset)
    for condition in CONFIG["conditions"]:
        for name in CONFIG["objectives"]:
            for seed in CONFIG["seeds"]:
                folder = OUT / "fits" / condition / name / f"seed_{seed}"
                if (folder / "complete.json").exists():
                    marker = json.loads((folder / "complete.json").read_text())
                    assert all(sha(folder / n) == h for n, h in marker["artifacts"].items())
                else:
                    fit(data, condition, name, seed, folder)
    report = readout(data)
    write(OUT / "complete.json", {"complete": True, "manifest_sha256": sha(manifest),
          "readout_sha256": sha(OUT / "readout.json")})
    print(json.dumps(report, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/research/main12_onerec_seeds_20260915/run.py <==
"""Extend the sealed OneRec intervention to ten residual-head seeds."""
from __future__ import annotations

import hashlib
import json
import os
from pathlib import Path
import time

import numpy as np
import torch

import research.main11_onerec_profile_20260915.run as base

ROOT = Path(__file__).resolve().parents[2]
HERE = Path(__file__).resolve().parent
OLD = ROOT / "runs/main11_onerec_profile_20260915"
OUT = ROOT / "runs/main12_onerec_seeds_20260915"
OLD_SEEDS = [3101, 3102, 3103]
NEW_SEEDS = list(range(3104, 3111))
ALL_SEEDS = OLD_SEEDS + NEW_SEEDS
ARMS = [("original", "WN"), ("original", "Cond"),
        ("original", "Full"), ("aligned", "Full")]
EPOCHS = list(range(0, 61, 5))


def sha(path):
    h = hashlib.sha256()
    with open(path, "rb") as f:
        for block in iter(lambda: f.read(8 << 20), b""):
            h.update(block)
    return h.hexdigest()


def write(path, value):
    path.parent.mkdir(parents=True, exist_ok=True)
    temporary = path.with_suffix(path.suffix + ".tmp")
    temporary.write_text(json.dumps(value, indent=2, sort_keys=True) + "\n")
    os.replace(temporary, path)


def fit_dir(condition, objective, seed):
    root = OLD if seed in OLD_SEEDS else OUT
    return root / "fits" / condition / objective / f"seed_{seed}"


def metrics(condition, objective, seed, epoch):
    path = fit_dir(condition, objective, seed) / f"epoch_{epoch:02d}_predictions.npz"
    with np.load(path, allow_pickle=False) as z:
        return z["metrics"][:, 0]


def cross_fit(condition, objective, seed, folds):
    values = {epoch: metrics(condition, objective, seed, epoch) for epoch in EPOCHS}
    held = np.zeros_like(values[0])
    selected = {}
    for fold in sorted(np.unique(folds)):
        train = folds != fold
        epoch = max(((float(values[e][train].mean()), -e, e) for e in EPOCHS))[2]
        held[folds == fold] = values[epoch][folds == fold]
        selected[str(int(fold))] = epoch
    return held, selected


def user_interval(values, rng, draws=10000, family=3):
    out = np.empty(draws)
    for start in range(0, draws, 100):
        stop = min(start + 100, draws)
        ix = rng.integers(0, values.shape[-1], (stop-start, values.shape[-1]))
        out[start:stop] = values[ix].mean(1)
    q = .05 / (2 * family)
    return [float(np.quantile(out, q)), float(np.quantile(out, 1-q))]


def crossed_interval(by_seed, rng, draws=10000, family=3):
    seeds, users = by_seed.shape
    out = np.empty(draws)
    for start in range(0, draws, 50):
        stop = min(start + 50, draws)
        b = stop-start
        si = rng.integers(0, seeds, (b, seeds))
        ui = rng.integers(0, users, (b, users))
        for j in range(b):
            out[start+j] = by_seed[si[j]][:, ui[j]].mean()
    q = .05 / (2 * family)
    return [float(np.quantile(out, q)), float(np.quantile(out, 1-q))]


def summarize(by_seed, seed):
    mean_user = by_seed.mean(0)
    return {
        "mean": float(mean_user.mean()),
        "user_interval": user_interval(mean_user, np.random.default_rng(seed)),
        "crossed_seed_user_interval": crossed_interval(by_seed, np.random.default_rng(seed+100)),
        "per_seed": [float(row.mean()) for row in by_seed],
    }


def readout(data):
    endpoint = {}
    selected = {}
    selection_frequency = {}
    aulc = {}
    for condition, objective in ARMS:
        key = f"{condition}_{objective}"
        endpoint[key] = np.stack([metrics(condition, objective, seed, 60) for seed in ALL_SEEDS])
        chosen = []
        selected_rows = []
        curves = []
        for seed in ALL_SEEDS:
            held, choice = cross_fit(condition, objective, seed, data.folds)
            selected_rows.append(held)
            chosen.extend(choice.values())
            curve = np.stack([metrics(condition, objective, seed, e) for e in EPOCHS])
            curves.append(np.trapezoid(curve, EPOCHS, axis=0) / 60.0)
        selected[key] = np.stack(selected_rows)
        aulc[key] = np.stack(curves)
        u, n = np.unique(chosen, return_counts=True)
        selection_frequency[key] = {str(int(x)): int(y) for x, y in zip(u, n)}

    def contrast(store):
        return {
            "original_cond_minus_full": store["original_Cond"] - store["original_Full"],
            "original_cond_minus_wn": store["original_Cond"] - store["original_WN"],
            "alignment_interaction": ((store["original_Cond"] - store["aligned_Full"])
                                      - (store["original_Cond"] - store["original_Full"])),
        }

    report = {
        "complete": True,
        "seeds": ALL_SEEDS,
        "fixed_endpoint": {k: summarize(v, 202609160+i) for i,(k,v) in enumerate(contrast(endpoint).items())},
        "cross_fitted": {k: summarize(v, 202609170+i) for i,(k,v) in enumerate(contrast(selected).items())},
        "normalized_aulc": {k: summarize(v, 202609180+i) for i,(k,v) in enumerate(contrast(aulc).items())},
        "absolute_fixed_means": {k: float(v.mean()) for k,v in endpoint.items()},
        "absolute_cross_fitted_means": {k: float(v.mean()) for k,v in selected.items()},
        "selection_frequency": selection_frequency,
    }
    write(OUT / "readout.json", report)
    return report


def main():
    torch.set_num_threads(2)
    torch.set_num_interop_threads(1)
    torch.use_deterministic_algorithms(True)
    if not torch.backends.mps.is_available():
        raise RuntimeError("sealed protocol requires MPS")
    config = dict(base.CONFIG)
    config.update({"seeds": NEW_SEEDS, "conditions": ["original", "aligned"],
                   "objectives": ["WN", "Cond", "Full"]})
    base.CONFIG = config
    base.OUT = OUT
    bound = [HERE / "SEALED_PROTOCOL.md", Path(__file__),
             ROOT / "research/main11_onerec_profile_20260915/core.py",
             ROOT / "research/main11_onerec_profile_20260915/run.py",
             OLD / "sealed_manifest.json", OLD / "complete.json"]
    manifest = {"sealed_before_new_fits": True, "new_seeds": NEW_SEEDS,
                "arms": ARMS, "bindings": {str(p.relative_to(ROOT)): sha(p) for p in bound},
                "sealed_unix": time.time()}
    OUT.mkdir(parents=True, exist_ok=True)
    path = OUT / "sealed_manifest.json"
    if path.exists():
        previous = json.loads(path.read_text())
        assert {k: previous[k] for k in ["new_seeds","arms","bindings"]} == {k: manifest[k] for k in ["new_seeds","arms","bindings"]}
    else:
        write(path, manifest)
    data = base.Data()
    for condition, objective in ARMS:
        for seed in NEW_SEEDS:
            folder = fit_dir(condition, objective, seed)
            if (folder / "complete.json").exists():
                marker = json.loads((folder / "complete.json").read_text())
                assert all(sha(folder / n) == h for n,h in marker["artifacts"].items())
            else:
                base.fit(data, condition, objective, seed, folder)
    report = readout(data)
    write(OUT / "complete.json", {"complete": True, "manifest_sha256": sha(path),
          "readout_sha256": sha(OUT / "readout.json")})
    print(json.dumps(report, indent=2), flush=True)


if __name__ == "__main__":
    main()


==> anc/research/main6_confirmation_20260914/common.py <==
"""Execution guard: a draft is never treated as a frozen confirmation protocol."""
from research.source_mass_validation_20260912.common import *
HERE=Path(__file__).resolve().parent
OUT=ROOT/'runs/main6_confirmation_20260914'
SOURCE=OUT/'source'

def folder(seed):return OUT/f'generator_s{seed}'

def gate():
    receipt=read(OUT/'protocol_commit.json')
    assert receipt['status']=='frozen_before_acquisition'
    for name,digest in receipt['bindings'].items():assert sha(ROOT/name)==digest,name
    return receipt

def verify_artifacts(directory):
    marker=read(directory/'complete.json')
    assert marker.get('complete',True)
    for name,digest in marker['artifacts'].items():
        assert sha(directory/name)==digest,str(directory/name)
    if 'bindings' in marker:verify(marker['bindings'])
    return marker


==> anc/research/main6_followup_20260914/__init__.py <==
"""Bounded optimization and intervention follow-up to the main6 review."""


==> anc/research/main6_followup_20260914/train.py <==
"""Bounded screen/continue training. Does not read final labels or metrics."""
import argparse
import shutil
import time
from pathlib import Path
import numpy as np
import torch
from research.source_mass_revision_20260914.common import (
    ROOT, OUT as OLD, CONFIGS, SEEDS, CORE, read, write, save, sha, cpu_state, feature_folder,
)
from research.source_mass_revision_20260914.data import Data
from research.source_mass_validation_20260912.heads import make_head
from .core import loss, offsets, rate_at, local_rates, subset_indices

HERE = Path(__file__).resolve().parent
OUT = ROOT / 'runs/main6_followup_20260914'
ARMS = CORE + ['disc', 'native_pair']
INITIAL = [3e-5, 1e-4, 3e-4, .001, .003, .01]


def verify_receipt(p, continuing=False):
    receipt = read(p / 'complete.json')
    for name, digest in receipt['artifacts'].items():
        # Immutable 240-epoch results remain valid as the optimizer advances.
        # A resumed search first revisits its 240-epoch SCREEN. That screen's
        # results stay immutable even if a later 480-epoch fit was interrupted.
        if name == 'resume.pt':
            continue
        assert sha(p / name) == digest, str(p / name)


def location(c, arch, arm, schedule, rate, seed, variant='original'):
    return OUT / 'fits' / c / arch / variant / arm / schedule / f'lr{rate:g}' / f's{seed}'


def old_fit(c, arch, arm, schedule, rate, seed, variant):
    p = OLD / 'fits' / c / arch / f'lr{rate:g}' / f's{seed}' / arm
    if variant == 'original' and schedule == 'constant' and (p / 'complete.json').exists():
        verify_receipt(p)
        return p
    return None


def checkpoint_choice(curves, budget):
    rows = [r for r in curves if r['epoch'] <= budget]
    assert [r['epoch'] for r in rows] == list(range(budget + 1))
    best = rows[0]
    for row in rows[1:]:
        if row['ndcg'] > best['ndcg'] + 1e-10:
            best = row
    return dict(epoch=best['epoch'], development_ndcg=best['ndcg'])


def fit(data, c, arch, arm, schedule, rate, seed, budget=240, variant='original'):
    p = location(c, arch, arm, schedule, rate, seed, variant)
    previous = old_fit(c, arch, arm, schedule, rate, seed, variant)
    if (p / 'failed.json').exists():
        return p, read(p / 'failed.json')
    if (p / 'complete.json').exists():
        summary = read(p / 'summary.json')
        verify_receipt(p, continuing=summary['budget'] < budget)
        if summary['budget'] >= budget:
            return p, summary
    elif budget == 240 and previous is not None:
        return previous, read(previous / 'summary.json')
    p.mkdir(parents=True, exist_ok=True)
    torch.manual_seed(seed)
    torch.mps.manual_seed(seed)
    rng = np.random.default_rng(seed)
    model = make_head(arch).to('mps')
    optimizer = torch.optim.AdamW(model.parameters(), lr=rate, weight_decay=1e-4)
    source = data.train
    native = source['native'].cpu()
    added = torch.from_numpy(source['valid']) & ~native
    positive = torch.from_numpy(source['positive'])
    indices = np.arange(data.n_train)
    if variant.startswith('subset'):
        indices = subset_indices(native.numpy(), added.numpy(), positive.numpy(), 170, int(variant[6:]))
    mode = variant if variant in ('aligned', 'half') else 'original'
    offset = offsets(source['lm'], native, added, positive, mode)
    counts = np.zeros(len(native), np.int64)
    resume = p / 'resume.pt'
    reused_seconds = 0.
    if not resume.exists() and previous is not None:
        old_summary = read(previous / 'summary.json')
        assert old_summary['curves'][-1]['epoch'] == 240
        resume_source = previous
        if not (resume_source / 'resume.pt').exists():
            resume_source = ROOT / old_summary['reused_from']
            verify_receipt(resume_source)
        shutil.copy2(resume_source / 'resume.pt', resume)
        shutil.copy2(previous / 'selected240.pt', p / 'selected240.pt')
        shutil.copy2(previous / 'epoch240.pt', p / 'epoch240.pt')
        write(p / 'reuse.json', dict(source=str(previous.relative_to(ROOT)),
              artifacts={n:sha(previous/n) for n in ['summary.json','selected240.pt','epoch240.pt']},
              resume_source=str(resume_source.relative_to(ROOT)), resume_sha256=sha(resume_source/'resume.pt')))
    if resume.exists():
        state = torch.load(resume, map_location='cpu', weights_only=False)
        model.load_state_dict(state['model'])
        optimizer.load_state_dict(state['optimizer'])
        rng.bit_generator.state = state['rng']
        torch.set_rng_state(state['torch_rng'])
        torch.mps.set_rng_state(state['mps_rng'])
        curves, best, best_epoch = state['curves'], state['best'], state['best_epoch']
        best_state, counts = state['best_state'], state['counts']
        reused_seconds = state['seconds']
    else:
        scores, _, metrics = data.predict(model)
        np.testing.assert_array_equal(scores, data.dev['lm'])
        best = float(metrics[:, 0].mean())
        best_epoch, best_state = 0, cpu_state(model)
        curves = [dict(epoch=0, ndcg=best, cumulative_seconds=0., optimizer_steps=0)]
    started = time.monotonic()
    def save_resume():
        torch.mps.synchronize()
        save(resume, dict(model=cpu_state(model), optimizer=optimizer.state_dict(),
             rng=rng.bit_generator.state, torch_rng=torch.get_rng_state(), mps_rng=torch.mps.get_rng_state(),
             curves=curves, best=best, best_epoch=best_epoch, best_state=best_state,
             counts=counts, seconds=reused_seconds + time.monotonic() - started))
    try:
        for epoch in range(curves[-1]['epoch'] + 1, budget + 1):
            model.train()
            lr = rate_at(rate, schedule, epoch)
            for group in optimizer.param_groups:
                group['lr'] = lr
            order = rng.permutation(indices)
            counts[order] += 1
            total = 0.
            for start in range(0, len(order), 64):
                ix = order[start:start + 64]
                gi = torch.tensor(ix, device='mps')
                optimizer.zero_grad(set_to_none=True)
                scores = torch.from_numpy(source['lm'][ix]) + model(*[source[k][gi] for k in ['q','v','s','native']]).cpu().double()
                scores = scores + offset[ix, None] * added[ix]
                value = loss(scores, native[ix], added[ix], positive[ix], arm).mean()
                if not torch.isfinite(value):
                    raise FloatingPointError('Nonfinite training loss')
                value.backward()
                norm = torch.nn.utils.clip_grad_norm_(model.parameters(), 1.)
                if not torch.isfinite(norm):
                    raise FloatingPointError('Nonfinite gradient')
                optimizer.step()
                total += float(value.detach()) * len(ix)
            _, _, metrics = data.predict(model)
            value = float(metrics[:, 0].mean())
            torch.mps.synchronize()
            curves.append(dict(epoch=epoch, ndcg=value, loss=total/len(order), rate=lr,
                          cumulative_seconds=reused_seconds+time.monotonic()-started,
                          optimizer_steps=epoch*int(np.ceil(len(order)/64))))
            if value > best + 1e-10:
                best, best_epoch, best_state = value, epoch, cpu_state(model)
            if epoch in (240, 480):
                save(p / f'selected{epoch}.pt', best_state)
                save(p / f'epoch{epoch}.pt', cpu_state(model))
            if epoch % 10 == 0 or epoch == budget:
                save_resume()
                write(p / 'progress.json', dict(epoch=epoch, budget=budget, best_epoch=best_epoch,
                      best_development=best, updated_unix=time.time()))
    except FloatingPointError as exc:
        # Preserve a valid selected240 when an extension fails; failure is explicit.
        save_resume()
        failed = dict(status='nonfinite', error=str(exc), curves=curves, arm=arm, rate=rate,
                      schedule=schedule, seed=seed, variant=variant, requested_budget=budget,
                      fallback240=(p/'selected240.pt').exists())
        write(p / 'failed.json', failed)
        return p, failed
    torch.mps.synchronize()
    summary = dict(status='complete', cohort=c, architecture=arch, arm=arm, schedule=schedule,
                   rate=rate, seed=seed, variant=variant, budget=budget, curves=curves,
                   selections={str(b):checkpoint_choice(curves,b) for b in [240,480] if b<=budget},
                   training_users=len(indices), optimizer_steps_per_epoch=int(np.ceil(len(indices)/64)),
                   total_exposures=int(counts.sum()), indices=indices.tolist(),
                   seconds=reused_seconds+time.monotonic()-started, final_labels_loaded=False)
    write(p / 'summary.json', summary)
    files = ['summary.json'] + [f'{cp}{b}.pt' for b in [240,480] if b<=budget for cp in ['selected','epoch']]
    write(p / 'complete.json', dict(artifacts={n:sha(p/n) for n in files}))
    print('FIT', c, arch, variant, arm, schedule, rate, seed, budget, round(summary['seconds'],1), flush=True)
    return p, summary


def candidate(data, c, arch, arm, schedule, rate, budget=240, variant='original'):
    runs = [fit(data,c,arch,arm,schedule,rate,s,budget,variant) for s in SEEDS]
    good = all(s['status']=='complete' for p,s in runs)
    return dict(arm=arm, schedule=schedule, rate=rate,
                development=float(np.mean([s['selections'][str(budget)]['development_ndcg'] for p,s in runs])) if good else None,
                runs=[str(p.relative_to(ROOT)) for p,s in runs], failures=[str(p.relative_to(ROOT)) for p,s in runs if s['status']!='complete'])


def choose(rows):
    valid = [r for r in rows if r['development'] is not None]
    if not valid:
        raise RuntimeError('All optimization candidates failed')
    winner = valid[0]
    for row in valid[1:]:
        if row['development'] > winner['development'] + 1e-10:
            winner = row
    return winner


def search(data, c, arch, arms, initial=None, tag='core'):
    dest = OUT/'decisions'/f'{c}_{arch}_{tag}.json'
    if dest.exists():
        return read(dest)
    menu = list(initial or INITIAL)
    trials = {a:[] for a in arms}
    completed_rates = []
    while True:
        for rate in menu:
            if rate in completed_rates:
                continue
            for arm in arms:
                trials[arm].append(candidate(data,c,arch,arm,'constant',rate))
            completed_rates.append(rate)
        boundary = any(choose(trials[a])['rate']==menu[-1] for a in arms)
        extra = [r for r in [.03,.1,.3] if r>menu[-1]]
        if not boundary or not extra:
            break
        menu.append(extra[0])
    selected240, selected480 = {}, {}
    for arm in arms:
        constant = choose(trials[arm])
        for rate in local_rates(menu,constant['rate']):
            trials[arm].append(candidate(data,c,arch,arm,'cosine',rate))
        winner = choose(trials[arm])
        selected240[arm] = winner
        # Commit the choice before continuation or any final prediction.
        write(OUT/'choices'/f'{c}_{arch}_{arm}.json',dict(selected240=winner, menu=menu, time=time.time(), final_labels_loaded=False))
        continuation = candidate(data,c,arch,arm,winner['schedule'],winner['rate'],480)
        if continuation['failures']:
            continuation.update(development=winner['development'], fallback=winner)
        selected480[arm] = continuation
    result = dict(cohort=c,architecture=arch,menu=menu,trials=trials,selected240=selected240,
                  selected480=selected480,final_labels_loaded=False,time=time.time())
    write(dest,result)
    return result


def run(c, arch):
    from .freeze import verify
    verify()
    data = Data(c)
    result = search(data,c,arch,ARMS)
    if arch=='attention' and c in ['g42','t61']:
        for variant in ['aligned','half']:
            for arm in ['actual','full']:
                w = result['selected240'][arm]
                candidate(data,c,arch,arm,w['schedule'],w['rate'],480,variant)
        search(data,c,arch,['aux025','aux05'],result['menu'],tag='coefficients')
    if c=='g42' and arch=='attention':
        for subset in range(2201,2206):
            for arm in ['weighted_native','actual','full']:
                w=result['selected240'][arm]
                candidate(data,c,arch,arm,w['schedule'],w['rate'],480,f'subset{subset}')
    verify()
    write(OUT/'stages'/f'{c}_{arch}.json',dict(complete=True,time=time.time(),final_labels_loaded=False))


if __name__=='__main__':
    parser=argparse.ArgumentParser()
    parser.add_argument('cohort');parser.add_argument('architecture')
    args=parser.parse_args()
    torch.set_num_threads(2);torch.set_num_interop_threads(2)
    run(args.cohort,args.architecture)


==> anc/research/sidecar_residual_20260909/ads_exact_score_prototype.py <==
"""Isolated, two-query Ads exact-score feasibility probe; never an outcome run.

Only pinned model/tokenizer archive members may be extracted. Two original
validation IDs are sealed before selected prompt/native-SID values are decoded.
All other record values, including every target and test value, are skipped.
The original scorer is imported unchanged after its hash is checked. A new
T=1.2-only score package is not the missing historical three-temperature cache.
"""
from __future__ import annotations

import argparse
import gzip
import hashlib
import importlib.util
import inspect
import io
import json
import os
from pathlib import Path, PurePosixPath
import resource
import subprocess
import sys
import tarfile
import time

import numpy as np

from research.sidecar_residual_20260909 import ads_native_inputs as I

ROOT = Path(__file__).resolve().parents[2]
PREPARED = ROOT / "runs/research_inputs_20260910/ads_exact_t12_probe_v1"
METADATA = ROOT / "runs/research_inputs_20260910/openonerec_ads_native_v2"
PREFLIGHT = "runs/paper_missing_results/www_openonerec_pro_ads_prospective_v1/score_preflight.json"
ARCHIVE_AUDIT = "runs/research_inputs_20260910/openonerec_ads_native_v2/archive_audit.json"
SCORER = "scripts/openonerec_exact_rescore.py"
PINNED = {
    PREFLIGHT: "8ea7426aa36b68cccc5700b05d98b6f412ef3cf7b6ec52fb67c042a023bdb372",
    ARCHIVE_AUDIT: "ea24bdcbc44bdb207e0d5f021996b382c794f7e0d3d137304aec03d388494ed2",
    SCORER: "9964f23ae8b89985891418e11e5017ab5aceda337ec5d16c3f7e7d4f15ed79a7",
    "research/sidecar_residual_20260909/ads_native_inputs.py":
        "7f37c59513394328c54b49f04fd87106f49c63db4579536ffc15362c116827c0",
}
MODEL_FILES = {
    "added_tokens.json", "config.json", "generation_config.json", "merges.txt",
    "model-00000-of-00001.safetensors", "model.safetensors.index.json",
    "special_tokens_map.json", "tokenizer.json", "tokenizer_config.json", "vocab.json",
}
SUFFIX = "<|sid_begin|>"
TEMPERATURE = 1.2
MAX_ROWS = 2
FORWARD_BOUND_SECONDS = 180
CACHE_BYTES = 6 * 1024**3
SECOND_PREFIX_BATCH = 4
REFERENCE_TOLERANCE = 0.08  # Original BF16 scorer's fixed direct-reference gate.


def sources():
    for name, expected in PINNED.items():
        I.require(I.sha(I.safe_file(ROOT / name)) == expected, "Pinned source mismatch: " + name)
    return {**PINNED, str(Path(__file__).relative_to(ROOT)): I.sha(__file__)}


def model_allowlist(preflight):
    files = preflight["model"]["files"]
    I.require(preflight.get("passed") is True and set(files) == MODEL_FILES,
              "Unexpected preflight/model file inventory")
    I.require(preflight["model"]["revision"] == "5dc1b097ab8194f48f14730e5400a276a22f4ca1",
              "Wrong frozen model revision")
    result = {}
    for name, value in files.items():
        I.require(PurePosixPath(name).name == name and type(value["size"]) is int
                  and value["size"] > 0 and len(value["sha256"]) == 64,
                  "Unsafe model allowlist entry")
        result["OneRec-1.7B-Pro/" + name] = {"bytes": value["size"], "sha256": value["sha256"]}
    return result


def extract_assets(parts, destination, allowlist, expected_archive, expected_members,
                   expected_parts=None):
    """Stream exact regular-file allowlist; stage until the whole archive passes."""
    destination = I.fresh_directory(destination)
    raw = I.PartReader(parts)
    inventory, found = [], {}
    with raw, io.BufferedReader(raw, buffer_size=1024 * 1024) as joined:
        with gzip.GzipFile(fileobj=joined) as inflated:
            with tarfile.open(fileobj=inflated, mode="r|") as archive:
                for member in archive:
                    path = PurePosixPath(member.name)
                    I.require(not path.is_absolute() and ".." not in path.parts
                              and (member.isfile() or (member.isdir() and member.size == 0)),
                              "Unsafe/nonregular archive member")
                    inventory.append({"name": member.name, "bytes": member.size,
                                      "kind": "directory" if member.isdir() else "regular"})
                    I.require(inventory[-1] == expected_members[len(inventory) - 1],
                              "Archive member/order/size differs")
                    if member.name not in allowlist:
                        continue
                    wanted = allowlist[member.name]
                    I.require(member.isfile() and member.size == wanted["bytes"]
                              and member.name not in found, "Allowlisted member identity differs")
                    filename = PurePosixPath(member.name).name
                    I.require(filename not in {"", ".", ".."}, "Unsafe output filename")
                    digest, size = hashlib.sha256(), 0
                    with (destination / (filename + ".partial")).open("xb") as output:
                        with archive.extractfile(member) as source:
                            for block in iter(lambda: source.read(1024 * 1024), b""):
                                output.write(block)
                                digest.update(block)
                                size += len(block)
                    I.require(size == wanted["bytes"] and digest.hexdigest() == wanted["sha256"],
                              "Extracted model/tokenizer member hash differs")
                    found[member.name] = {"bytes": size, "sha256": digest.hexdigest()}
                    print("VERIFIED_MEMBER " + filename, flush=True)
            while inflated.read(1024 * 1024):
                pass
        while joined.read(1024 * 1024):
            pass
    I.require(inventory == expected_members and set(found) == set(allowlist),
              "Incomplete archive/allowlist inventory")
    I.require(raw.bytes == expected_archive["bytes"]
              and raw.digest.hexdigest() == expected_archive["sha256"], "Archive hash/size differs")
    if expected_parts is not None:
        I.require(raw.parts == expected_parts, "Archive part identities differ")
    for member in allowlist:
        filename = PurePosixPath(member).name
        (destination / (filename + ".partial")).rename(destination / filename)
    return {"archive_bytes": raw.bytes, "archive_sha256": raw.digest.hexdigest(),
            "members": inventory, "extracted": found, "parts": raw.parts,
            "whole_archive_drained": True, "data_members_extracted": False}


def selected_prompt_rows(parser, selection, *, expected_slots=128):
    """Decode only selected validation prompt/generations and metadata.uid."""
    from c3id.openonerec_native import encode_sid, parse_sid_codes

    I.require(0 < len(selection) <= MAX_ROWS and len({r["sample_id"] for r in selection}) == len(selection)
              and all(r["role"] == "validation" for r in selection), "Invalid fixed probe selection")
    wanted = {row["sample_id"]: row for row in selection}
    found = {}

    class FinishedSelection(Exception):
        pass

    def sample(sample_id, cursor, depth):
        if sample_id not in wanted:
            cursor.value(False, depth)
            return
        I.require(sample_id not in found, "Duplicate selected sample")
        decoded = {}

        def field(key, stream, child_depth):
            if key in {"prompt", "generations"}:
                decoded[key] = stream.value(True, child_depth)
            elif key == "metadata":
                def metadata(key, stream, nested_depth):
                    if key == "uid":
                        decoded["uid"] = stream.value(True, nested_depth)
                    else:
                        stream.value(False, nested_depth)
                stream.object(metadata, child_depth)
            else:
                stream.value(False, child_depth)
        cursor.object(field, depth)
        expected = wanted[sample_id]
        I.require(str(decoded.get("uid")) == expected["user_id"], "Selected raw user mismatch")
        prompt = decoded.get("prompt")
        generations = decoded.get("generations")
        I.require(isinstance(prompt, str) and prompt and not prompt.endswith(SUFFIX),
                  "Invalid native prompt or duplicated scoring suffix")
        I.require(isinstance(generations, list) and len(generations) == expected_slots
                  and all(isinstance(s, str) for s in generations), "Native pool slot count/type differs")
        encoded, native_slots = [], []
        for slot, text in enumerate(generations):
            codes = parse_sid_codes(text, 8192)
            if codes is not None:
                value = encode_sid(codes, 8192)
                if value not in encoded:
                    encoded.append(value)
                    native_slots.append(slot)
        I.require(encoded, "No valid native candidates")
        scoring_prompt = prompt + SUFFIX
        found[sample_id] = {
            **expected, "prompt": scoring_prompt,
            "generation_prompt_sha256": hashlib.sha256(prompt.encode()).hexdigest(),
            "prompt_sha256": hashlib.sha256(scoring_prompt.encode()).hexdigest(),
            "prompt_construction": "frozen_generation_prompt_plus_official_prompt_token",
            "score_sids": encoded, "original_native_slots": native_slots,
            "native_returned_slots": expected_slots,
        }
        if len(found) == len(wanted):
            raise FinishedSelection

    try:
        I.generation_visit(parser, sample)
    except FinishedSelection:
        pass  # Full file SHA, not a partial parser traversal, certifies original bytes.
    I.require(set(found) == set(wanted), "A sealed validation sample was not found")
    return [found[row["sample_id"]] for row in selection]


def prepare(output=PREPARED):
    frozen_sources = sources()
    protocol, roles, _, metadata_sha = I.verify_metadata(METADATA)
    output = I.fresh_directory(output)
    indices = np.flatnonzero(roles["role"] == 1)[:MAX_ROWS]
    I.require(len(indices) == MAX_ROWS, "Fewer than two original validation rows")
    selection = [{"sample_id": str(roles["sample_ids"][i]), "user_id": str(roles["user_ids"][i]),
                  "original_row_id": int(i), "role": "validation"} for i in indices]
    I.write(output / "selection.json", {
        "rule": "first_two_original_validation_rows_in_sealed_generation_order",
        "selection": selection, "metadata_complete_sha256": metadata_sha,
        "before_prompt_or_candidate_values": True, "sources": frozen_sources,
        "forward_bound_seconds": FORWARD_BOUND_SECONDS, "temperature": TEMPERATURE,
        "dtype": "bfloat16", "device": "mps", "second_prefix_batch_size": SECOND_PREFIX_BATCH,
        "max_kv_cache_bytes": CACHE_BYTES, "direct_reference_candidates_per_row": 2,
        "direct_reference_absolute_tolerance": REFERENCE_TOLERANCE,
        "same_original_native_paths_only": True, "no_generation_or_training": True,
    })
    generation = I.safe_file(ROOT / protocol["generation"]["path"])
    I.require(generation.stat().st_size == protocol["generation"]["bytes"]
              and I.sha(generation) == protocol["generation"]["sha256"], "Generation source differs")
    with generation.open(encoding="utf-8") as stream:
        parser = I.JSONStream(stream)
        rows = selected_prompt_rows(parser, selection)
    I.require(I.sha(generation) == protocol["generation"]["sha256"], "Generation changed while reading")
    I.write(output / "rows.json", rows)
    preflight = json.loads((ROOT / PREFLIGHT).read_text())
    archived = json.loads((ROOT / ARCHIVE_AUDIT).read_text())
    parts = I.archive_parts(ROOT / protocol["archive"]["parts_directory"], protocol["archive"])
    extraction = extract_assets(parts, output / "model", model_allowlist(preflight),
                                protocol["archive"], archived["members"], archived["parts"])
    I.write(output / "extraction.json", extraction)
    config = json.loads((output / "model/config.json").read_text())
    I.require(config.get("architectures") == ["Qwen3ForCausalLM"]
              and config.get("model_type") == "qwen3" and "auto_map" not in config,
              "Model is not the audited built-in Qwen3 class")
    from transformers import AutoTokenizer
    tokenizer = AutoTokenizer.from_pretrained(output / "model", local_files_only=True,
                                              trust_remote_code=False)
    row_audit = []
    for row in rows:
        token_ids = tokenizer.encode(row["prompt"], add_special_tokens=True)
        first = {sid // 8192**2 for sid in row["score_sids"]}
        second = {sid // 8192 for sid in row["score_sids"]}
        per_token = (int(config["num_hidden_layers"]) * int(config["num_key_value_heads"])
                     * int(config["head_dim"]) * 2 * 2)
        I.require(token_ids[-1] == tokenizer.convert_tokens_to_ids(SUFFIX), "Prompt suffix token mismatch")
        row_audit.append({"sample_id": row["sample_id"], "prompt_tokens": len(token_ids),
                          "native_unique_paths": len(row["score_sids"]),
                          "distinct_first_prefixes": len(first), "distinct_second_prefixes": len(second),
                          "estimated_bf16_first_cache_bytes": len(first) * len(token_ids) * per_token,
                          "estimated_bf16_cache_bytes_original_scorer":
                              (len(first) + min(len(second), SECOND_PREFIX_BATCH)) * len(token_ids) * per_token})
    I.write(output / "input_audit.json", {
        "rows": row_audit, "config": config, "target_values_decoded": 0,
        "test_record_values_decoded": 0, "native_score_values_decoded": 0,
        "selected_prompt_and_generation_values_only": True,
        "full_generation_sha256": protocol["generation"]["sha256"],
        "selection_sha256": I.sha(output / "selection.json"),
        "partial_parser_stops_after_second_selected_row": True,
        "historical_exact_score_bytes_recovered": False,
    })
    I.require(sources() == frozen_sources, "Source changed during preparation")
    artifacts = {str(p.relative_to(output)): I.sha(p) for p in sorted(output.rglob("*")) if p.is_file()}
    I.write(output / "complete.json", {"schema": "sidecar.ads_exact_probe_inputs.v1", "complete": True,
                                      "artifacts": artifacts, "sources": frozen_sources,
                                      "target_values_decoded": 0, "test_record_values_decoded": 0})
    print("PREPARED " + str(output), flush=True)


def verify_prepared(prepared):
    prepared = I.safe_file(Path(prepared) / "complete.json").parent
    marker = json.loads((prepared / "complete.json").read_text())
    I.require(marker.get("schema") == "sidecar.ads_exact_probe_inputs.v1"
              and marker.get("complete") is True and marker["sources"] == sources(),
              "Prepared package schema/source mismatch")
    actual = {str(p.relative_to(prepared)) for p in prepared.rglob("*") if p.is_file()
              and p != prepared / "complete.json"}
    I.require(actual == set(marker["artifacts"]), "Prepared artifact inventory differs")
    for name, digest in marker["artifacts"].items():
        path = PurePosixPath(name)
        I.require(not path.is_absolute() and ".." not in path.parts, "Unsafe artifact path")
        I.require(I.sha(I.safe_file(prepared / name)) == digest, "Prepared artifact changed: " + name)
    selection = json.loads((prepared / "selection.json").read_text())
    rows = json.loads((prepared / "rows.json").read_text())
    I.require(len(rows) == MAX_ROWS and len(selection["selection"]) == MAX_ROWS
              and all(row["role"] == "validation" for row in rows), "Wrong probe risk set")
    for row, expected in zip(rows, selection["selection"], strict=True):
        I.require(all(row[key] == expected[key] for key in expected), "Probe selection row mismatch")
        I.require(hashlib.sha256(row["prompt"].encode()).hexdigest() == row["prompt_sha256"]
                  and row["prompt"].endswith(SUFFIX)
                  and len(row["score_sids"]) == len(set(row["score_sids"])) > 0,
                  "Invalid sealed prompt/native pool")
    return prepared, marker, rows


def original_scorer():
    I.require(I.sha(ROOT / SCORER) == PINNED[SCORER], "Original scorer changed")
    spec = importlib.util.spec_from_file_location("ads_exact_original", ROOT / SCORER)
    module = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(module)
    return module


def cached_and_reference(model, tokenizer, rows, table, scorer, device, synchronize,
                         tolerance=REFERENCE_TOLERANCE):
    """Run all native paths; compare two fixed paths per row with direct scoring."""
    scored, audits = [], []
    for row in rows:
        synchronize()
        started = time.perf_counter()
        values = scorer.score_rows_with_prefix_cache(
            model, tokenizer, [row], sid_token_table=table, temperatures=[TEMPERATURE],
            device=device, second_prefix_batch_size=SECOND_PREFIX_BATCH, max_cache_bytes=CACHE_BYTES)[0]
        synchronize()
        seconds = time.perf_counter() - started
        errors = []
        reference_started = time.perf_counter()
        for index in range(min(2, len(row["score_sids"]))):
            reference = scorer.naive_candidate_score(model, tokenizer, row["prompt"],
                                                     row["score_sids"][index], table,
                                                     [TEMPERATURE], device)
            error = float(np.max(np.abs(values[index].astype(np.float64) - reference.astype(np.float64))))
            I.require(np.isfinite(error) and error <= tolerance,
                      "Cached/direct teacher-forcing disagreement: " + str(error))
            errors.append(error)
        synchronize()
        audits.append({"sample_id": row["sample_id"], "candidate_count": len(values),
                       "cached_scoring_seconds": seconds,
                       "two_direct_reference_seconds": time.perf_counter() - reference_started,
                       "direct_reference_max_absolute_errors": errors,
                       "direct_reference_tolerance": tolerance,
                       "process_max_rss_bytes_after_row": int(resource.getrusage(resource.RUSAGE_SELF).ru_maxrss)})
        scored.append(values)
        print("SCORED " + row["sample_id"] + " paths=" + str(len(values)), flush=True)
    return scored, audits


def worker(prepared, output):
    import torch
    import transformers
    from transformers import AutoModelForCausalLM, AutoTokenizer
    from transformers.cache_utils import DynamicCache

    torch.set_num_threads(2)
    torch.set_num_interop_threads(2)
    prepared, marker, rows = verify_prepared(prepared)
    output = Path(output)
    I.require(torch.backends.mps.is_available(), "MPS probe unavailable; no automatic device fallback")
    I.require(hasattr(DynamicCache, "from_legacy_cache") and hasattr(DynamicCache, "to_legacy_cache"),
              "Installed cache API is incompatible with original scorer")
    scorer = original_scorer()
    tokenizer = AutoTokenizer.from_pretrained(prepared / "model", local_files_only=True,
                                              trust_remote_code=False)
    if tokenizer.pad_token_id is None:
        tokenizer.pad_token = tokenizer.eos_token
    table = scorer.build_sid_token_table(tokenizer, 8192)
    load_started = time.perf_counter()
    model = AutoModelForCausalLM.from_pretrained(
        prepared / "model", local_files_only=True, trust_remote_code=False, use_safetensors=True,
        torch_dtype=torch.bfloat16, low_cpu_mem_usage=True, attn_implementation="sdpa").to("mps").eval()
    I.require(type(model).__name__ == "Qwen3ForCausalLM"
              and "logits_to_keep" in inspect.signature(model.forward).parameters,
              "Unexpected model implementation")
    snapshots = []

    def memory_snapshot(_module, _arguments, _output):
        snapshots.append({"mps_current_allocated_bytes": int(torch.mps.current_allocated_memory()),
                          "mps_driver_allocated_bytes": int(torch.mps.driver_allocated_memory()),
                          "process_max_rss_bytes": int(resource.getrusage(resource.RUSAGE_SELF).ru_maxrss)})
    handle = model.register_forward_hook(memory_snapshot)
    torch.mps.synchronize()
    load_seconds = time.perf_counter() - load_started
    I.write(output / "forward_started.json", {"time_unix": time.time(), "bound_seconds": FORWARD_BOUND_SECONDS})
    started = time.perf_counter()
    values, row_audits = cached_and_reference(model, tokenizer, rows, table, scorer,
                                             torch.device("mps"), torch.mps.synchronize)
    forward_seconds = time.perf_counter() - started
    handle.remove()
    I.require(forward_seconds <= FORWARD_BOUND_SECONDS, "Forward wall bound exceeded")
    offsets = np.r_[0, np.cumsum([len(r["score_sids"]) for r in rows])]
    with (output / "scores_t12.npz").open("xb") as stream:
        np.savez_compressed(stream, sample_ids=np.asarray([r["sample_id"] for r in rows]),
                            prompt_sha256=np.asarray([r["prompt_sha256"] for r in rows]),
                            offsets=offsets, encoded_sids=np.asarray([sid for r in rows for sid in r["score_sids"]]),
                            temperatures=np.asarray([TEMPERATURE], dtype=np.float64),
                            log_probabilities=np.concatenate(values).astype(np.float32))
    model_source = Path(inspect.getfile(type(model)))
    cache_source = Path(inspect.getfile(DynamicCache))
    I.write(output / "audit.json", {
        "schema": "sidecar.ads_exact_t12_feasibility_probe.v1", "complete": True,
        "prepared_complete_sha256": I.sha(prepared / "complete.json"),
        "model_revision": "5dc1b097ab8194f48f14730e5400a276a22f4ca1",
        "dtype": "bfloat16", "device": "mps", "torch": str(torch.__version__),
        "transformers": transformers.__version__, "original_transformers_version": "4.53.0",
        "installed_model_source": {"path": str(model_source), "sha256": I.sha(model_source)},
        "installed_cache_source": {"path": str(cache_source), "sha256": I.sha(cache_source)},
        "cached_scorer_sha256": PINNED[SCORER], "temperature": TEMPERATURE,
        "model_loading_seconds": load_seconds, "total_forward_seconds": forward_seconds,
        "rows": row_audits, "forward_memory_snapshots": snapshots,
        "memory_scope": "process RSS high-water and MPS allocator snapshots at model-forward returns; not isolated per-row GPU peak",
        "timing_scope": "two-row engineering probe under concurrent local research load; not isolated production latency",
        "historical_numerical_byte_recovery_claim": False, "target_values_decoded": 0,
        "test_record_values_decoded": 0, "metrics_computed": False,
        "score_schema": "original six NPZ keys but explicitly reduced T1.2 and two-row native-pool coverage",
        "sources": marker["sources"],
    })
    verify_prepared(prepared)


def probe(prepared=PREPARED, output=None):
    prepared, _, _ = verify_prepared(prepared)
    output = I.fresh_directory(output or prepared.with_name(prepared.name + "_probe"))
    env = {**os.environ, "HF_HUB_OFFLINE": "1", "TRANSFORMERS_OFFLINE": "1",
           "PYTHONDONTWRITEBYTECODE": "1", "OMP_NUM_THREADS": "2", "MKL_NUM_THREADS": "2"}
    command = [sys.executable, "-B", "-m", "research.sidecar_residual_20260909.ads_exact_score_prototype",
               "_worker", "--prepared", str(prepared), "--output", str(output)]
    started = time.perf_counter()
    with (output / "worker.log").open("x") as log:
        try:
            result = subprocess.run(command, cwd=ROOT, env=env, stdout=log, stderr=subprocess.STDOUT,
                                    timeout=FORWARD_BOUND_SECONDS, check=False)
            I.require(result.returncode == 0, "Probe worker failed; see preserved worker.log")
        except subprocess.TimeoutExpired:
            I.write(output / "failure.json", {"reason": "180s worker hard timeout including load",
                                              "hard_bound_seconds": FORWARD_BOUND_SECONDS,
                                              "target_values_decoded": 0, "metrics_computed": False})
            raise
    I.write(output / "complete.json", {"schema": "sidecar.ads_exact_probe_execution.v1", "complete": True,
                                      "worker_wall_seconds": time.perf_counter() - started,
                                      "artifacts": {p.name: I.sha(p) for p in output.iterdir() if p.is_file()},
                                      "sources": sources(), "no_outcome_analysis": True})
    print("PROBE_COMPLETE " + str(output), flush=True)


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("phase", choices=["prepare", "probe", "_worker"])
    parser.add_argument("--prepared", type=Path, default=PREPARED)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    if args.phase == "prepare":
        prepare(args.output or args.prepared)
    elif args.phase == "probe":
        probe(args.prepared, args.output)
    else:
        I.require(args.output is not None, "Worker needs fresh parent-owned output")
        worker(args.prepared, args.output)


if __name__ == "__main__":
    main()


==> anc/research/sidecar_residual_20260909/ads_native_inputs.py <==
"""Two-phase, sealed Ads recovery; no generator, model, metric, or test-label use.

The prepare phase extracts exactly the official SID mapping and reads only the
original sample IDs and metadata.uid. The separate develop phase is deliberately
not called by prepare; it verifies the saved role seal before decoding either
development role. Skipping JSON values validates syntax without decoding string
contents or numeric scores. Records are streamed; duplicate-key checking retains
a bounded key index (up to two million strings), not the complete mapping rows.
"""
from __future__ import annotations

import argparse
from contextlib import contextmanager
import gzip
import hashlib
import io
import json
from pathlib import Path, PurePosixPath
import re
import resource
import signal
import string
import sys
import tarfile
import time

import numpy as np

ROOT = Path(__file__).resolve().parents[2]
PROTOCOL = Path(__file__).with_name("ads_native_inputs_protocol.json")
METADATA_SCHEMA = "sidecar.ads_native_role_metadata.v1"
DEVELOPMENT_SCHEMA = "sidecar.ads_native_development_inputs.v1"
SPECIAL = re.compile(r'["\\\x00-\x1f]')
NUMBER = re.compile(r"-?(?:0|[1-9][0-9]*)(?:\.[0-9]+)?(?:[eE][+-]?[0-9]+)?\Z")
SID = re.compile(r"<s_a_(\d+)><s_b_(\d+)><s_c_(\d+)>")
WRAPPED = re.compile(r"<\|sid_begin\|>\s*(<s_a_\d+><s_b_\d+><s_c_\d+>)\s*<\|sid_end\|>")


def require(condition, message):
    if not condition:
        raise ValueError(message)


def sha(path):
    with Path(path).open("rb") as stream:
        return hashlib.file_digest(stream, "sha256").hexdigest()


def canonical(value):
    return hashlib.sha256(json.dumps(value, sort_keys=True, separators=(",", ":"),
                                     ensure_ascii=False, allow_nan=False).encode()).hexdigest()


def write(path, value):
    with Path(path).open("x", encoding="utf-8") as stream:
        json.dump(value, stream, indent=2, sort_keys=True, allow_nan=False)
        stream.write("\n")


def safe_file(path):
    path = Path(path).absolute()
    require(path == path.resolve(strict=True) and path.is_file(), "Missing, symlinked, or unsafe input")
    return path


def fresh_directory(path):
    path = Path(path).absolute()
    require(path == path.resolve() and not path.exists(), "Refusing existing or symlinked output")
    path.mkdir(parents=True)
    return path


class JSONStream:
    """Bounded JSON parser with a non-decoding skip operation.

    Strings skipped as values are checked for valid escapes/control characters
    but never passed to json.loads; skipped numbers are grammar-checked without
    conversion to Python numbers. Keys must be decoded to navigate/deny duplicate
    keys. There is no permissive recovery for truncation or invalid JSON.
    """
    def __init__(self, stream, chunk_size=65536, max_string=2 * 1024 * 1024, max_depth=64,
                 max_object_keys=2_000_000, max_array_items=4096):
        require(chunk_size > 0 and max_string > 0 and max_depth > 0, "Invalid parser limits")
        self.stream, self.chunk_size = stream, chunk_size
        self.max_string, self.max_depth = max_string, max_depth
        self.max_object_keys, self.max_array_items = max_object_keys, max_array_items
        self.buffer, self.pos, self.eof = "", 0, False
        self.decoded_values = self.skipped_scalars = 0

    def peek(self):
        if self.pos == len(self.buffer) and not self.eof:
            self.buffer, self.pos = self.stream.read(self.chunk_size), 0
            self.eof = not self.buffer
        return self.buffer[self.pos:self.pos + 1]

    def take(self):
        value = self.peek()
        require(bool(value), "Truncated JSON")
        self.pos += 1
        return value

    def whitespace(self):
        while self.peek() and self.peek() in " \t\r\n":
            self.pos += 1

    def expect(self, token):
        self.whitespace()
        require(self.take() == token, "Unexpected JSON punctuation")

    def string(self, decode=True):
        self.expect('"')
        pieces = ['"'] if decode else None
        size = 0
        while True:
            require(bool(self.peek()), "Truncated JSON string")
            match = SPECIAL.search(self.buffer, self.pos)
            stop = match.start() if match else len(self.buffer)
            segment = self.buffer[self.pos:stop]
            size += len(segment)
            require(size <= self.max_string, "JSON string exceeds bounded limit")
            if decode:
                pieces.append(segment)
            self.pos = stop
            if match is None:
                continue
            char = self.take()
            if char == '"':
                if decode:
                    pieces.append(char)
                    return json.loads("".join(pieces))
                return None
            require(char == "\\", "Unescaped control character in JSON string")
            escaped = self.take()
            require(escaped in '"\\/bfnrtu', "Invalid JSON escape")
            sequence = "\\" + escaped
            if escaped == "u":
                digits = "".join(self.take() for _ in range(4))
                require(all(c in string.hexdigits for c in digits), "Invalid JSON unicode escape")
                sequence += digits
            size += len(sequence)
            require(size <= self.max_string, "JSON string exceeds bounded limit")
            if decode:
                pieces.append(sequence)

    def object(self, visitor, depth=0):
        require(depth <= self.max_depth, "JSON nesting exceeds bounded limit")
        self.expect("{")
        self.whitespace()
        if self.peek() == "}":
            self.pos += 1
            return
        keys = set()
        while True:
            key = self.string()
            require(key not in keys, "Duplicate JSON object key")
            keys.add(key)
            require(len(keys) <= self.max_object_keys, "JSON object exceeds bounded key limit")
            self.expect(":")
            visitor(key, self, depth + 1)
            self.whitespace()
            token = self.take()
            if token == "}":
                return
            require(token == ",", "Unexpected JSON object delimiter")

    def value(self, decode=True, depth=0):
        require(depth <= self.max_depth, "JSON nesting exceeds bounded limit")
        self.whitespace()
        char = self.peek()
        require(bool(char), "Truncated JSON value")
        if char == "{":
            result = {} if decode else None
            def member(key, parser, child_depth):
                item = parser.value(decode, child_depth)
                if decode:
                    result[key] = item
            self.object(member, depth)
            return result
        if char == "[":
            self.pos += 1
            result = [] if decode else None
            self.whitespace()
            if self.peek() == "]":
                self.pos += 1
                return result
            count = 0
            while True:
                count += 1
                require(count <= self.max_array_items, "JSON array exceeds bounded item limit")
                item = self.value(decode, depth + 1)
                if decode:
                    result.append(item)
                self.whitespace()
                token = self.take()
                if token == "]":
                    return result
                require(token == ",", "Unexpected JSON array delimiter")
        if decode:
            self.decoded_values += 1
        else:
            self.skipped_scalars += 1
        if char == '"':
            return self.string(decode)
        pieces = []
        while self.peek() and self.peek() not in " \t\r\n,]}":
            pieces.append(self.take())
            require(len(pieces) <= 128, "JSON scalar exceeds bounded limit")
        raw = "".join(pieces)
        require(raw in {"null", "true", "false"} or NUMBER.fullmatch(raw), "Invalid JSON scalar")
        if not decode:
            return None
        result = json.loads(raw)
        require(not isinstance(result, float) or np.isfinite(result), "Nonfinite decoded JSON number")
        return result

    def finish(self):
        self.whitespace()
        require(not self.peek(), "Trailing JSON data")


class DigestReader(io.RawIOBase):
    def __init__(self, stream):
        self.stream = stream
        self.digest, self.bytes = hashlib.sha256(), 0

    def readable(self):
        return True

    def readinto(self, target):
        data = self.stream.read(len(target))
        target[:len(data)] = data
        self.digest.update(data)
        self.bytes += len(data)
        return len(data)


class PartReader(io.RawIOBase):
    """Join only the explicit ordered part paths, never a shell glob."""
    def __init__(self, paths):
        self.paths = list(paths)
        self.index, self.current = 0, None
        self.digest, self.bytes, self.parts = hashlib.sha256(), 0, []

    def readable(self):
        return True

    def readinto(self, target):
        while True:
            if self.current is None:
                if self.index == len(self.paths):
                    return 0
                path = safe_file(self.paths[self.index])
                self.current = path.open("rb")
                self.part_digest, self.part_bytes = hashlib.sha256(), 0
            data = self.current.read(len(target))
            if data:
                target[:len(data)] = data
                self.digest.update(data)
                self.part_digest.update(data)
                self.bytes += len(data)
                self.part_bytes += len(data)
                return len(data)
            self.parts.append({"name": self.paths[self.index].name, "bytes": self.part_bytes,
                               "sha256": self.part_digest.hexdigest()})
            self.current.close()
            self.current = None
            self.index += 1

    def close(self):
        if self.current is not None:
            self.current.close()
        super().close()


def archive_parts(directory, specification):
    prefix = specification["parts_prefix"]
    suffixes = [a + b for a in string.ascii_lowercase for b in string.ascii_lowercase]
    first, last = suffixes.index(specification["first_suffix"]), suffixes.index(specification["last_suffix"])
    names = [prefix + suffix for suffix in suffixes[first:last + 1]]
    require(len(names) == specification["part_count"], "Part count/suffix contract differs")
    require({p.name for p in Path(directory).glob(prefix + "*")} == set(names), "Missing or unexpected archive parts")
    return [safe_file(Path(directory) / name) for name in names]


def extract_mapping(parts, output, specification):
    target = Path(output)
    require(not target.exists(), "Mapping output already exists")
    target.parent.mkdir(parents=True, exist_ok=True)
    partial = target.with_suffix(target.suffix + ".partial")
    digest, count, found, members = hashlib.sha256(), 0, 0, []
    raw = PartReader(parts)
    with raw, io.BufferedReader(raw, buffer_size=1024 * 1024) as joined:
        with gzip.GzipFile(fileobj=joined, mode="rb") as inflated:
            with tarfile.open(fileobj=inflated, mode="r|") as archive:
                for member in archive:
                    path = PurePosixPath(member.name)
                    require((member.isfile() or (member.isdir() and member.size == 0))
                            and not path.is_absolute() and ".." not in path.parts,
                            "Unsafe/nonregular archive member")
                    members.append({"name": member.name, "bytes": member.size,
                                    "kind": "directory" if member.isdir() else "regular"})
                    if member.isdir():
                        continue  # Directory headers are recorded, never created.
                    if member.name != specification["only_extracted_member"]:
                        continue
                    found += 1
                    require(found == 1 and member.size == specification["member_bytes"], "Mapping member identity differs")
                    with partial.open("xb") as destination, archive.extractfile(member) as source:
                        for block in iter(lambda: source.read(1024 * 1024), b""):
                            destination.write(block)
                            digest.update(block)
                            count += len(block)
                    print("ADS mapping member streamed; verifying remaining archive", flush=True)
            # tar EOF precedes gzip footer: drain to verify footer and whole stream.
            while inflated.read(1024 * 1024):
                pass
        while joined.read(1024 * 1024):
            pass
    require(found == 1 and sum(member["kind"] == "regular" for member in members)
            == specification["regular_member_count"], "Archive member inventory differs")
    require(raw.bytes == specification["bytes"] and raw.digest.hexdigest() == specification["sha256"], "Whole archive SHA/size differs")
    require(count == specification["member_bytes"] and digest.hexdigest() == specification["member_sha256"], "Mapping SHA/size differs")
    require(len(raw.parts) == specification["part_count"], "Not all archive parts were consumed")
    partial.rename(target)
    return {"archive_bytes": raw.bytes, "archive_sha256": raw.digest.hexdigest(), "parts": raw.parts,
            "members": members, "extracted_members": [specification["only_extracted_member"]],
            "mapping_bytes": count, "mapping_sha256": digest.hexdigest(), "whole_archive_drained": True}


def role_index(uid, specification):
    digest = hashlib.sha256((specification["salt"] + "\0" + str(uid)).encode()).digest()
    value = int.from_bytes(digest[:8], "big") / float(1 << 64)
    return 0 if value < specification["calibration_fraction"] else (
        1 if value < specification["calibration_fraction"] + specification["validation_fraction"] else 2)


def generation_visit(parser, visitor):
    found = False
    def root_member(key, stream, depth):
        nonlocal found
        if key == "samples":
            found = True
            stream.object(visitor, depth)
        else:
            stream.value(False, depth)
    parser.object(root_member)
    parser.finish()
    require(found, "Missing generation samples object")


def metadata_arrays(parser, specification, heartbeat=False):
    ids, users, roles = [], [], []
    def sample(sample_id, stream, depth):
        uid = None
        def field(key, cursor, child_depth):
            nonlocal uid
            if key != "metadata":
                cursor.value(False, child_depth)
                return
            def metadata(key, cursor, nested_depth):
                nonlocal uid
                if key == "uid":
                    value = cursor.value(True, nested_depth)
                    require(type(value) in (str, int) and str(value).strip(), "Missing/invalid explicit metadata.uid")
                    uid = str(value)
                else:
                    cursor.value(False, nested_depth)
            cursor.object(metadata, child_depth)
        stream.object(field, depth)
        require(uid is not None, "Missing explicit metadata.uid")
        ids.append(sample_id)
        users.append(uid)
        roles.append(role_index(uid, specification))
        if heartbeat and len(ids) % 2048 == 0:
            print(f"ADS metadata rows={len(ids)} labels_decoded=0", flush=True)
    generation_visit(parser, sample)
    require(ids and len(set(ids)) == len(ids) and len(set(users)) == len(users), "Nonunique sample/user identities")
    arrays = {"sample_ids": np.asarray(ids, dtype=str), "user_ids": np.asarray(users, dtype=str),
              "role": np.asarray(roles, dtype=np.uint8), "row_ids": np.arange(len(ids), dtype=np.int64)}
    audit, noncalibration = validate_roles(arrays, specification)
    require(parser.decoded_values == len(ids), "Metadata reader decoded an unexpected scalar value")
    return arrays, {"roles": audit, "noncalibration_generation_order_sha256": noncalibration,
                    "decoded_value_fields": ["metadata.uid"], "decoded_scalar_values": parser.decoded_values,
                    "skipped_scalar_values": parser.skipped_scalars, "label_or_score_values_decoded": 0}


def validate_roles(arrays, specification):
    ids, users, roles, row_ids = (arrays[key] for key in ("sample_ids", "user_ids", "role", "row_ids"))
    n = len(ids)
    require(n > 0 and all(value.shape == (n,) for value in (ids, users, roles, row_ids)), "Role-array shape differs")
    require(ids.dtype.kind == users.dtype.kind == "U" and roles.dtype == np.uint8
            and row_ids.dtype == np.int64 and np.array_equal(row_ids, np.arange(n)), "Role-array dtype/order differs")
    require(len(set(ids)) == len(set(users)) == n, "Nonunique sample/user identities")
    require(np.array_equal(roles, [role_index(uid, specification) for uid in users]), "Role assignment differs from frozen UID rule")
    audit = {}
    for index, name in enumerate(specification["order"]):
        selected = [item for item, role in zip(ids, roles) if role == index]
        entry = {"rows": len(selected), "users": len(selected), "sample_id_sha256": canonical(sorted(selected))}
        require(entry == specification["expected"][name], "Historical role count/hash differs: " + name)
        audit[name] = entry
    noncalibration = canonical([item for item, role in zip(ids, roles) if role != 0])
    require(noncalibration == specification["noncalibration_generation_order_sha256"], "Historical generation-order hash differs")
    return audit, noncalibration


def read_metadata(generation, specification, expected):
    with safe_file(generation).open("rb") as source:
        digest = DigestReader(source)
        with io.TextIOWrapper(io.BufferedReader(digest), encoding="utf-8", errors="strict") as text:
            arrays, audit = metadata_arrays(JSONStream(text), specification, heartbeat=True)
        require(digest.bytes == expected["bytes"] and digest.digest.hexdigest() == expected["sha256"],
                "Generation SHA/size differs")
    return arrays, dict(audit, generation_bytes=digest.bytes, generation_sha256=digest.digest.hexdigest())


@contextmanager
def timeout(seconds):
    def stop(*_):
        raise TimeoutError("Declared phase timeout exceeded")
    original = signal.signal(signal.SIGALRM, stop)
    signal.setitimer(signal.ITIMER_REAL, seconds)
    try:
        yield
    finally:
        signal.setitimer(signal.ITIMER_REAL, 0)
        signal.signal(signal.SIGALRM, original)


def source_identity(protocol):
    sources = dict(protocol["historical_sources"])
    for path in (PROTOCOL, Path(__file__)):
        sources[str(path.relative_to(ROOT))] = sha(path)
    for name, expected in sources.items():
        require(sha(safe_file(ROOT / name)) == expected, "Source SHA differs: " + name)
    base = json.loads((ROOT / "configs/www_openonerec_pro_ads_native_v1.json").read_text())
    split = base["analysis"]["split"]
    require(all(split[key] == protocol["roles"][key] for key in ("salt", "calibration_fraction", "validation_fraction")),
            "Historical split config differs")
    return sources


def complete(output, schema, sources, phase, started):
    for name, expected in sources.items():
        require(sha(safe_file(ROOT / name)) == expected, "Source changed during execution")
    marker_name = "metadata_complete.json" if schema == METADATA_SCHEMA else "complete.json"
    artifacts = {str(path.relative_to(output)): sha(path) for path in sorted(output.rglob("*")) if path.is_file()}
    write(output / marker_name, {"schema": schema, "complete": True, "phase": phase,
        "sources": sources, "artifacts": artifacts, "elapsed_seconds": time.monotonic() - started,
        "peak_rss_native_units": resource.getrusage(resource.RUSAGE_SELF).ru_maxrss,
        "rss_units": "bytes" if sys.platform == "darwin" else "KiB", "test_labels_or_scores_decoded": False,
        "scientific_outcomes_computed": False})


def prepare(output=None):
    started = time.monotonic()
    protocol = json.loads(PROTOCOL.read_text())
    declared = ROOT / protocol["output_root"]
    output = declared if output is None else Path(output)
    require(output.absolute() == declared.absolute(), "Production output must use frozen new namespace")
    sources = source_identity(protocol)
    output = fresh_directory(output)
    write(output / "protocol_snapshot.json", protocol)
    write(output / "identity.json", {"sources": sources, "phase": "mapping_and_role_ids_only"})
    try:
        with timeout(protocol["maximum_seconds_per_phase"]):
            parts = archive_parts(ROOT / protocol["archive"]["parts_directory"], protocol["archive"])
            archive_audit = extract_mapping(parts, output / "assets/sid2pid.json", protocol["archive"])
            write(output / "archive_audit.json", archive_audit)
            print("ADS archive verified; starting metadata-only generation pass", flush=True)
            arrays, audit = read_metadata(ROOT / protocol["generation"]["path"], protocol["roles"], protocol["generation"])
            np.savez_compressed(output / "roles.npz", **arrays)
            write(output / "metadata_audit.json", audit)
            complete(output, METADATA_SCHEMA, sources, "mapping_and_role_ids_only", started)
    except Exception as error:
        write(output / "failure.json", {"type": type(error).__name__, "error": str(error), "phase": "prepare"})
        raise
    return output


def verify_metadata(directory):
    directory = Path(directory).absolute()
    marker_path = safe_file(directory / "metadata_complete.json")
    marker = json.loads(marker_path.read_text())
    require(marker.get("complete") is True and marker.get("schema") == METADATA_SCHEMA
            and marker.get("phase") == "mapping_and_role_ids_only"
            and marker.get("test_labels_or_scores_decoded") is False, "Wrong/incomplete metadata phase")
    require(set(marker["artifacts"]) == {"protocol_snapshot.json", "identity.json", "archive_audit.json",
                                       "assets/sid2pid.json", "roles.npz", "metadata_audit.json"}, "Metadata artifact inventory differs")
    for name, expected in marker["artifacts"].items():
        require(sha(safe_file(directory / name)) == expected, "Metadata artifact seal differs")
    protocol = json.loads(PROTOCOL.read_text())
    require(json.loads((directory / "protocol_snapshot.json").read_text()) == protocol, "Metadata protocol changed")
    sources = source_identity(protocol)
    require(marker["sources"] == sources, "Metadata producer code/source identity changed")
    with np.load(directory / "roles.npz", allow_pickle=False) as packed:
        require(set(packed.files) == {"sample_ids", "user_ids", "role", "row_ids"}, "Unexpected role NPZ members")
        arrays = {name: packed[name] for name in ("sample_ids", "user_ids", "role", "row_ids")}
    audit, order = validate_roles(arrays, protocol["roles"])
    metadata_audit = json.loads((directory / "metadata_audit.json").read_text())
    require(metadata_audit["roles"] == audit and metadata_audit["noncalibration_generation_order_sha256"] == order
            and metadata_audit["label_or_score_values_decoded"] == 0
            and metadata_audit["generation_sha256"] == protocol["generation"]["sha256"]
            and metadata_audit["generation_bytes"] == protocol["generation"]["bytes"], "Metadata audit semantics differ")
    require(marker["artifacts"]["assets/sid2pid.json"] == protocol["archive"]["member_sha256"], "Mapping is not the pinned original member")
    require(json.loads((directory / "identity.json").read_text())["sources"] == sources, "Metadata identities disagree")
    return protocol, arrays, marker, sha(marker_path)


def parse_sid(text, cardinality=8192):
    require(isinstance(text, str), "Generated SID must be text")
    wrapped = WRAPPED.findall(text)
    values = wrapped if wrapped else [m.group(0) for m in SID.finditer(text)]
    if len(values) != 1:
        return None
    match = SID.fullmatch(values[0])
    codes = tuple(map(int, match.groups())) if match else ()
    return codes if len(codes) == 3 and all(0 <= x < cardinality for x in codes) else None


def development_row(parser, depth=0, expected_slots=128):
    """Called only after a sample ID is in the sealed development roles."""
    result, metadata = {}, {}
    def field(key, cursor, child_depth):
        if key in {"generations", "logprobs", "prompt"}:
            result[key] = cursor.value(True, child_depth)
        elif key == "metadata":
            def entry(key, cursor, nested_depth):
                if key in {"uid", "answer_pid"}:
                    metadata[key] = cursor.value(True, nested_depth)
                else:
                    cursor.value(False, nested_depth)
            cursor.object(entry, child_depth)
        else:
            cursor.value(False, child_depth)  # Includes ground_truth SID labels.
    parser.object(field, depth)
    generations, scores = result.get("generations"), result.get("logprobs")
    require(isinstance(generations, list) and isinstance(scores, list)
            and len(generations) == len(scores) == expected_slots, "Native returned-slot count differs")
    require(all(type(value) in (int, float) and np.isfinite(value) for value in scores), "Invalid cumulative native scores")
    require(all(a >= b for a, b in zip(scores, scores[1:])), "Native score order differs")
    candidates = [(slot, parse_sid(text), float(score)) for slot, (text, score) in enumerate(zip(generations, scores))]
    candidates = [row for row in candidates if row[1] is not None]
    require(candidates, "No valid native SID")
    labels = metadata.get("answer_pid")
    if isinstance(labels, str):
        labels = json.loads(labels)
    require(isinstance(labels, list) and all(type(x) is int for x in labels), "Invalid PID target list")
    labels = list(dict.fromkeys(x for x in labels if x > 0))
    require(labels and type(metadata.get("uid")) in (str, int), "Missing PID labels/user identity")
    prompt = result.get("prompt")
    require(isinstance(prompt, str) and prompt, "Missing frozen prompt")
    history = [tuple(map(int, match.groups())) for match in SID.finditer(prompt)]
    require(all(0 <= x < 8192 for row in history for x in row), "Prompt SID exceeds declared vocabulary")
    return {"user_id": str(metadata["uid"]), "candidates": candidates, "target_pids": labels,
            "history_codes": history, "prompt_sha256": hashlib.sha256(prompt.encode()).hexdigest()}


def selected_mapping(parser, encoded_needed):
    mapping = {}
    def entry(key, cursor, depth):
        require(key.isdigit() and 0 <= int(key) < 8192**3, "Invalid mapping SID key")
        encoded = int(key)
        if encoded not in encoded_needed:
            cursor.value(False, depth)
            return
        rows = cursor.value(True, depth)
        require(isinstance(rows, list) and rows, "Empty mapping candidates")
        require(all(isinstance(row, dict) and type(row.get("pid")) is int and row["pid"] >= 0
                    and type(row.get("count_after_downsample")) is int and row["count_after_downsample"] >= 0
                    for row in rows), "Invalid mapping PID/count")
        maximum = max(row["count_after_downsample"] for row in rows)
        mapping[encoded] = min(row["pid"] for row in rows if row["count_after_downsample"] == maximum)
    parser.object(entry)
    parser.finish()
    return mapping


def develop(metadata_directory, output):
    """Explicit second phase. No automatic invocation or outcome computation."""
    started = time.monotonic()
    protocol, roles, metadata_marker, metadata_sha = verify_metadata(metadata_directory)
    require(Path(metadata_directory).absolute() == (ROOT / protocol["output_root"]).absolute(), "Wrong metadata namespace")
    declared = Path(metadata_directory) / "development_v1"
    require(Path(output).absolute() == declared.absolute(), "Wrong development namespace")
    output = fresh_directory(output)
    sources = dict(metadata_marker["sources"])
    write(output / "identity.json", {"metadata_complete_sha256": metadata_sha, "sources": sources,
                                    "development_schema": protocol["development_schema"]})
    try:
        with timeout(protocol["maximum_seconds_per_phase"]):
            n = int((roles["role"] < 2).sum())
            k = protocol["development_schema"]["native_returned_slots"]
            codes = np.full((n, k, 3), -1, dtype=np.int64)
            scores, valid = np.zeros((n, k), np.float64), np.zeros((n, k), bool)
            slots = np.full((n, k), -1, dtype=np.int64)
            development_ids, targets, histories, prompts = [], [], [], []
            target_offsets, history_offsets = [0], [0]
            positions = {str(item): i for i, item in enumerate(roles["sample_ids"])}
            seen, cursor = [], 0
            def sample(sample_id, parser, depth):
                nonlocal cursor
                require(sample_id in positions, "Unknown generation sample identity")
                row = positions[sample_id]
                seen.append(sample_id)
                if roles["role"][row] == 2:
                    parser.value(False, depth)  # No test scalar value is decoded.
                    return
                value = development_row(parser, depth, k)
                require(value["user_id"] == roles["user_ids"][row], "Development user identity differs")
                count = len(value["candidates"])
                slots[cursor, :count] = [v[0] for v in value["candidates"]]
                codes[cursor, :count] = [v[1] for v in value["candidates"]]
                scores[cursor, :count] = [v[2] for v in value["candidates"]]
                valid[cursor, :count] = True
                development_ids.append(row)
                targets.extend(value["target_pids"])
                target_offsets.append(len(targets))
                histories.extend(value["history_codes"])
                history_offsets.append(len(histories))
                prompts.append(value["prompt_sha256"])
                cursor += 1
                if cursor % 2048 == 0:
                    print(f"ADS development rows={cursor}/{n}; test values skipped", flush=True)
            generation = safe_file(ROOT / protocol["generation"]["path"])
            require(sha(generation) == protocol["generation"]["sha256"], "Generation changed before development phase")
            with generation.open("rb") as stream:
                digest = DigestReader(stream)
                with io.TextIOWrapper(io.BufferedReader(digest), encoding="utf-8") as text:
                    generation_visit(JSONStream(text), sample)
                require(digest.digest.hexdigest() == protocol["generation"]["sha256"], "Generation changed during development phase")
            require(cursor == n and seen == roles["sample_ids"].tolist(), "Original row population/order differs")
            encoded = (codes[..., 0] * 8192 + codes[..., 1]) * 8192 + codes[..., 2]
            needed = set(map(int, encoded[valid]))
            mapping_path = Path(metadata_directory) / "assets/sid2pid.json"
            with mapping_path.open("rb") as stream:
                digest = DigestReader(stream)
                with io.TextIOWrapper(io.BufferedReader(digest), encoding="utf-8") as text:
                    mapping = selected_mapping(JSONStream(text), needed)
                require(digest.digest.hexdigest() == protocol["archive"]["member_sha256"], "Mapping changed during read")
            pids = np.zeros((n, k), dtype=np.int64)
            pids[valid] = np.fromiter((mapping.get(int(x), 0) for x in encoded[valid]), dtype=np.int64)
            selected = np.asarray(development_ids, dtype=np.int64)
            observation_valid = valid[:, :16].copy()
            q = np.where(observation_valid, scores[:, :16], -np.inf)
            q = np.exp(q - q.max(1, keepdims=True))
            q /= q.sum(1, keepdims=True)
            np.savez_compressed(output / "features.npz", candidate_codes=codes, candidate_pids=pids,
                native_cumulative_scores=scores, valid=valid, original_native_slots=slots,
                observation_codes16=codes[:, :16], observation_valid16=observation_valid,
                observation_weights16=q, sample_ids=roles["sample_ids"][selected], user_ids=roles["user_ids"][selected],
                role=roles["role"][selected], original_row_ids=selected, prompt_sha256=np.asarray(prompts),
                history_codes=np.asarray(histories, dtype=np.int64).reshape(-1, 3),
                history_offsets=np.asarray(history_offsets, dtype=np.int64), cardinalities=np.array([8192] * 3))
            np.savez_compressed(output / "labels.npz", sample_ids=roles["sample_ids"][selected],
                               target_pid_values=np.asarray(targets, dtype=np.int64),
                               target_pid_offsets=np.asarray(target_offsets, dtype=np.int64))
            write(output / "summary.json", {"rows": n, "role_rows": {name: int((roles["role"][selected] == i).sum())
                for i, name in enumerate(protocol["roles"]["order"][:2])}, "score_kind": protocol["development_schema"]["score_kind"],
                "target_dependent_candidate_filter": False, "no_metrics_computed": True,
                "decoded_test_values": 0, "mapping_scope": "only native development candidate SIDs"})
            # Reverify immutable phase-one artifacts, including marker and roles.
            require(verify_metadata(metadata_directory)[3] == metadata_sha, "Metadata changed during development")
            complete(output, DEVELOPMENT_SCHEMA, sources, "calibration_and_validation_only", started)
    except Exception as error:
        write(output / "failure.json", {"type": type(error).__name__, "error": str(error), "phase": "develop"})
        raise
    return output


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("phase", choices=("prepare", "develop"))
    args = parser.parse_args()
    root = ROOT / json.loads(PROTOCOL.read_text())["output_root"]
    result = prepare(root) if args.phase == "prepare" else develop(root, root / "development_v1")
    print("ADS phase complete:", result, flush=True)


==> anc/research/sidecar_www_revision_20260911/packed_ads_hidden.py <==
"""Frozen Qwen3 SID features with a shared prompt and isolated candidate branches.

This module never reads relevance labels. A four-dimensional additive attention
mask lets every candidate see the same prompt and only its own three-token SID.
Repeated position IDs give every branch the original continuation positions.
The hidden states and exact normalized path scores therefore have the same
definition as separate full-context candidate forwards.
"""
from __future__ import annotations

import math
from typing import Any

import numpy as np
import torch
from transformers.cache_utils import DynamicCache


def branch_mask(prompt_length: int, branches: int, length: int, *, dtype, device):
    if min(prompt_length, branches, length) < 1:
        raise ValueError('Prompt and branch lengths must be positive')
    n = branches * length
    index = torch.arange(n, device=device)
    own_past = ((index[:, None] // length) == (index[None, :] // length)) & (
        index[:, None] >= index[None, :])
    mask = torch.zeros((n, prompt_length + n), dtype=dtype, device=device)
    mask[:, prompt_length:].masked_fill_(~own_past, -torch.inf)
    return mask[None, None]


def projection_matrix(hidden: int, projected: int = 128, seed: int = 271828):
    if not 1 <= projected <= hidden:
        raise ValueError('Invalid projected dimension')
    matrix = np.random.default_rng(seed).standard_normal((hidden, projected), dtype=np.float32)
    return matrix / np.float32(math.sqrt(projected))


def _validate(model, prompt_ids, sid_ids, projection, block_paths, temperature, logit_chunk):
    if model.training or any(p.requires_grad for p in model.parameters()):
        raise ValueError('The generator must be frozen and in evaluation mode')
    if model.config.model_type != 'qwen3' or any(
            t != 'full_attention' for t in model.config.layer_types):
        raise ValueError('Only full-attention Qwen3 is qualified')
    parameters = tuple(model.parameters())
    device, dtype = parameters[0].device, parameters[0].dtype
    if dtype != torch.float32 or any(p.device != device or p.dtype != dtype for p in parameters):
        raise ValueError('This extractor requires a single-device FP32 model')
    prompt_ids = np.asarray(prompt_ids)
    sid_ids = np.asarray(sid_ids)
    if (prompt_ids.dtype.kind not in 'iu' or prompt_ids.ndim != 1 or not len(prompt_ids)
            or sid_ids.dtype.kind not in 'iu' or sid_ids.ndim != 2 or sid_ids.shape[1] != 3 or not len(sid_ids)):
        raise ValueError('Expect a nonempty prompt and a nonempty array of three-token SIDs')
    if any(a.min() < 0 or a.max() >= model.config.vocab_size for a in (prompt_ids, sid_ids)):
        raise ValueError('Token ID is outside the frozen vocabulary')
    projection = np.asarray(projection)
    if (projection.dtype != np.float32 or projection.ndim != 2
            or projection.shape[0] != model.config.hidden_size
            or not 1 <= projection.shape[1] <= projection.shape[0] or not np.isfinite(projection).all()):
        raise ValueError('Invalid fixed FP32 projection')
    if type(block_paths) is not int or not 1 <= block_paths <= 128:
        raise ValueError('Block size must be an integer in [1,128]')
    if type(logit_chunk) is not int or not 1 <= logit_chunk <= 64:
        raise ValueError('Logit chunk must be an integer in [1,64]')
    if not math.isfinite(temperature) or temperature <= 0:
        raise ValueError('Invalid temperature')
    if len(prompt_ids) + 3 > model.config.max_position_embeddings:
        raise ValueError('Untruncated prompt+SID exceeds the model position limit')
    return prompt_ids, sid_ids, projection, device, dtype


@torch.inference_mode()
def selected_log_probabilities(model, states, targets, temperature, logit_chunk):
    """Evaluate the full vocabulary normalizer without retaining all logits."""
    answer = []
    for start in range(0, len(states), logit_chunk):
        stop = min(start + logit_chunk, len(states))
        logits = model.lm_head(states[start:stop]).float() / temperature
        values = logits.gather(1, targets[start:stop, None]).squeeze(1) - torch.logsumexp(logits, dim=1)
        answer.append(values)
    return torch.cat(answer)


@torch.inference_mode()
def packed_features(model: Any, prompt_ids, sid_ids, projection, *, block_paths=128,
                    temperature=1.2, logit_chunk=32, return_raw=False):
    """Return q/v projections and exact LM scores in the supplied SID order.

    No truncation, candidate removal, PID deduplication or score selection takes
    place here. A caller may map repeated SID paths after checking path identity.
    Each suffix block receives a new cache container sharing immutable prompt
    tensors. Qwen3's concatenating cache update never modifies those tensors.
    """
    prompt_ids, sid_ids, projection, device, dtype = _validate(
        model, prompt_ids, sid_ids, projection, block_paths, temperature, logit_chunk)
    ids = torch.as_tensor(prompt_ids[None], dtype=torch.long, device=device)
    base = model.model(input_ids=ids, attention_mask=torch.ones_like(ids),
                       use_cache=True, return_dict=True, output_hidden_states=False)
    query = base.last_hidden_state[0, -1].clone()
    legacy = base.past_key_values.to_legacy_cache()
    original_layout = [(k.data_ptr(), v.data_ptr(), tuple(k.shape), tuple(v.shape)) for k, v in legacy]
    prefix_length = len(prompt_ids)
    if any(k.shape[-2] != prefix_length or v.shape[-2] != prefix_length for k, v in legacy):
        raise ValueError('Prompt cache length mismatch')
    del base
    projection_tensor = torch.as_tensor(projection, device=device)
    query_projected = (query.float() @ projection_tensor).cpu().numpy()
    first_logits = model.lm_head(query[None]).float()[0] / temperature
    first_logprob = first_logits - torch.logsumexp(first_logits, dim=0)
    del first_logits
    candidate_vectors, path_scores, raw_vectors = [], [], []
    for start in range(0, len(sid_ids), block_paths):
        codes = torch.as_tensor(sid_ids[start:start + block_paths], dtype=torch.long, device=device)
        count = len(codes)
        cache = DynamicCache.from_legacy_cache(legacy)
        positions = torch.arange(prefix_length, prefix_length + 3, device=device).repeat(count)[None]
        mask = branch_mask(prefix_length, count, 3, dtype=dtype, device=device)
        output = model.model(input_ids=codes.reshape(1, -1), position_ids=positions,
            cache_position=torch.arange(prefix_length, prefix_length + 3 * count, device=device),
            attention_mask=mask, past_key_values=cache, use_cache=True,
            return_dict=True, output_hidden_states=False)
        states = output.last_hidden_state.reshape(count, 3, -1)
        pooled = states.mean(dim=1).float()
        candidate_vectors.append((pooled @ projection_tensor).cpu().numpy())
        if return_raw:
            raw_vectors.append(pooled.cpu().numpy())
        # The state after SID token 1 predicts token 2; after token 2 predicts token 3.
        next_logprobs = selected_log_probabilities(model, states[:, :2].reshape(-1, states.shape[-1]),
            codes[:, 1:].reshape(-1), temperature, logit_chunk).reshape(count, 2)
        scores = first_logprob[codes[:, 0]] + next_logprobs.sum(dim=1)
        path_scores.append(scores.cpu().numpy())
        del output, states, pooled, cache, mask, codes, next_logprobs, scores
    if original_layout != [(k.data_ptr(), v.data_ptr(), tuple(k.shape), tuple(v.shape)) for k, v in legacy]:
        raise ValueError('The retained prompt cache layout changed')
    result = {'query': query_projected, 'candidates': np.concatenate(candidate_vectors),
              'lm': np.concatenate(path_scores), 'prompt_tokens': prefix_length,
              'native_paths': len(sid_ids), 'suffix_blocks': math.ceil(len(sid_ids) / block_paths),
              'prompt_prefills': 1,
              'prompt_kv_bytes': sum(t.numel() * t.element_size() for pair in legacy for t in pair)}
    if return_raw:
        result.update(query_raw=query.cpu().numpy(), candidates_raw=np.concatenate(raw_vectors))
    if any(not np.isfinite(result[k]).all() for k in ('query', 'candidates', 'lm')):
        raise FloatingPointError('Nonfinite frozen hidden features or LM scores')
    return result


@torch.inference_mode()
def direct_features(model, prompt_ids, sid_ids, projection, *, temperature=1.2):
    """Independent unbatched full-prefix references, with standard causal masks."""
    prompt_ids, sid_ids, projection, device, _ = _validate(
        model, prompt_ids, sid_ids, projection, 1, temperature, 1)
    queries, candidates, scores = [], [], []
    prefix = len(prompt_ids)
    for sid in sid_ids:
        joined = np.concatenate((prompt_ids, sid))
        ids = torch.as_tensor(joined[None], dtype=torch.long, device=device)
        output = model.model(input_ids=ids, attention_mask=torch.ones_like(ids), use_cache=False,
                             return_dict=True, output_hidden_states=False)
        states = output.last_hidden_state[0]
        queries.append(states[prefix - 1].cpu().numpy())
        candidates.append(states[prefix:].mean(dim=0).cpu().numpy())
        # This reference uses an explicit log_softmax, separate from the packed helper.
        logits = model.lm_head(states[prefix - 1:prefix + 2]).float() / temperature
        log_prob = torch.log_softmax(logits, dim=1)
        scores.append(log_prob[torch.arange(3, device=device), torch.as_tensor(sid, device=device)].sum().item())
    query = np.array(queries)
    candidate = np.array(candidates)
    return {'queries_raw': query, 'candidates_raw': candidate,
            'queries': query @ projection, 'candidates': candidate @ projection,
            'lm': np.asarray(scores, dtype=np.float32)}


==> anc/research/sidecar_www_revision_20260911/qualify_ads_hidden.py <==
"""Bounded released-model parity check for packed Ads hidden extraction."""
from __future__ import annotations

import argparse
import hashlib
import inspect
import json
import os
from pathlib import Path
import resource
import subprocess
import sys
import threading
import time
import traceback

import numpy as np

ROOT = Path(__file__).resolve().parents[2]
HERE = Path(__file__).resolve().parent
PREPARED = ROOT / 'runs/research_inputs_20260910/ads_exact_t12_probe_v1'
REFERENCE = ROOT / 'runs/research_inputs_20260910/ads_exact_t12_probe_v4'
OUTPUT = ROOT / 'runs/local_sidecar_www_revision_20260911/ads_hidden_qualification_v1'
WEIGHT_SHA = '5e1711ee090fb25c11abb6b0467f5c95de8170992b4b21b72b2091fa4e8a0e9d'
ROW_SHA = '69f67dd0afb49eb2bb777a1de08eab80d61b15fd4779564f2b03c7dc98fff911'


def sha(path):
    with Path(path).open('rb') as f:
        return hashlib.file_digest(f, 'sha256').hexdigest()


def write(path, value):
    with Path(path).open('x') as f:
        json.dump(value, f, indent=2, sort_keys=True, allow_nan=False)
        f.write('\n')


def memory():
    import psutil
    return {'available_bytes': psutil.virtual_memory().available,
            'process_rss_bytes': psutil.Process().memory_info().rss,
            'max_process_rss_bytes': resource.getrusage(resource.RUSAGE_SELF).ru_maxrss}


def sources():
    paths = [HERE / 'packed_ads_hidden.py', Path(__file__), HERE / 'ROUND3_PROTOCOL.md',
             ROOT / 'tests/test_www_ads_packed_hidden.py', PREPARED / 'rows.json',
             PREPARED / 'complete.json', REFERENCE / 'complete.json']
    paths.extend(sorted((PREPARED / 'model').iterdir()))
    paths.extend(REFERENCE / f'row_{i}_diagnostic_scores.npz' for i in range(2))
    result = {str(p.relative_to(ROOT)): sha(p) for p in paths}
    assert result[str((PREPARED / 'rows.json').relative_to(ROOT))] == ROW_SHA
    assert result[str((PREPARED / 'model/model-00000-of-00001.safetensors').relative_to(ROOT))] == WEIGHT_SHA
    return result


def compare(actual, expected, atol, rtol):
    actual, expected = np.asarray(actual), np.asarray(expected)
    assert actual.shape == expected.shape and np.isfinite(actual).all() and np.isfinite(expected).all()
    delta = np.abs(actual.astype(np.float64) - expected.astype(np.float64))
    return {'max_absolute_error': float(delta.max()),
            'relative_l2_error': float(np.linalg.norm(delta) / max(np.linalg.norm(expected), 1e-30)),
            'atol': atol, 'rtol': rtol, 'passed': bool(np.all(delta <= atol + rtol * np.abs(expected)))}


def worker(output):
    import torch
    import transformers
    from transformers import AutoTokenizer, AutoModelForCausalLM
    from research.sidecar_www_revision_20260911.packed_ads_hidden import (
        packed_features, direct_features, projection_matrix,
    )
    from research.sidecar_residual_20260909.ads_exact_score_prototype import original_scorer
    torch.set_num_threads(2)
    torch.set_num_interop_threads(2)
    if not torch.backends.mps.is_available():
        raise RuntimeError('Metal is unavailable in this execution context')
    binding = json.loads((output / 'launch.json').read_text())['bindings']
    assert sources() == binding
    initial = memory()
    write(output / 'initial_resources.json', initial)
    if initial['available_bytes'] < 12 * 1024**3:
        raise RuntimeError('Less than the prespecified 12 GiB available for initial model loading')
    stop = threading.Event(); samples = []
    def monitor():
        while not stop.is_set():
            sample = memory(); samples.append(sample)
            if sample['available_bytes'] < 4 * 1024**3 or sample['process_rss_bytes'] > 32 * 1024**3:
                write(output / 'memory_stop.json', sample)
                os._exit(137)
            stop.wait(.2)
    thread = threading.Thread(target=monitor, daemon=True); thread.start()
    tokenizer = AutoTokenizer.from_pretrained(PREPARED / 'model', local_files_only=True, trust_remote_code=False)
    scorer = original_scorer()
    table = scorer.build_sid_token_table(tokenizer, 8192)
    begin = int(tokenizer.convert_tokens_to_ids('<|sid_begin|>'))
    started = time.monotonic()
    model = AutoModelForCausalLM.from_pretrained(PREPARED / 'model', local_files_only=True,
        trust_remote_code=False, use_safetensors=True, torch_dtype=torch.float32,
        low_cpu_mem_usage=True, attn_implementation='sdpa').to('mps').eval().requires_grad_(False)
    torch.mps.synchronize()
    load_seconds = time.monotonic() - started
    rows = json.loads((PREPARED / 'rows.json').read_text())
    assert [r['sample_id'] for r in rows] == ['0', '3']
    projection = projection_matrix(model.config.hidden_size)
    reports = []
    for row_number, row in enumerate(rows):
        assert hashlib.sha256(row['prompt'].encode()).hexdigest() == row['prompt_sha256']
        prompt = np.array(tokenizer.encode(row['prompt'], add_special_tokens=True), np.int64)
        assert prompt[-1] == begin
        codes = np.array([scorer.decode_sid(sid, 8192) for sid in row['score_sids']], np.int64)
        token_ids = table[np.arange(3)[None], codes]
        assert len(token_ids) == 128
        print(f'ADS_HIDDEN_QUAL row={row_number} prompt_tokens={len(prompt)} packed_start', flush=True)
        torch.mps.synchronize(); t = time.monotonic()
        packed = packed_features(model, prompt, token_ids, projection, return_raw=True)
        torch.mps.synchronize(); packed_seconds = time.monotonic() - t
        torch.mps.empty_cache()
        pieces = []; direct_start = time.monotonic()
        for start in range(0, len(token_ids), 8):
            piece = direct_features(model, prompt, token_ids[start:start + 8], projection)
            pieces.append(piece); torch.mps.empty_cache()
            if start % 32 == 0:
                print(f'ADS_HIDDEN_QUAL row={row_number} direct={start+8}/128', flush=True)
        direct = {k: np.concatenate([x[k] for x in pieces]) for k in pieces[0]}
        torch.mps.synchronize(); direct_seconds = time.monotonic() - direct_start
        checks = {name: compare(packed[name], direct[name], 1e-3, 1e-4)
                  for name in ('candidates', 'candidates_raw')}
        checks['query'] = compare(np.broadcast_to(packed['query'], direct['queries'].shape), direct['queries'], 1e-3, 1e-4)
        checks['query_raw'] = compare(np.broadcast_to(packed['query_raw'], direct['queries_raw'].shape), direct['queries_raw'], 1e-3, 1e-4)
        checks['LM_direct'] = compare(packed['lm'], direct['lm'], 5e-4, 1e-5)
        with np.load(REFERENCE / f'row_{row_number}_diagnostic_scores.npz') as old:
            np.testing.assert_array_equal(old['encoded_sids'], row['score_sids'])
            checks['LM_previous_FP32_reference'] = compare(packed['lm'], old['direct_log_probabilities'][:, 0], 5e-4, 1e-5)
        np.savez_compressed(output / f'row_{row_number}_features.npz',
            prompt_tokens=prompt, candidate_token_ids=token_ids,
            query=packed['query'], candidates=packed['candidates'], lm=packed['lm'],
            query_raw=packed['query_raw'], candidates_raw=packed['candidates_raw'],
            direct_query=direct['queries'], direct_candidates=direct['candidates'], direct_lm=direct['lm'])
        report = {'row': row_number, 'paths': len(token_ids), 'checks': checks,
            'all_passed': all(c['passed'] for c in checks.values()),
            'prompt_tokens': len(prompt), 'packed_seconds': packed_seconds,
            'direct_seconds': direct_seconds, 'prompt_kv_bytes': packed['prompt_kv_bytes'],
            'mps_driver_bytes_after_row': torch.mps.driver_allocated_memory(), 'resources': memory()}
        write(output / f'row_{row_number}_report.json', report); reports.append(report)
        print(json.dumps(report), flush=True)
    stop.set(); thread.join(1)
    summary = {'all_passed': all(r['all_passed'] for r in reports), 'rows': reports,
        'model_load_seconds': load_seconds, 'torch': str(torch.__version__), 'transformers': transformers.__version__,
        'model_implementation_sha256': sha(inspect.getfile(type(model))),
        'minimum_available_bytes': min(s['available_bytes'] for s in samples),
        'maximum_process_rss_bytes': max(s['process_rss_bytes'] for s in samples),
        'target_labels_used': False, 'ranking_quality_evaluated': False,
        'scope': 'Two real prompts and all 256 paths, with independent direct hidden/state and prior FP32 LM references. Not full-population or production latency qualification.'}
    write(output / 'summary.json', summary)
    if not summary['all_passed']:
        raise RuntimeError('Packed hidden-state qualification did not meet the frozen tolerances')
    assert sources() == binding
    write(output / 'worker_complete.json', {'complete': True, 'qualified': True, 'bindings': binding})


def run(output):
    output.mkdir(parents=True, exist_ok=False)
    binding = sources()
    write(output / 'launch.json', {'bindings': binding, 'started_unix': time.time(),
        'worker_timeout_seconds': 600, 'source_script': str(Path(__file__).relative_to(ROOT))})
    env = {**os.environ, 'HF_HUB_OFFLINE':'1', 'TRANSFORMERS_OFFLINE':'1', 'PYTHONDONTWRITEBYTECODE':'1'}
    with (output / 'worker.log').open('w') as log:
        process = subprocess.Popen([sys.executable, '-B', '-m',
            'research.sidecar_www_revision_20260911.qualify_ads_hidden', '--worker', '--output', str(output)],
            cwd=ROOT, env=env, stdout=log, stderr=subprocess.STDOUT)
        write(output / 'process.json', {'pid': process.pid, 'started_unix': time.time()})
        try:
            code = process.wait(timeout=600)
        except subprocess.TimeoutExpired:
            process.kill(); code = process.wait()
            write(output / 'timeout.json', {'seconds':600})
    if code != 0:
        write(output / 'failure.json', {'exit_code': code, 'head_trained': False})
        raise RuntimeError('Qualification failed; retained worker.log and partial artifacts')
    marker = json.loads((output / 'worker_complete.json').read_text())
    assert marker['qualified'] and marker['bindings'] == binding and sources() == binding
    write(output / 'complete.json', {'complete':True, 'qualified':True, 'bindings':binding,
        'artifacts':{p.name:sha(p) for p in sorted(output.iterdir()) if p.is_file()}})
    print((output / 'summary.json').read_text())


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--worker', action='store_true')
    parser.add_argument('--output', type=Path, default=OUTPUT)
    args = parser.parse_args()
    try:
        worker(args.output) if args.worker else run(args.output)
    except Exception:
        traceback.print_exc()
        sys.exit(1)


==> anc/research/source_mass_mechanism_20260912/core.py <==
"""Count-matched partitions and realized-parameter-update norm controls."""
import numpy as np
import torch


def regroup(native, valid, positive, seed):
    native, valid, positive = (np.asarray(x, bool) for x in (native, valid, positive))
    if native.shape != valid.shape or valid.shape != positive.shape:
        raise ValueError('Equal mask shapes required')
    if np.any(native & ~valid) or np.any(positive & ~valid):
        raise ValueError('Native and positive items must be valid')
    original_added = valid & ~native
    if np.any(original_added & ~positive):
        raise ValueError('All added items must be positive')
    rng = np.random.default_rng(seed)
    added = np.zeros_like(native)
    for j in range(len(native)):
        k = int(original_added[j].sum())
        if k:
            added[j, rng.choice(np.flatnonzero(positive[j]), k, replace=False)] = True
    base = valid & ~added
    assert np.array_equal(added.sum(1), original_added.sum(1))
    assert np.array_equal((base & positive).sum(1), (native & positive).sum(1))
    assert np.array_equal(base & ~positive, native & ~positive)
    return base, added


@torch.no_grad()
def update_with_norm(model, optimizer, target=None):
    """Apply AdamW, optionally rescaling its entire tentative delta.

    optimizer moments are deliberately *not* rescaled. The norm guarantee is
    over the realized float32 parameters, up to reported rounding error.
    """
    params = list(model.parameters())
    before = torch.nn.utils.parameters_to_vector(params).detach().clone()
    optimizer.step()
    after = torch.nn.utils.parameters_to_vector(params).detach()
    delta = after - before
    norm = float(torch.linalg.vector_norm(delta))
    if not np.isfinite(norm) or norm <= 0:
        raise FloatingPointError('Nonpositive/nonfinite parameter update')
    if target is not None:
        if not np.isfinite(target) or target <= 0:
            raise ValueError('Positive finite reference norm required')
        after = before + delta * (float(target) / norm)
        torch.nn.utils.vector_to_parameters(after, params)
    actual = float(torch.linalg.vector_norm(after - before))
    error = 0. if target is None else abs(actual - target) / target
    return norm, actual, error


def gradient_vector(loss, model, retain_graph=False):
    grads = torch.autograd.grad(loss, tuple(model.parameters()), retain_graph=retain_graph)
    return torch.cat([x.detach().reshape(-1).cpu().double() for x in grads])


def cosine(a, b):
    denom = float(a.norm() * b.norm())
    return float(a.dot(b)) / denom if denom > 0 else None


==> anc/research/source_mass_revision_20260914/common.py <==
from research.source_mass_validation_20260912.common import *
HERE=Path(__file__).resolve().parent
OUT=ROOT/'runs/source_mass_revision_20260914'
SOURCE=OUT/'source'
RATES=[3e-5,1e-4,3e-4,1e-3,3e-3]
SEEDS=[42,43,44]
BUDGETS=[60,120,240]
CORE=['native','weighted_native','actual','cross','full']
EXTRA=['disc','disc_all','full_all']
AUX=['aux025','aux05','aux2','random_271828','random_314159']
CONFIGS=[('g42','base'),('g42','attention'),('g51','attention'),('g52','attention'),('t61','attention'),('t62','attention')]
def folder(seed):return OUT/f'generator_s{seed}'
def fit_folder(cohort,arch,rate,seed,arm):return OUT/'fits'/cohort/arch/f'lr{rate:g}'/f's{seed}'/arm
def arms(cohort):return CORE+EXTRA if cohort.startswith('t') else CORE

def feature_folder(cohort):
 if cohort=='g42':return ROOT/'runs/source_mass_prospective_20260912/games/features'
 if cohort.startswith('g'):return ROOT/f'runs/source_mass_decision_20260914/generator_s{cohort[1:]}/games/features'
 return folder(int(cohort[1:]))/'games/features'


==> anc/research/source_mass_revision_20260914/data.py <==
"""Feature loader: development labels only; final targets live outside this module."""
import numpy as np
import torch
from .common import feature_folder, arrays, read, sha
from research.frozen_feedback_20260911.run_mature_heads import metrics_from_rank
from research.source_mass_mechanism_20260912.core import regroup


class Data:
    def __init__(self, cohort):
        self.cohort=cohort
        self.path=feature_folder(cohort)
        marker=read(self.path/'complete.json')
        for name,digest in marker['artifacts'].items():
            assert sha(self.path/name)==digest, name
        raw=arrays(self.path/'training.npz')
        self.n_train=len(raw['q'])
        self.train=self.device_arrays(raw)
        self.all_train=None
        if cohort.startswith('t'):
            self.all_train=self.device_arrays(arrays(self.path/'training_all.npz'))
        self.random={f'random_{seed}':tuple(torch.from_numpy(x) for x in regroup(raw['native'],raw['valid'],raw['positive'],seed)) for seed in [271828,314159]}
        dev=arrays(self.path/'development.npz')
        self.targets=[dev['target_values'][a:b] for a,b in zip(dev['target_offsets'][:-1],dev['target_offsets'][1:])]
        self.n_dev=len(self.targets)
        self.dev_indices=np.flatnonzero((dev['native']&dev['positive']).any(1))
        self.dev=self.device_arrays({k:v[self.dev_indices] for k,v in dev.items() if k in ['q','v','s','lm','native','valid','items','ties']})
        self.final=None

    @staticmethod
    def device_arrays(raw):
        return {k:torch.from_numpy(np.array(v)).to('mps') if k in ['q','v','s','native'] else v for k,v in raw.items()}

    @torch.inference_mode()
    def predict(self, model, final=False):
        if final and self.final is None:
            raw=arrays(self.path/'final.npz')
            assert 'positive' not in raw and 'target_values' not in raw
            self.final=self.device_arrays(raw)
        data=self.final if final else self.dev
        model.eval();scores=np.empty(data['lm'].shape,np.float64)
        for start in range(0,len(scores),64):
            residual=model(*[data[k][start:start+64] for k in ['q','v','s','native']])
            scores[start:start+64]=data['lm'][start:start+64]+residual.cpu().double().numpy()
        if not np.isfinite(scores[data['valid']]).all():
            raise FloatingPointError('Nonfinite inference')
        order=np.lexsort((data['ties'],-np.where(data['valid'],scores,-np.inf)),axis=1)[:,:20]
        pred=np.take_along_axis(data['items'],order,axis=1)
        if final:return scores,pred,None
        full=np.full((self.n_dev,20),-1,np.int64);full[self.dev_indices]=pred
        return scores,full,metrics_from_rank(full,self.targets)


==> anc/research/source_mass_revision_20260914/readout.py <==
"""Frozen readout: paired-user primary intervals, seed sensitivity, support strata."""
import csv
import math
import time
import numpy as np
from .common import *
from research.frozen_feedback_20260911.run_mature_heads import metrics_from_rank


def independent_metrics(predictions,targets):
    discounts=1/np.log2(np.arange(20)+2);out=[]
    for pred,y in zip(predictions,targets):
        assert len(set(pred))==20
        target=set(y);positions=[j for j,i in enumerate(pred) if i in target]
        out.append([float(discounts[positions].sum()/discounts[:min(len(target),20)].sum()),len(positions)/len(target),1/(positions[0]+1) if positions else 0.])
    return np.array(out)


def interval_samples(diff,draws=20000,seed=20260921):
    # diff: contrast x seed x user. Common resampled users preserve all paired comparisons.
    diff=np.asarray(diff);n=diff.shape[-1];rng=np.random.default_rng(seed);user=[];crossed=[]
    for start in range(0,draws,100):
        b=min(100,draws-start);ix=rng.integers(0,n,(b,n))
        counts=np.array([np.bincount(row,minlength=n) for row in ix],float)
        conditional=(counts@diff.reshape(-1,n).T/n).reshape(b,len(diff),3)
        user.append(conditional.mean(-1))
        seed_counts=np.array([np.bincount(row,minlength=3) for row in rng.integers(0,3,(b,3))])
        crossed.append(np.einsum('bks,bs->bk',conditional,seed_counts)/3)
    return np.concatenate(user),np.concatenate(crossed)


def practical(lower,upper,threshold=.001):
    return dict(positive=bool(lower>0),gain_above_threshold=bool(lower>threshold),
                gain_above_threshold_excluded=bool(upper<threshold),
                equivalent_within_threshold=bool(lower>-threshold and upper<threshold),threshold=threshold)


def main():
    commit=read(OUT/'predictions_committed.json');selection=read(OUT/'selection_commit.json')
    assert commit['selection_sha256']==sha(OUT/'selection_commit.json')
    assert selection['readout_code_sha256']==sha(__file__)
    for name,digest in commit['predictions'].items():assert sha(OUT/name)==digest
    binding=dict(protocol_sha256=sha(HERE/'PROTOCOL.md'),selection_sha256=sha(OUT/'selection_commit.json'),
                 predictions_sha256=sha(OUT/'predictions_committed.json'),code_sha256=sha(__file__))
    dest=OUT/'readout_commit.json'
    if dest.exists():assert read(dest)['binding']==binding
    else:write(dest,dict(binding=binding,time=time.time(),new_final_metrics_previously_accessed=False))
    populations={};targets_by_domain={};users_by_domain={}
    for domain,source in [('g',ROOT/'runs/source_mass_prospective_20260912/source'),('t',SOURCE)]:
        raw=read(source/'final_targets.sealed.json');users_by_domain[domain]=np.array([r['user'] for r in raw]);targets_by_domain[domain]=[np.array(r['targets'])+1 for r in raw]
    assert not set(users_by_domain['g'])&set(users_by_domain['t'])
    metrics={};error=0.;absolute=[];all_fit_rows=[]
    for cohort,arch in CONFIGS:
        if cohort not in populations:
            feature=arrays(feature_folder(cohort)/'final.npz');y=targets_by_domain[cohort[0]]
            np.testing.assert_array_equal(feature['user_ids'],users_by_domain[cohort[0]])
            support=np.array([len(set(items[valid])&set(target)) for items,valid,target in zip(feature['items'],feature['valid'],y)])
            discounts=np.r_[0,np.cumsum(1/np.log2(np.arange(20)+2))]
            oracle=np.column_stack([discounts[support]/discounts[3],support/3,(support>0).astype(float)])
            order=np.lexsort((feature['ties'],-np.where(feature['valid'],feature['lm'],-np.inf)),axis=1)[:,:20]
            generator=metrics_from_rank(np.take_along_axis(feature['items'],order,1),y)
            populations[cohort]=dict(support=support,oracle=oracle,generator=generator)
        feature=arrays(feature_folder(cohort)/'final.npz');y=targets_by_domain[cohort[0]];pop=populations[cohort]
        for name in sorted(commit['predictions']):
            prefix=f'predictions/{cohort}/{arch}/'
            if not name.startswith(prefix):continue
            arr=arrays(OUT/name);np.testing.assert_array_equal(arr['user_ids'],users_by_domain[cohort[0]])
            for pred,items,valid in zip(arr['predictions'],feature['items'],feature['valid']):assert set(pred)<=set(items[valid])
            m=metrics_from_rank(arr['predictions'],y);ind=independent_metrics(arr['predictions'],y)
            delta=float(np.max(abs(m-ind)));error=max(error,delta);assert delta<1e-14
            assert np.all(m[pop['support']==0]==0) and np.all(m<=pop['oracle']+1e-12)
            key=name.removeprefix('predictions/').removesuffix('.npz');metrics[key]=m
            parts=key.split('/');all_fit_rows.append(dict(cohort=cohort,architecture=arch,rate=float(parts[2][2:]),seed=int(parts[3][1:]),arm=parts[4],checkpoint=parts[5],ndcg=float(m[:,0].mean()),recall=float(m[:,1].mean()),mrr=float(m[:,2].mean())))
        print('METRICS',cohort,arch,flush=True)
    def get(cohort,arch,rate,arm,cp):
        return np.stack([metrics[f'{cohort}/{arch}/lr{rate:g}/s{h}/{arm}/{cp}'] for h in SEEDS])
    def tuned(cohort,arch,budget,arm):
        rate=selection['records'][f'{cohort}/{arch}/b{budget}']['rates'][arm]
        return get(cohort,arch,rate,arm,f'selected{budget}')
    primary=[];vectors=[];descriptive=[];strata=[];aux=[];aux_vectors=[]
    for cohort,arch in CONFIGS:
        pop=populations[cohort]
        for b in BUDGETS:
            choice=selection['records'][f'{cohort}/{arch}/b{b}']
            for arm in arms(cohort):
                m=tuned(cohort,arch,b,arm);absolute.append(dict(cohort=cohort,architecture=arch,budget=b,arm=arm,rate=choice['rates'][arm],
                    ndcg=float(m[:,:,0].mean()),supported_ndcg=float(m[:,pop['support']>0,0].mean()),recall=float(m[:,:,1].mean()),mrr=float(m[:,:,2].mean()),
                    seed_ndcg=m[:,:,0].mean(1).tolist(),development_ndcg=choice['development'][arm]))
            pairs=[('actual','full'),('weighted_native','cross'),('actual','weighted_native')]
            if cohort.startswith('t'):pairs += [('disc','weighted_native'),('disc_all','disc'),('full_all','full')]
            for left,right in pairs:
                d=tuned(cohort,arch,b,left)-tuned(cohort,arch,b,right)
                row=dict(cohort=cohort,architecture=arch,budget=b,comparison=left+'-'+right,difference=float(d[:,:,0].mean()),seed_differences=d[:,:,0].mean(1).tolist(),recall_difference=float(d[:,:,1].mean()),mrr_difference=float(d[:,:,2].mean()))
                if b==240:
                    primary.append({**row,'family':'toys_primary' if cohort.startswith('t') else 'games_primary','family_size':12});vectors.append(d[:,:,0])
                    for r in range(4):
                        mask=pop['support']==r
                        strata.append(dict(cohort=cohort,architecture=arch,comparison=left+'-'+right,support=r,users=int(mask.sum()),difference=float(d[:,mask,0].mean()) if mask.any() else None,oracle=float(pop['oracle'][mask,0].mean()) if mask.any() else None))
                else:descriptive.append(row)
            for policy,base in [('policy','native_policy')]:
                d=tuned(cohort,arch,b,choice[policy])-tuned(cohort,arch,b,choice[base])
                descriptive.append(dict(cohort=cohort,architecture=arch,budget=b,comparison='policy-native_policy',difference=float(d[:,:,0].mean()),seed_differences=d[:,:,0].mean(1).tolist(),choices=[choice[policy],choice[base]]))
    assert len(primary)==24
    # Separate cohorts have different user counts. Each family's interval multiplicity is fixed at 12.
    for domain in ['g','t']:
        indices=[i for i,r in enumerate(primary) if r['cohort'].startswith(domain)]
        ub,sb=interval_samples([vectors[i] for i in indices])
        for j,i in enumerate(indices):
            lo,hi=np.quantile(ub[:,j],[.025/12,1-.025/12]);sl,sh=np.quantile(sb[:,j],[.025/12,1-.025/12])
            primary[i].update(lower=float(lo),upper=float(hi),crossed_seed_user_lower=float(sl),crossed_seed_user_upper=float(sh),practical=practical(lo,hi))
    for cohort in ['g42','t61']:
        # For coefficient sensitivity use the common fixed rate1e-3. Other rate stays fully reported descriptively.
        for left,right in [('aux025','actual'),('aux05','actual'),('aux2','actual'),('full','random_271828'),('full','random_314159')]:
            d=get(cohort,'attention',1e-3,left,'selected240')-get(cohort,'attention',1e-3,right,'selected240')
            aux.append(dict(cohort=cohort,architecture='attention',rate=.001,comparison=left+'-'+right,difference=float(d[:,:,0].mean()),seed_differences=d[:,:,0].mean(1).tolist(),family_size=10));aux_vectors.append(d[:,:,0])
    for domain in ['g','t']:
        indices=[i for i,r in enumerate(aux) if r['cohort'].startswith(domain)]
        ub,sb=interval_samples([aux_vectors[i] for i in indices])
        for j,i in enumerate(indices):
            lo,hi=np.quantile(ub[:,j],[.025/10,1-.025/10]);aux[i].update(lower=float(lo),upper=float(hi))
    pop_report={}
    for cohort,pop in populations.items():
        raw=arrays(feature_folder(cohort)/('training_all.npz' if cohort.startswith('t') else 'training.npz'))
        r=(raw['native']&raw['positive']).sum(1);k=(raw['valid']&~raw['native']).sum(1)
        pop_report[cohort]=dict(users=len(pop['support']),support_histogram=np.bincount(pop['support'],minlength=4).tolist(),generator_ndcg=float(pop['generator'][:,0].mean()),oracle_ndcg=float(pop['oracle'][:,0].mean()),
          fitting_rk=[dict(r=int(a),k=int(b),users=int(((r==a)&(k==b)).sum())) for a,b in sorted(set(zip(r.tolist(),k.tolist())))])
    np.savez_compressed(OUT/'user_metrics.npz',**metrics)
    np.savez_compressed(OUT/'support_metrics.npz',**{f'{c}/{k}':v for c,pop in populations.items() for k,v in pop.items()})
    for name,rows in [('primary',primary),('auxiliary',aux),('absolute',absolute),('descriptive',descriptive),('strata',strata),('all_fit_metrics',all_fit_rows)]:
        write(OUT/f'{name}.json',rows)
        fields=sorted(set().union(*(row.keys() for row in rows)))
        with (OUT/f'{name}.csv').open('w') as f:
            w=csv.DictWriter(f,fieldnames=fields);w.writeheader();w.writerows(rows)
    write(OUT/'populations.json',pop_report)
    write(OUT/'readout_complete.json',dict(complete=True,primary_comparisons=24,auxiliary_comparisons=10,
        prediction_files=len(metrics),independent_metric_max_error=error,bootstrap_draws=20000,head_seeds=SEEDS,
        independent_new_category=True,independent_platform=False,failed_trials=selection['failed_trials'],time=time.time()))
    print('READOUT COMPLETE',flush=True)


if __name__=='__main__':main()


==> anc/research/source_mass_validation_20260912/common.py <==
"""Versioned follow-up utilities; old experimental producers remain unchanged."""
from pathlib import Path
import hashlib,json,os,time
import numpy as np
import torch

ROOT=Path(__file__).resolve().parents[2]
HERE=Path(__file__).resolve().parent
OUT=ROOT/'runs/source_mass_validation_20260912'

def sha(p):
    h=hashlib.sha256()
    with Path(p).open('rb') as f:
        for b in iter(lambda:f.read(1024*1024),b''):h.update(b)
    return h.hexdigest()

def read(p):return json.loads(Path(p).read_text())

def write(p,value):
    p=Path(p);p.parent.mkdir(parents=True,exist_ok=True)
    tmp=p.with_name(p.name+'.tmp');tmp.write_text(json.dumps(value,indent=2,sort_keys=True)+'\n');tmp.replace(p)

def save(p,value):
    p=Path(p);tmp=p.with_name(p.name+'.tmp');torch.save(value,tmp);tmp.replace(p)

def bind(folder,paths,config):
    folder.mkdir(parents=True,exist_ok=True)
    b={str(Path(p).relative_to(ROOT)):sha(p) for p in paths}
    value={'bindings':b,'configuration':config}
    p=folder/'frozen.json'
    if p.exists():
        old=read(p);assert old['bindings']==b and old['configuration']==config, 'Frozen stage changed'
    else:write(p,{**value,'started_unix':time.time()})
    return b

def verify(bindings):
    for p,h in bindings.items():assert sha(ROOT/p)==h,p

def arrays(p):
    with np.load(p,allow_pickle=False) as a:return {k:a[k] for k in a.files}

def cpu_state(model):return {k:v.detach().cpu().clone() for k,v in model.state_dict().items()}


==> anc/research/source_mass_validation_20260912/heads.py <==
"""Equal-information capacity controls and native-context candidate attention."""
import torch

def inputs(q,v,s):
    q=q/q.square().mean(-1,keepdim=True).sqrt().clamp_min(1e-6)
    v=v/v.square().mean(-1,keepdim=True).sqrt().clamp_min(1e-6)
    q=q[:,None,:].expand_as(v)
    return torch.cat((q,v,q*v,(q-v).abs(),s),-1)

class MLP(torch.nn.Module):
    def __init__(self,widths):
        super().__init__();layers=[torch.nn.LayerNorm(519)];n=519
        for w in widths:layers.extend([torch.nn.Linear(n,w),torch.nn.GELU(),torch.nn.Dropout(.1)]);n=w
        layers.append(torch.nn.Linear(n,1));self.scorer=torch.nn.Sequential(*layers)
        torch.nn.init.zeros_(self.scorer[-1].weight);torch.nn.init.zeros_(self.scorer[-1].bias)
    def forward(self,q,v,s,native):return self.scorer(inputs(q,v,s)).squeeze(-1)

class ContextBlock(torch.nn.Module):
    def __init__(self):
        super().__init__();self.norm=torch.nn.LayerNorm(128)
        self.attention=torch.nn.MultiheadAttention(128,4,dropout=.1,batch_first=True)
        self.ff=torch.nn.Sequential(torch.nn.LayerNorm(128),torch.nn.Linear(128,256),torch.nn.GELU(),
                                    torch.nn.Dropout(.1),torch.nn.Linear(256,128),torch.nn.Dropout(.1))
    def forward(self,x,native):
        z=self.norm(x);a,_=self.attention(z,z,z,key_padding_mask=~native,need_weights=False)
        x=x+a;return x+self.ff(x)

class Attention(torch.nn.Module):
    def __init__(self):
        super().__init__();self.project=torch.nn.Sequential(torch.nn.LayerNorm(519),torch.nn.Linear(519,128),torch.nn.GELU())
        self.blocks=torch.nn.ModuleList([ContextBlock(),ContextBlock()])
        self.output=torch.nn.Sequential(torch.nn.LayerNorm(128),torch.nn.Linear(128,1))
        torch.nn.init.zeros_(self.output[-1].weight);torch.nn.init.zeros_(self.output[-1].bias)
    def forward(self,q,v,s,native):
        if not native.any(-1).all():raise ValueError('Native context cannot be empty')
        x=self.project(inputs(q,v,s))
        for block in self.blocks:x=block(x,native)
        return self.output(x).squeeze(-1)

def make_head(name):
    widths={'small':(64,32),'base':(256,128),'large':(512,256)}
    if name=='attention':return Attention()
    return MLP(widths[name])


==> anc/src/c3id/openonerec_native.py <==
from __future__ import annotations

import csv
import hashlib
import json
import math
import re
from collections import defaultdict
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Iterable, Mapping, Sequence

import numpy as np

from .reporting import holm_adjust
from .utils import atomic_save_npz, atomic_write_json, file_sha256


SID_PATTERN = re.compile(r"<s_a_(\d+)><s_b_(\d+)><s_c_(\d+)>")
WRAPPED_SID_PATTERN = re.compile(
    r"<\|sid_begin\|>\s*(<s_a_\d+><s_b_\d+><s_c_\d+>)\s*<\|sid_end\|>"
)
DEFAULT_CUTOFFS = (5, 10, 20, 32)


def assess_published_reproduction(
    official_metrics: Mapping[str, Any], expected: Mapping[str, Any]
) -> dict[str, Any]:
    """Separate exact point-estimate parity from released-stack non-inferiority."""
    target = float(expected["published_recall_at_32"])
    tolerance = float(expected["absolute_tolerance"])
    names = list(map(str, expected["acceptable_official_metric_names"]))
    values = {name: float(official_metrics[name]) for name in names}
    deltas = {name: value - target for name, value in values.items()}
    absolute_errors = {name: abs(delta) for name, delta in deltas.items()}
    point_matches = [name for name in names if absolute_errors[name] <= tolerance]
    floor_matches = [name for name in names if values[name] >= target - tolerance]
    return {
        "target": target,
        "absolute_tolerance": tolerance,
        "acceptable_metric_names": names,
        "values": values,
        "deltas": deltas,
        "absolute_errors": absolute_errors,
        "point_estimate_matches": point_matches,
        "performance_floor_matches": floor_matches,
        "point_estimate_within_absolute_tolerance": bool(point_matches),
        "published_performance_floor_reproduced": bool(floor_matches),
        "completion_rule": "any acceptable official metric >= published target - tolerance",
        "point_estimate_parity_is_diagnostic": True,
    }


@dataclass(frozen=True)
class NativeExample:
    sample_id: str
    user_key: str
    user_key_source: str
    generations: tuple[str, ...]
    candidates: tuple[tuple[int, int, int] | None, ...]
    logprobs: tuple[float, ...]
    targets: tuple[tuple[int, int, int], ...]
    target_items: tuple[int, ...] = ()
    prompt: str = ""


def _extract_sid_texts(text: str) -> list[str]:
    wrapped = WRAPPED_SID_PATTERN.findall(text)
    if wrapped:
        return wrapped
    return [match.group(0) for match in SID_PATTERN.finditer(text)]


def parse_sid_codes(text: str, vocabulary_size: int = 8192) -> tuple[int, int, int] | None:
    matches = _extract_sid_texts(str(text))
    if len(matches) != 1:
        return None
    match = SID_PATTERN.fullmatch(matches[0])
    if match is None:
        return None
    codes = tuple(int(value) for value in match.groups())
    if any(value < 0 or value >= vocabulary_size for value in codes):
        return None
    return codes  # type: ignore[return-value]


def parse_ground_truth(text: str, vocabulary_size: int = 8192) -> tuple[tuple[int, int, int], ...]:
    result: list[tuple[int, int, int]] = []
    seen: set[tuple[int, int, int]] = set()
    for sid_text in _extract_sid_texts(str(text)):
        codes = parse_sid_codes(sid_text, vocabulary_size)
        if codes is not None and codes not in seen:
            seen.add(codes)
            result.append(codes)
    return tuple(result)


def _user_key(sample_id: str, sample: Mapping[str, Any]) -> tuple[str, str]:
    metadata = sample.get("metadata", {})
    if not isinstance(metadata, Mapping):
        metadata = {}
    for key in ("uid", "user_id", "userid", "userId", "user"):
        value = metadata.get(key, sample.get(key))
        if value is not None and str(value).strip():
            return str(value), f"metadata.{key}"
    # RecIF recommendation rows are held-out user records. If the public export
    # suppresses its uid, its stable row/sample id is the only available user unit.
    return str(sample_id), "sample_id_fallback"


def _parse_item_targets(sample: Mapping[str, Any], target_field: str | None) -> tuple[int, ...]:
    if target_field is None:
        return ()
    metadata = sample.get("metadata", {})
    if not isinstance(metadata, Mapping):
        raise TypeError("Generation metadata is not a JSON object")
    raw = metadata.get(target_field)
    if isinstance(raw, str):
        raw = json.loads(raw)
    if not isinstance(raw, Sequence) or isinstance(raw, (str, bytes)):
        raise TypeError(f"metadata.{target_field} is not a list")
    targets: list[int] = []
    seen: set[int] = set()
    for value in raw:
        item = int(value)
        if item > 0 and item not in seen:
            targets.append(item)
            seen.add(item)
    if not targets:
        raise ValueError(f"metadata.{target_field} has no valid item target")
    return tuple(targets)


def load_generation_file(
    path: str | Path,
    *,
    vocabulary_size: int = 8192,
    expected_beams: int = 32,
    target_field: str | None = None,
) -> tuple[list[NativeExample], dict[str, Any]]:
    source = Path(path)
    with source.open(encoding="utf-8") as handle:
        raw = json.load(handle)
    samples = raw.get("samples")
    if not isinstance(samples, Mapping) or not samples:
        raise ValueError(f"No samples found in official generation file: {source}")

    examples: list[NativeExample] = []
    invalid_candidates = 0
    total_candidates = 0
    score_order_violations = 0
    duplicate_sid_slots = 0
    unique_sid_counts: list[int] = []
    valid_sid_counts: list[int] = []
    samples_with_invalid_candidates = 0
    samples_with_invalid_top1 = 0
    user_key_sources: defaultdict[str, int] = defaultdict(int)
    for sample_id, value in samples.items():
        if not isinstance(value, Mapping):
            raise TypeError(f"Sample {sample_id} is not a JSON object")
        generations = value.get("generations", [])
        logprobs = value.get("logprobs", [])
        if not isinstance(generations, list) or not isinstance(logprobs, list):
            raise TypeError(f"Sample {sample_id} has non-list generations or logprobs")
        if len(generations) != expected_beams or len(logprobs) != expected_beams:
            raise ValueError(
                f"Sample {sample_id} has {len(generations)} generations and {len(logprobs)} scores; "
                f"expected exactly {expected_beams} of each"
            )
        scores = tuple(float(value) for value in logprobs)
        if not all(math.isfinite(score) for score in scores):
            raise ValueError(f"Sample {sample_id} contains a non-finite cumulative log probability")
        if any(scores[index] < scores[index + 1] for index in range(len(scores) - 1)):
            score_order_violations += 1
        parsed = tuple(parse_sid_codes(text, vocabulary_size) for text in generations)
        total_candidates += len(parsed)
        invalid_candidates += sum(candidate is None for candidate in parsed)
        samples_with_invalid_candidates += int(any(candidate is None for candidate in parsed))
        samples_with_invalid_top1 += int(parsed[0] is None)
        valid_candidates = tuple(candidate for candidate in parsed if candidate is not None)
        if not valid_candidates:
            raise ValueError(f"Sample {sample_id} has no valid native itemic SID candidate")
        valid_sid_counts.append(len(valid_candidates))
        unique_sid_count = len(set(valid_candidates))
        unique_sid_counts.append(unique_sid_count)
        duplicate_sid_slots += len(valid_candidates) - unique_sid_count
        targets = parse_ground_truth(str(value.get("ground_truth", "")), vocabulary_size)
        if not targets:
            raise ValueError(f"Sample {sample_id} has no valid native itemic target")
        target_items = _parse_item_targets(value, target_field)
        user_key, user_source = _user_key(str(sample_id), value)
        user_key_sources[user_source] += 1
        examples.append(
            NativeExample(
                sample_id=str(sample_id),
                user_key=user_key,
                user_key_source=user_source,
                generations=tuple(map(str, generations)),
                candidates=parsed,
                logprobs=scores,
                targets=targets,
                target_items=target_items,
                prompt=str(value.get("prompt", "")),
            )
        )

    audit = {
        "samples": len(examples),
        "unique_users": len({example.user_key for example in examples}),
        "expected_beams": expected_beams,
        "total_candidates": total_candidates,
        "valid_candidates": total_candidates - invalid_candidates,
        "invalid_candidates": invalid_candidates,
        "invalid_candidate_slot_rate": invalid_candidates / total_candidates,
        "samples_with_invalid_candidates": samples_with_invalid_candidates,
        "sample_invalid_candidate_rate": samples_with_invalid_candidates / len(examples),
        "samples_with_invalid_top1": samples_with_invalid_top1,
        "valid_sid_candidates_mean": float(np.mean(valid_sid_counts)),
        "valid_sid_candidates_min": min(valid_sid_counts),
        "score_order_violation_samples": score_order_violations,
        "score_order_violation_rate": score_order_violations / len(examples),
        "duplicate_sid_slots": duplicate_sid_slots,
        "duplicate_sid_slot_rate": duplicate_sid_slots / total_candidates,
        "unique_sid_candidates_mean": float(np.mean(unique_sid_counts)),
        "unique_sid_candidates_min": min(unique_sid_counts),
        "user_key_sources": dict(user_key_sources),
    }
    return examples, audit


def encode_sid(codes: tuple[int, int, int], vocabulary_size: int = 8192) -> int:
    return codes[0] * vocabulary_size * vocabulary_size + codes[1] * vocabulary_size + codes[2]


def load_deterministic_item_mapping(
    path: str | Path,
    *,
    item_key: str,
    vocabulary_size: int = 8192,
) -> tuple[dict[int, int], dict[str, Any]]:
    """Load the official SID mapping with a deterministic version of its popularity rule.

    The official evaluator draws randomly when several items have the same maximum
    ``count_after_downsample``.  That makes PID metrics depend on process RNG state.
    We preserve the declared popularity rule and resolve only exact ties by the
    smallest item identifier.
    """

    source = Path(path)
    with source.open(encoding="utf-8") as handle:
        raw = json.load(handle)
    if not isinstance(raw, Mapping) or not raw:
        raise ValueError(f"Official SID-to-item mapping is empty: {source}")
    # Integer keys avoid retaining millions of Python tuple objects for the
    # released Product map. ``encode_sid`` is the official base-V encoding.
    mapping: dict[int, int] = {}
    collision_sids = 0
    tied_max_sids = 0
    zero_item_rows = 0
    zero_selected_sids = 0
    mapped_items: set[int] = set()
    base = vocabulary_size
    max_code = base**3
    for encoded_text, candidates in raw.items():
        encoded = int(encoded_text)
        if encoded < 0 or encoded >= max_code:
            raise ValueError(f"Encoded SID is outside the {base}^3 vocabulary: {encoded}")
        if not isinstance(candidates, list) or not candidates:
            raise ValueError(f"Encoded SID {encoded} has no item candidates")
        rows: list[tuple[int, int]] = []
        for candidate in candidates:
            if not isinstance(candidate, Mapping) or item_key not in candidate:
                raise ValueError(f"Encoded SID {encoded} is missing item key {item_key}")
            item = int(candidate[item_key])
            count = int(candidate["count_after_downsample"])
            if item < 0 or count < 0:
                raise ValueError(f"Encoded SID {encoded} has an invalid mapping row")
            zero_item_rows += int(item == 0)
            rows.append((item, count))
            if item > 0:
                mapped_items.add(item)
        max_count = max(count for _, count in rows)
        maximizers = [item for item, count in rows if count == max_count]
        collision_sids += int(len(rows) > 1)
        tied_max_sids += int(len(maximizers) > 1)
        selected = min(maximizers)
        if selected == 0:
            # The released Product map contains an explicit iid=0 sentinel.
            # The official evaluator treats it exactly like a missing mapping.
            zero_selected_sids += 1
        else:
            mapping[encoded] = selected
    audit = {
        "mapping_file": str(source.resolve()),
        "mapping_file_sha256": file_sha256(source),
        "source_encoded_sids": len(raw),
        "encoded_sids": len(mapping),
        "mapped_items": len(mapped_items),
        "collision_sids": collision_sids,
        "tied_max_sids": tied_max_sids,
        "zero_item_rows": zero_item_rows,
        "zero_selected_sids": zero_selected_sids,
        "selection_rule": (
            "max_count_after_downsample_then_smallest_item_id; "
            "selected_item_zero_is_preserved_as_unmapped"
        ),
        "official_tie_rule": "random_choice",
    }
    return mapping, audit


def pid_mapping_coverage(
    examples: Sequence[NativeExample],
    sid_to_item: Mapping[int, int],
    *,
    vocabulary_size: int = 8192,
) -> dict[str, Any]:
    """Audit the item-level ceiling induced by the released many-to-one map."""

    total_slots = 0
    mapped_slots = 0
    representable_examples = 0
    mapped_target_sids = 0
    total_target_sids = 0
    duplicate_mapped_item_slots = 0
    unique_mapped_item_counts: list[int] = []
    for example in examples:
        mapped_candidate_sequence = [
            sid_to_item.get(encode_sid(candidate, vocabulary_size), 0)
            if candidate is not None
            else 0
            for candidate in example.candidates
        ]
        mapped_candidates = set(mapped_candidate_sequence)
        positive_mapped_candidates = [item for item in mapped_candidate_sequence if item > 0]
        unique_mapped_items = set(positive_mapped_candidates)
        unique_mapped_item_counts.append(len(unique_mapped_items))
        duplicate_mapped_item_slots += len(positive_mapped_candidates) - len(unique_mapped_items)
        total_slots += len(example.candidates)
        mapped_slots += sum(
            candidate is not None and encode_sid(candidate, vocabulary_size) in sid_to_item
            for candidate in example.candidates
        )
        mapped_targets = [
            sid_to_item.get(encode_sid(target, vocabulary_size), 0)
            for target in example.targets
        ]
        total_target_sids += len(mapped_targets)
        mapped_target_sids += sum(value > 0 for value in mapped_targets)
        representable_examples += int(bool(set(example.target_items) & mapped_candidates))
    return {
        "examples": len(examples),
        "candidate_slots": total_slots,
        "mapped_candidate_slots": mapped_slots,
        "mapped_candidate_slot_rate": mapped_slots / total_slots if total_slots else 0.0,
        "duplicate_mapped_item_slots": duplicate_mapped_item_slots,
        "duplicate_mapped_item_slot_rate": duplicate_mapped_item_slots / mapped_slots
        if mapped_slots
        else 0.0,
        "unique_mapped_items_mean": float(np.mean(unique_mapped_item_counts)),
        "unique_mapped_items_min": min(unique_mapped_item_counts),
        "target_sids": total_target_sids,
        "mapped_target_sids": mapped_target_sids,
        "mapped_target_sid_rate": mapped_target_sids / total_target_sids
        if total_target_sids
        else 0.0,
        "pid_representable_examples": representable_examples,
        "pid_representable_example_rate": representable_examples / len(examples)
        if examples
        else 0.0,
    }


def split_examples_by_user(
    examples: Sequence[NativeExample],
    *,
    calibration_fraction: float,
    validation_fraction: float,
    salt: str,
) -> dict[str, list[NativeExample]]:
    if calibration_fraction <= 0 or validation_fraction <= 0:
        raise ValueError("Calibration and validation fractions must be positive")
    if calibration_fraction + validation_fraction >= 1:
        raise ValueError("Calibration and validation fractions must leave a nonempty test fraction")
    calibration_limit = calibration_fraction
    validation_limit = calibration_fraction + validation_fraction
    assignment: dict[str, str] = {}
    output: dict[str, list[NativeExample]] = {"calibration": [], "validation": [], "test": []}
    for example in examples:
        if example.user_key not in assignment:
            digest = hashlib.sha256(f"{salt}\0{example.user_key}".encode()).digest()
            value = int.from_bytes(digest[:8], "big") / float(1 << 64)
            if value < calibration_limit:
                assignment[example.user_key] = "calibration"
            elif value < validation_limit:
                assignment[example.user_key] = "validation"
            else:
                assignment[example.user_key] = "test"
        output[assignment[example.user_key]].append(example)
    if any(not rows for rows in output.values()):
        raise ValueError(f"User split has an empty partition: { {key: len(value) for key, value in output.items()} }")
    user_sets = {key: {row.user_key for row in rows} for key, rows in output.items()}
    if any(user_sets[left] & user_sets[right] for left, right in (("calibration", "validation"), ("calibration", "test"), ("validation", "test"))):
        raise AssertionError("User split leakage detected")
    return output


def _softmax(values: Sequence[float]) -> np.ndarray:
    array = np.asarray(values, dtype=np.float64)
    shifted = array - np.max(array)
    weights = np.exp(shifted)
    return weights / weights.sum()


class SparseTokenChannel:
    """Sparse hierarchical Dirichlet P(observed code | target code)."""

    def __init__(self, *, vocabulary_size: int = 8192, alpha: float = 20.0, beta: float = 0.1):
        if vocabulary_size <= 1 or alpha <= 0 or beta <= 0:
            raise ValueError("vocabulary_size, alpha, and beta must be positive")
        self.vocabulary_size = int(vocabulary_size)
        self.alpha = float(alpha)
        self.beta = float(beta)
        self.pairs = [defaultdict(float) for _ in range(3)]
        self.targets = [defaultdict(float) for _ in range(3)]
        self.observations = [defaultdict(float) for _ in range(3)]
        self.totals = np.zeros(3, dtype=np.float64)

    def fit(self, examples: Sequence[NativeExample], *, observation_top_k: int = 10) -> None:
        if observation_top_k <= 0:
            raise ValueError("observation_top_k must be positive")
        for example in examples:
            valid = [
                (candidate, score)
                for candidate, score in zip(example.candidates, example.logprobs, strict=True)
                if candidate is not None
            ][:observation_top_k]
            if not valid:
                continue
            observations = [candidate for candidate, _ in valid]
            observation_weights = _softmax([score for _, score in valid])
            target_weight = 1.0 / len(example.targets)
            for target in example.targets:
                for observed, posterior_weight in zip(observations, observation_weights, strict=True):
                    weight = target_weight * float(posterior_weight)
                    for level, (target_code, observed_code) in enumerate(zip(target, observed, strict=True)):
                        self.pairs[level][(target_code, observed_code)] += weight
                        self.targets[level][target_code] += weight
                        self.observations[level][observed_code] += weight
                        self.totals[level] += weight

    def _background(self, level: int, observed: int) -> float:
        numerator = self.observations[level].get(observed, 0.0) + self.beta
        denominator = self.totals[level] + self.beta * self.vocabulary_size
        return numerator / denominator

    def log_probability(self, target: tuple[int, int, int], observed: tuple[int, int, int]) -> float:
        score = 0.0
        for level, (target_code, observed_code) in enumerate(zip(target, observed, strict=True)):
            background = self._background(level, observed_code)
            target_count = self.targets[level].get(target_code, 0.0)
            pair_count = self.pairs[level].get((target_code, observed_code), 0.0)
            probability = (pair_count + self.alpha * background) / (target_count + self.alpha)
            score += math.log(probability)
        return score

    def log_target_prior(self, target: tuple[int, int, int]) -> float:
        score = 0.0
        for level, target_code in enumerate(target):
            numerator = self.targets[level].get(target_code, 0.0) + self.beta
            denominator = self.totals[level] + self.beta * self.vocabulary_size
            score += math.log(numerator / denominator)
        return score

    def summary(self) -> dict[str, Any]:
        return {
            "vocabulary_size": self.vocabulary_size,
            "alpha": self.alpha,
            "beta": self.beta,
            "levels": [
                {
                    "weighted_observations": float(self.totals[level]),
                    "seen_targets": len(self.targets[level]),
                    "seen_observations": len(self.observations[level]),
                    "nonzero_pairs": len(self.pairs[level]),
                }
                for level in range(3)
            ],
        }

    def save(self, path: str | Path) -> None:
        arrays: dict[str, np.ndarray] = {
            "vocabulary_size": np.asarray(self.vocabulary_size, dtype=np.int64),
            "alpha": np.asarray(self.alpha, dtype=np.float64),
            "beta": np.asarray(self.beta, dtype=np.float64),
            "totals": self.totals,
        }
        for level in range(3):
            pair_rows = sorted((target, observed, count) for (target, observed), count in self.pairs[level].items())
            target_rows = sorted(self.targets[level].items())
            observed_rows = sorted(self.observations[level].items())
            arrays[f"pair_codes_{level}"] = np.asarray([row[:2] for row in pair_rows], dtype=np.int64).reshape(-1, 2)
            arrays[f"pair_counts_{level}"] = np.asarray([row[2] for row in pair_rows], dtype=np.float64)
            arrays[f"target_codes_{level}"] = np.asarray([row[0] for row in target_rows], dtype=np.int64)
            arrays[f"target_counts_{level}"] = np.asarray([row[1] for row in target_rows], dtype=np.float64)
            arrays[f"observed_codes_{level}"] = np.asarray([row[0] for row in observed_rows], dtype=np.int64)
            arrays[f"observed_counts_{level}"] = np.asarray([row[1] for row in observed_rows], dtype=np.float64)
        atomic_save_npz(path, **arrays)


def rank_example(
    example: NativeExample,
    *,
    method: str,
    weight: float,
    channel: SparseTokenChannel | None = None,
) -> list[tuple[int, int, int]]:
    # Exclude non-itemic slots once, before every compared method. Preserve order
    # and multiplicity among valid itemic outputs; deduplication would change the
    # effective same-pool intervention.
    valid = [
        (candidate, score)
        for candidate, score in zip(example.candidates, example.logprobs, strict=True)
        if candidate is not None
    ]
    candidates = [candidate for candidate, _ in valid]
    scores = np.asarray([score for _, score in valid], dtype=np.float64)
    observed = candidates[0]
    if method == "lm":
        additions = np.zeros(len(candidates), dtype=np.float64)
    elif method == "hamming":
        additions = np.asarray([sum(left == right for left, right in zip(candidate, observed, strict=True)) for candidate in candidates], dtype=np.float64)
    elif method == "target_prior":
        if channel is None:
            raise ValueError("target_prior ranking requires a fitted channel")
        additions = np.asarray([channel.log_target_prior(candidate) for candidate in candidates])
    elif method == "error_channel":
        if channel is None:
            raise ValueError("error_channel ranking requires a fitted channel")
        additions = np.asarray([channel.log_probability(candidate, observed) for candidate in candidates])
    else:
        raise ValueError(f"Unknown ranking method: {method}")
    combined = scores + float(weight) * additions
    order = np.argsort(-combined, kind="stable")
    return [candidates[int(index)] for index in order]


def per_example_metrics(
    ranking: Sequence[Any],
    targets: Sequence[Any],
    cutoffs: Iterable[int] = DEFAULT_CUTOFFS,
) -> dict[str, float]:
    target_set = set(targets)
    output: dict[str, float] = {}
    for cutoff in sorted(set(int(value) for value in cutoffs)):
        predicted = list(ranking[:cutoff])
        hits: list[int] = []
        seen_hits: set[Any] = set()
        for index, candidate in enumerate(predicted):
            if candidate in target_set and candidate not in seen_hits:
                hits.append(index + 1)
                seen_hits.add(candidate)
        unique_hits = len(set(predicted) & target_set)
        output[f"pass@{cutoff}"] = float(bool(hits))
        output[f"recall@{cutoff}"] = unique_hits / len(target_set)
        ideal = sum(1.0 / math.log2(index + 2) for index in range(min(len(target_set), cutoff)))
        dcg = sum(1.0 / math.log2(rank + 1) for rank in hits)
        output[f"ndcg@{cutoff}"] = dcg / ideal if ideal else 0.0
        output[f"mrr@{cutoff}"] = 1.0 / min(hits) if hits else 0.0
    return output


def evaluate_method(
    examples: Sequence[NativeExample],
    *,
    method: str,
    weight: float,
    channel: SparseTokenChannel | None = None,
    sid_to_item: Mapping[int, int] | None = None,
    cutoffs: Iterable[int] = DEFAULT_CUTOFFS,
) -> tuple[dict[str, float], dict[str, dict[str, float]]]:
    rows: dict[str, dict[str, float]] = {}
    for example in examples:
        ranking = rank_example(example, method=method, weight=weight, channel=channel)
        metrics = per_example_metrics(ranking, example.targets, cutoffs)
        if sid_to_item is not None:
            if not example.target_items:
                raise ValueError("PID evaluation requires explicit item targets in generation metadata")
            item_ranking = [sid_to_item.get(encode_sid(candidate), 0) for candidate in ranking]
            item_metrics = per_example_metrics(item_ranking, example.target_items, cutoffs)
            metrics.update({f"pid_{key}": value for key, value in item_metrics.items()})
        rows[example.sample_id] = metrics
    keys = list(next(iter(rows.values())))
    means = {key: float(np.mean([row[key] for row in rows.values()])) for key in keys}
    return means, rows


def tune_weight(
    examples: Sequence[NativeExample],
    *,
    method: str,
    grid: Sequence[float],
    selection_metric: str,
    channel: SparseTokenChannel | None = None,
    sid_to_item: Mapping[int, int] | None = None,
) -> tuple[float, list[dict[str, float]]]:
    if not grid or 0.0 not in grid:
        raise ValueError("Every weight grid must be nonempty and include zero")
    results: list[dict[str, float]] = []
    for weight in sorted(set(float(value) for value in grid)):
        metrics, _ = evaluate_method(
            examples,
            method=method,
            weight=weight,
            channel=channel,
            sid_to_item=sid_to_item,
        )
        if selection_metric not in metrics:
            raise KeyError(f"Unknown validation selection metric: {selection_metric}")
        results.append({"weight": weight, selection_metric: metrics[selection_metric]})
    best = max(results, key=lambda row: (row[selection_metric], -row["weight"]))
    return best["weight"], results


def official_first_k_metrics(
    examples: Sequence[NativeExample], cutoffs: Iterable[int] = (1, 32)
) -> dict[str, float]:
    rows = [per_example_metrics(example.candidates, example.targets, cutoffs) for example in examples]
    return {key: float(np.mean([row[key] for row in rows])) for key in rows[0]}


def _aggregate_by_user(
    examples: Sequence[NativeExample], rows: Mapping[str, Mapping[str, float]], metric: str
) -> dict[str, float]:
    grouped: defaultdict[str, list[float]] = defaultdict(list)
    for example in examples:
        grouped[example.user_key].append(float(rows[example.sample_id][metric]))
    return {user: float(np.mean(values)) for user, values in grouped.items()}


def paired_user_inference(
    examples: Sequence[NativeExample],
    baseline: Mapping[str, Mapping[str, float]],
    treatment: Mapping[str, Mapping[str, float]],
    metrics: Sequence[str],
    *,
    bootstrap_samples: int,
    sign_flip_samples: int,
    seed: int,
) -> dict[str, dict[str, float]]:
    rng = np.random.default_rng(seed)
    results: dict[str, dict[str, float]] = {}
    for metric in metrics:
        left = _aggregate_by_user(examples, baseline, metric)
        right = _aggregate_by_user(examples, treatment, metric)
        users = sorted(set(left) & set(right))
        differences = np.asarray([right[user] - left[user] for user in users], dtype=np.float64)
        if not len(differences):
            raise ValueError("No users available for paired inference")
        bootstrap_chunks: list[np.ndarray] = []
        remaining_bootstrap = bootstrap_samples
        chunk_size = 256
        while remaining_bootstrap:
            chunk = min(chunk_size, remaining_bootstrap)
            indices = rng.integers(0, len(differences), size=(chunk, len(differences)))
            bootstrap_chunks.append(differences[indices].mean(axis=1))
            remaining_bootstrap -= chunk
        bootstrap = np.concatenate(bootstrap_chunks)
        observed = abs(float(differences.mean()))
        extreme = 0
        remaining = sign_flip_samples
        chunk_size = 256
        while remaining:
            chunk = min(chunk_size, remaining)
            signs = rng.choice(np.asarray([-1.0, 1.0]), size=(chunk, len(differences)))
            extreme += int(np.sum(np.abs((signs * differences).mean(axis=1)) >= observed - 1e-15))
            remaining -= chunk
        results[metric] = {
            "users": float(len(users)),
            "mean_difference": float(differences.mean()),
            "ci95_low": float(np.quantile(bootstrap, 0.025)),
            "ci95_high": float(np.quantile(bootstrap, 0.975)),
            "two_sided_sign_flip_p": float((extreme + 1) / (sign_flip_samples + 1)),
            "positive_users": float(np.sum(differences > 0)),
        }
    adjusted = holm_adjust({metric: value["two_sided_sign_flip_p"] for metric, value in results.items()})
    for metric, value in adjusted.items():
        results[metric]["holm_adjusted_p"] = value
    return results


def _paper_fragment(summary: Mapping[str, Any], *, chinese: bool) -> str:
    metrics = summary["test_metrics"]
    effects = summary["paired_vs_lm"]
    hamming_effects = summary["paired_vs_hamming"]
    test_users = summary["split"]["test"]["users"]
    calibration_users = summary["split"]["calibration"]["users"]
    validation_users = summary["split"]["validation"]["users"]
    official_recall = summary["official_reproduction"]["independent_sid_metrics"]["recall@32"]
    official_pid_recall = summary["official_reproduction"]["official_evaluator_metrics"][
        "pid_recall@32"
    ]
    published_recall = summary["official_reproduction"]["expected"]["published_recall_at_32"]
    point_estimate_matches = summary["official_reproduction"].get(
        "published_point_estimate_within_absolute_tolerance", True
    )
    pid_representable_rate = summary["pid_mapping"]["coverage"][
        "pid_representable_example_rate"
    ]
    task_label = {"product": "Product", "video": "Video", "ad": "Ads"}.get(
        str(summary["task"]), str(summary["task"])
    )
    if chinese:
        heading = "原生公开模型检查。"
        reproduction_text = (
            f"PID Recall@32={official_pid_recall:.4f}，在预设的 .003 容差内复现公开值 "
            f"{published_recall:.4f}；独立重算的 SID Recall@32 为 {official_recall:.4f}。"
            if point_estimate_matches
            else f"PID Recall@32={official_pid_recall:.4f}，独立重算的 SID Recall@32="
            f"{official_recall:.4f}；两者均超过公开点值 {published_recall:.4f}，但不将其表述为点值复现。"
        )
        introduction = (
            f"固定的 OpenOneRec-1.7B 检查点在完整 RecIF {task_label} 测试集上得到 "
            + reproduction_text
            + f"随后按用户划分出 {calibration_users} 个校准、{validation_users} 个验证和 "
            f"{test_users} 个最终测试样本。下表只报告最终测试集上的真实物品 ID（PID）指标；"
            "三种方法重排由 128 个官方返回槽位解析出的同一有效 itemic 候选池。"
        )
        caption = "OpenOneRec 原生 itemic 接口上的同池 PID 结果。粗体为每列最高值。"
        decoder = "解码器"
        labels = {
            "lm": "累积波束分数",
            "hamming_control": "波束分数 + Hamming",
            "sidecar_error_channel": "波束分数 + 错误通道",
        }
        interpretation = (
            "相对原始波束分数，错误通道使 PID Recall@20、NDCG@20 和 MRR@20 "
            "分别增加 {recall_delta:+.5f}（{recall_relative:.2f}\\%）、"
            "{ndcg_delta:+.5f}（{ndcg_relative:.2f}\\%）和 "
            "{mrr_delta:+.5f}（{mrr_relative:.2f}\\%）。逐用户 95\\% 区间依次为 "
            "$[{recall_low:+.5f},{recall_high:+.5f}]$、"
            "$[{ndcg_low:+.5f},{ndcg_high:+.5f}]$ 和 "
            "$[{mrr_low:+.5f},{mrr_high:+.5f}]$；三项主检验的 Holm 校正 "
            "$p$ 值为 {recall_p:.4f}、{ndcg_p:.4f} 和 {mrr_p:.4f}。"
            "三项点估计都为正，但没有一项在族内校正后达到 .05。"
        )
        controls = (
            "Hamming 控制的 Recall 略高；错误通道相对 Hamming 的三项差值为 "
            "{h_recall:+.5f}、{h_ndcg:+.5f} 和 {h_mrr:+.5f}，相应 Holm 校正 "
            "$p$ 值均为 1.0000。验证集把目标频率控制的权重选为零，因此它与原始波束分数完全相同，"
            "表中不再重复。公开 SID--PID 映射下，只有 {representable:.2f}\\% 的样本目标 PID "
            "能由返回候选表示；这一上限解释了 PID 绝对值的口径，但不能解释同池方法间的差异。"
            "这项检查说明简化的错误通道可以在不改动原生词表和检查点的前提下接入公开模型，"
            "但尚不能把小幅变化归因于错误通道特有的信息。"
        )
    else:
        heading = "Native released-model check."
        reproduction_text = (
            f"PID Recall@32={official_pid_recall:.4f} reproduces the published value "
            f"{published_recall:.4f} within the prespecified .003 tolerance; independently "
            f"recomputed SID Recall@32 is {official_recall:.4f}. "
            if point_estimate_matches
            else f"PID Recall@32={official_pid_recall:.4f} and independently recomputed SID "
            f"Recall@32={official_recall:.4f} both exceed the published point estimate "
            f"{published_recall:.4f}; we therefore treat the run as a pinned released-stack "
            "evaluation, not an exact point-estimate reproduction. "
        )
        introduction = (
            f"For the frozen OpenOneRec-1.7B checkpoint on the full RecIF {task_label} test set, "
            + reproduction_text
            + f"We then split users into "
            f"{calibration_users} calibration, {validation_users} validation, and {test_users} "
            "final-test examples. The table reports real-item (PID) metrics on the final test. "
            "All three methods rerank the same valid itemic candidate pool parsed from the 128 "
            "official return slots."
        )
        caption = (
            "Same-pool PID results through OpenOneRec's native itemic interface. Bold marks "
            "the highest value in each column."
        )
        decoder = "Decoder"
        labels = {
            "lm": "Cumulative beam score",
            "hamming_control": "Beam score + Hamming",
            "sidecar_error_channel": "Beam score + error channel",
        }
        interpretation = (
            "Relative to the raw beam score, the error channel changes PID Recall@20, "
            "NDCG@20, and MRR@20 by {recall_delta:+.5f} ({recall_relative:.2f}\\%), "
            "{ndcg_delta:+.5f} ({ndcg_relative:.2f}\\%), and {mrr_delta:+.5f} "
            "({mrr_relative:.2f}\\%). User-paired 95\\% intervals are "
            "$[{recall_low:+.5f},{recall_high:+.5f}]$, "
            "$[{ndcg_low:+.5f},{ndcg_high:+.5f}]$, and "
            "$[{mrr_low:+.5f},{mrr_high:+.5f}]$; Holm-adjusted $p$ values for the three "
            "primary tests are {recall_p:.4f}, {ndcg_p:.4f}, and {mrr_p:.4f}. All three "
            "point estimates are positive, but none reaches .05 after familywise correction."
        )
        controls = (
            "Hamming has slightly higher Recall. The error-channel minus Hamming differences "
            "are {h_recall:+.5f}, {h_ndcg:+.5f}, and {h_mrr:+.5f}, with Holm-adjusted "
            "$p=1.0000$ for each. Validation selects zero weight for the target-frequency "
            "control, making it identical to the raw beam score, so we omit the duplicate row. "
            "Under the released SID--PID map, only {representable:.2f}\\% of examples have a "
            "target PID representable by a returned candidate. This ceiling explains the scale "
            "of the absolute PID values, not the same-pool differences. The check shows that a "
            "reduced error-channel score can be attached without changing the native vocabulary "
            "or checkpoint; it does not isolate an error-channel-specific advantage."
        )
    fmt = {
        "recall_delta": effects["pid_recall@20"]["mean_difference"],
        "ndcg_delta": effects["pid_ndcg@20"]["mean_difference"],
        "mrr_delta": effects["pid_mrr@20"]["mean_difference"],
        "recall_relative": 100
        * effects["pid_recall@20"]["mean_difference"]
        / metrics["lm"]["pid_recall@20"],
        "ndcg_relative": 100
        * effects["pid_ndcg@20"]["mean_difference"]
        / metrics["lm"]["pid_ndcg@20"],
        "mrr_relative": 100
        * effects["pid_mrr@20"]["mean_difference"]
        / metrics["lm"]["pid_mrr@20"],
        "recall_low": effects["pid_recall@20"]["ci95_low"],
        "recall_high": effects["pid_recall@20"]["ci95_high"],
        "ndcg_low": effects["pid_ndcg@20"]["ci95_low"],
        "ndcg_high": effects["pid_ndcg@20"]["ci95_high"],
        "mrr_low": effects["pid_mrr@20"]["ci95_low"],
        "mrr_high": effects["pid_mrr@20"]["ci95_high"],
        "recall_p": effects["pid_recall@20"]["holm_adjusted_p"],
        "ndcg_p": effects["pid_ndcg@20"]["holm_adjusted_p"],
        "mrr_p": effects["pid_mrr@20"]["holm_adjusted_p"],
        "h_recall": hamming_effects["pid_recall@20"]["mean_difference"],
        "h_ndcg": hamming_effects["pid_ndcg@20"]["mean_difference"],
        "h_mrr": hamming_effects["pid_mrr@20"]["mean_difference"],
        "representable": 100 * pid_representable_rate,
    }
    lines = [
        f"\\paragraph{{{heading}}}",
        introduction,
        "",
        "\\begin{table}[t]",
        "\\centering",
        f"\\caption{{{caption}}}",
        "\\label{tab:openonerec-native}",
        "\\small",
        "\\setlength{\\tabcolsep}{3pt}",
        "\\begin{tabular}{lrrr}",
        "\\toprule",
        f"{decoder} & PID R@20 & PID NDCG@20 & PID MRR@20 \\\\",
        "\\midrule",
    ]
    best = {
        metric: max(metrics[name][metric] for name in labels)
        for metric in ("pid_recall@20", "pid_ndcg@20", "pid_mrr@20")
    }
    for name in ("lm", "hamming_control", "sidecar_error_channel"):
        row = metrics[name]
        rendered = []
        for metric in ("pid_recall@20", "pid_ndcg@20", "pid_mrr@20"):
            value = f"{row[metric]:.5f}"
            if row[metric] == best[metric]:
                value = f"\\textbf{{{value}}}"
            rendered.append(value)
        lines.append(
            f"{labels[name]} & {rendered[0]} & {rendered[1]} & {rendered[2]} \\\\"
        )
    lines.extend(
        [
            "\\bottomrule",
            "\\end{tabular}",
            "\\end{table}",
            "",
            interpretation.format(**fmt),
            "",
            controls.format(**fmt),
            "",
        ]
    )
    return "\n".join(lines)


def analyze_native_sidecar(
    generation_path: str | Path,
    item_mapping_path: str | Path,
    output_dir: str | Path,
    config: Mapping[str, Any],
) -> dict[str, Any]:
    output = Path(output_dir)
    vocabulary_size = int(config.get("vocabulary_size", 8192))
    task_name = str(config.get("task_name", "product"))
    if task_name not in {"product", "video", "ad"}:
        raise ValueError(f"Unknown RecIF task name: {task_name}")
    expected_beams = int(config.get("beam_size", 32))
    examples, input_audit = load_generation_file(
        generation_path,
        vocabulary_size=vocabulary_size,
        expected_beams=expected_beams,
        target_field=str(config["pid_evaluation"]["target_field"]),
    )
    if bool(config.get("require_explicit_user_id", True)) and "sample_id_fallback" in input_audit[
        "user_key_sources"
    ]:
        raise ValueError(
            "The public records do not expose a user identifier; user-disjoint splitting and user-level "
            "inference cannot be audited"
        )
    if input_audit["score_order_violation_samples"]:
        raise ValueError(
            "Official beam order is not non-increasing in cumulative log probability; "
            "the strict LM-score intervention is undefined"
        )

    sid_to_item, mapping_audit = load_deterministic_item_mapping(
        item_mapping_path,
        item_key=str(config["pid_evaluation"]["item_key"]),
        vocabulary_size=vocabulary_size,
    )
    mapping_coverage = pid_mapping_coverage(
        examples,
        sid_to_item,
        vocabulary_size=vocabulary_size,
    )

    official_metrics = official_first_k_metrics(examples)
    expected = config["official_reproduction"]
    official_evaluator_metrics = config["official_evaluator_metrics"]
    reproduction = assess_published_reproduction(official_evaluator_metrics, expected)
    matched_metric_names = reproduction["point_estimate_matches"]
    reproduction_checks = {
        "sample_count": len(examples) == int(expected["sample_count"]),
        "independent_sid_recall_matches_official_evaluator": (
            abs(official_metrics["recall@32"] - float(official_evaluator_metrics["recall@32"]))
            <= 1e-12
        ),
        "published_performance_floor_reproduced": reproduction[
            "published_performance_floor_reproduced"
        ],
    }
    if not all(reproduction_checks.values()):
        raise ValueError(
            f"Official OpenOneRec reproduction gate failed: "
            f"{[key for key, passed in reproduction_checks.items() if not passed]}"
        )

    split = split_examples_by_user(
        examples,
        calibration_fraction=float(config["split"]["calibration_fraction"]),
        validation_fraction=float(config["split"]["validation_fraction"]),
        salt=str(config["split"]["salt"]),
    )
    channel = SparseTokenChannel(
        vocabulary_size=vocabulary_size,
        alpha=float(config["channel"]["alpha"]),
        beta=float(config["channel"]["beta"]),
    )
    channel.fit(split["calibration"], observation_top_k=int(config["channel"]["observation_top_k"]))
    channel.save(output / "sparse_channel.npz")

    selection_metric = str(config["tuning"]["selection_metric"])
    error_weight, error_curve = tune_weight(
        split["validation"],
        method="error_channel",
        grid=config["tuning"]["error_weight_grid"],
        selection_metric=selection_metric,
        channel=channel,
        sid_to_item=sid_to_item,
    )
    hamming_weight, hamming_curve = tune_weight(
        split["validation"],
        method="hamming",
        grid=config["tuning"]["hamming_weight_grid"],
        selection_metric=selection_metric,
        sid_to_item=sid_to_item,
    )
    prior_weight, prior_curve = tune_weight(
        split["validation"],
        method="target_prior",
        grid=config["tuning"]["prior_weight_grid"],
        selection_metric=selection_metric,
        channel=channel,
        sid_to_item=sid_to_item,
    )
    methods = {
        "lm": ("lm", 0.0, None),
        "hamming_control": ("hamming", hamming_weight, None),
        "target_prior_control": ("target_prior", prior_weight, channel),
        "sidecar_error_channel": ("error_channel", error_weight, channel),
    }
    aggregate: dict[str, dict[str, float]] = {}
    per_sample: dict[str, dict[str, dict[str, float]]] = {}
    for name, (method, weight, fitted_channel) in methods.items():
        aggregate[name], per_sample[name] = evaluate_method(
            split["test"],
            method=method,
            weight=weight,
            channel=fitted_channel,
            sid_to_item=sid_to_item,
        )

    primary_metrics = list(map(str, config["statistics"]["primary_metrics"]))
    comparison_lm = paired_user_inference(
        split["test"],
        per_sample["lm"],
        per_sample["sidecar_error_channel"],
        primary_metrics,
        bootstrap_samples=int(config["statistics"]["bootstrap_samples"]),
        sign_flip_samples=int(config["statistics"]["sign_flip_samples"]),
        seed=int(config["statistics"]["seed"]),
    )
    comparison_hamming = paired_user_inference(
        split["test"],
        per_sample["hamming_control"],
        per_sample["sidecar_error_channel"],
        primary_metrics,
        bootstrap_samples=int(config["statistics"]["bootstrap_samples"]),
        sign_flip_samples=int(config["statistics"]["sign_flip_samples"]),
        seed=int(config["statistics"]["seed"]) + 1,
    )
    comparison_prior = paired_user_inference(
        split["test"],
        per_sample["target_prior_control"],
        per_sample["sidecar_error_channel"],
        primary_metrics,
        bootstrap_samples=int(config["statistics"]["bootstrap_samples"]),
        sign_flip_samples=int(config["statistics"]["sign_flip_samples"]),
        seed=int(config["statistics"]["seed"]) + 2,
    )

    # The LM comparison is the prespecified primary family (three metrics). The
    # other two comparisons are controls. Also record a stricter correction over
    # all nine contrasts so a later write-up cannot promote a control result
    # without paying the corresponding multiplicity cost.
    comparison_families = {
        "lm": comparison_lm,
        "hamming": comparison_hamming,
        "target_prior": comparison_prior,
    }
    all_contrast_p_values = {
        f"{family}:{metric}": row["two_sided_sign_flip_p"]
        for family, comparison in comparison_families.items()
        for metric, row in comparison.items()
    }
    all_contrast_adjusted = holm_adjust(all_contrast_p_values)
    for family, comparison in comparison_families.items():
        for metric, row in comparison.items():
            row["holm_all_nine_contrasts_p"] = all_contrast_adjusted[f"{family}:{metric}"]

    output.mkdir(parents=True, exist_ok=True)
    csv_path = output / "paired_user_metrics.csv"
    fieldnames = ["sample_id_sha256", "user_key_sha256", "method", *next(iter(per_sample["lm"].values()))]
    with csv_path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fieldnames)
        writer.writeheader()
        for example in split["test"]:
            for method_name in methods:
                writer.writerow(
                    {
                        "sample_id_sha256": hashlib.sha256(example.sample_id.encode()).hexdigest(),
                        "user_key_sha256": hashlib.sha256(example.user_key.encode()).hexdigest(),
                        "method": method_name,
                        **per_sample[method_name][example.sample_id],
                    }
                )

    summary = {
        "schema": "sidecar.openonerec_native_pretrained.v1",
        "task": task_name,
        "paper_ready": True,
        "intervention": "frozen_native_itemic_same_valid_pool_error_channel_only",
        "input_audit": input_audit,
        "official_reproduction": {
            "passed": True,
            "checks": reproduction_checks,
            "independent_sid_metrics": official_metrics,
            "official_evaluator_metrics": official_evaluator_metrics,
            "published_metric_matches": matched_metric_names,
            "published_point_estimate_within_absolute_tolerance": reproduction[
                "point_estimate_within_absolute_tolerance"
            ],
            "published_performance_floor_reproduced": reproduction[
                "published_performance_floor_reproduced"
            ],
            "assessment": reproduction,
            "expected": expected,
        },
        "split": {
            name: {"examples": len(rows), "users": len({row.user_key for row in rows})}
            for name, rows in split.items()
        },
        "channel": channel.summary(),
        "pid_mapping": {**mapping_audit, "coverage": mapping_coverage},
        "tuning": {
            "selection_metric": selection_metric,
            "error_weight": error_weight,
            "error_curve": error_curve,
            "hamming_weight": hamming_weight,
            "hamming_curve": hamming_curve,
            "prior_weight": prior_weight,
            "prior_curve": prior_curve,
        },
        "test_metrics": aggregate,
        "paired_vs_lm": comparison_lm,
        "paired_vs_hamming": comparison_hamming,
        "paired_vs_target_prior": comparison_prior,
        "multiplicity_families": {
            "primary": "three PID metrics for error-channel versus unmodified beam score",
            "secondary_global": "three PID metrics across all three comparator families (nine contrasts)",
        },
        "scope": {
            "model_training": False,
            "vocabulary_extension": False,
            "embedding_resize": False,
            "candidate_pool_changed": False,
            "candidate_generation_changed": False,
            "same_valid_candidate_pool_across_methods": True,
            "invalid_slots_preserved_for_official_reproduction": True,
            "invalid_slots_excluded_before_same_pool_reranking": True,
            "error_model": "position_only_sparse_dirichlet",
            "supports_context_conditioned_error_model_claim": False,
            "supports_full_sidecar_pipeline_claim": False,
        },
    }
    atomic_write_json(output / "summary.json", summary)
    (output / "openonerec_native_results.tex").write_text(
        _paper_fragment(summary, chinese=False), encoding="utf-8"
    )
    (output / "openonerec_native_results_zh.tex").write_text(
        _paper_fragment(summary, chinese=True), encoding="utf-8"
    )
    return summary

